Analytic result for a two-loop five-particle amplitude

We compute the symbol of the full-color two-loop five-particle amplitude in $\mathcal{N}=4$ super Yang-Mills, including all non-planar subleading-color terms. The amplitude is written in terms of permutations of Parke-Taylor tree-level amplitudes and pure functions to all orders in the dimensional regularization parameter, in agreement with previous conjectures. The answer has the correct collinear limits and infrared factorization properties, allowing us to define a finite remainder function. We study the multi-Regge limit of the non-planar terms, analyze its subleading power corrections, and present analytically the leading logarithmic terms.

==> anc/Hdt_even_seed.txt <==
(9*W[1, 1, 1, 1])/2 + (9*W[1, 1, 1, 2])/2 - (11*W[1, 1, 1, 3])/2 - 
 (11*W[1, 1, 1, 4])/2 + (9*W[1, 1, 1, 5])/2 + W[1, 1, 1, 11] + 
 W[1, 1, 1, 13] + (9*W[1, 1, 2, 1])/2 + (5*W[1, 1, 2, 2])/2 - W[1, 1, 2, 3] - 
 2*W[1, 1, 2, 4] + W[1, 1, 2, 5]/2 + W[1, 1, 2, 11] - 3*W[1, 1, 2, 16] + 
 (3*W[1, 1, 2, 18])/2 - W[1, 1, 2, 20] - (7*W[1, 1, 3, 1])/2 - 
 W[1, 1, 3, 2] + (3*W[1, 1, 3, 3])/2 + (5*W[1, 1, 3, 4])/2 - 
 2*W[1, 1, 3, 5] - W[1, 1, 3, 11] - W[1, 1, 3, 13] + W[1, 1, 3, 16]/2 + 
 W[1, 1, 3, 18] - W[1, 1, 3, 19] + (3*W[1, 1, 3, 20])/2 - 
 (7*W[1, 1, 4, 1])/2 - 2*W[1, 1, 4, 2] + (5*W[1, 1, 4, 3])/2 + 
 (3*W[1, 1, 4, 4])/2 - W[1, 1, 4, 5] - W[1, 1, 4, 11] - W[1, 1, 4, 13] + 
 (3*W[1, 1, 4, 16])/2 - W[1, 1, 4, 17] + W[1, 1, 4, 18] + W[1, 1, 4, 20]/2 + 
 (9*W[1, 1, 5, 1])/2 + W[1, 1, 5, 2]/2 - 2*W[1, 1, 5, 3] - W[1, 1, 5, 4] + 
 (5*W[1, 1, 5, 5])/2 + W[1, 1, 5, 13] - W[1, 1, 5, 16] + 
 (3*W[1, 1, 5, 18])/2 - 3*W[1, 1, 5, 20] - W[1, 1, 11, 1] - W[1, 1, 11, 2] + 
 W[1, 1, 11, 3] + W[1, 1, 11, 4] + W[1, 1, 11, 16] - W[1, 1, 11, 18] - 
 W[1, 1, 13, 1] + W[1, 1, 13, 3] + W[1, 1, 13, 4] - W[1, 1, 13, 5] - 
 W[1, 1, 13, 18] + W[1, 1, 13, 20] - W[1, 1, 16, 2] + W[1, 1, 16, 3]/2 + 
 (3*W[1, 1, 16, 4])/2 - W[1, 1, 16, 5] - W[1, 1, 16, 11] + W[1, 1, 16, 17] - 
 W[1, 1, 16, 18]/2 - W[1, 1, 17, 4] + W[1, 1, 17, 16] - W[1, 1, 17, 18] + 
 W[1, 1, 17, 19] + (3*W[1, 1, 18, 2])/2 - W[1, 1, 18, 3] - W[1, 1, 18, 4] + 
 (3*W[1, 1, 18, 5])/2 + W[1, 1, 18, 11] + W[1, 1, 18, 13] - 
 W[1, 1, 18, 16]/2 - W[1, 1, 18, 17] + W[1, 1, 18, 18] - W[1, 1, 18, 19] - 
 W[1, 1, 18, 20]/2 - W[1, 1, 19, 3] + W[1, 1, 19, 17] - W[1, 1, 19, 18] + 
 W[1, 1, 19, 20] - W[1, 1, 20, 2] + (3*W[1, 1, 20, 3])/2 + W[1, 1, 20, 4]/2 - 
 W[1, 1, 20, 5] - W[1, 1, 20, 13] - W[1, 1, 20, 18]/2 + W[1, 1, 20, 19] + 
 (9*W[1, 2, 1, 1])/2 + (17*W[1, 2, 1, 2])/8 - (5*W[1, 2, 1, 3])/8 - 
 (15*W[1, 2, 1, 4])/8 + W[1, 2, 1, 5]/2 - W[1, 2, 1, 8]/4 + 
 (3*W[1, 2, 1, 11])/2 - W[1, 2, 1, 13]/2 - (13*W[1, 2, 1, 16])/4 + 
 W[1, 2, 1, 18] + W[1, 2, 1, 19]/4 - (5*W[1, 2, 1, 20])/8 + 
 W[1, 2, 1, 24]/4 + (17*W[1, 2, 2, 1])/8 + (3*W[1, 2, 2, 3])/4 - 
 (3*W[1, 2, 2, 4])/4 - (5*W[1, 2, 2, 5])/4 + W[1, 2, 2, 11]/2 - 
 W[1, 2, 2, 14] - (3*W[1, 2, 2, 16])/8 + (9*W[1, 2, 2, 18])/8 + 
 W[1, 2, 2, 19]/2 - (9*W[1, 2, 2, 20])/8 - (9*W[1, 2, 3, 1])/8 + 
 (3*W[1, 2, 3, 2])/8 + W[1, 2, 3, 3]/2 + (13*W[1, 2, 3, 4])/8 + 
 (5*W[1, 2, 3, 5])/8 - W[1, 2, 3, 8]/4 - W[1, 2, 3, 11]/2 + 
 W[1, 2, 3, 13]/2 - W[1, 2, 3, 15]/2 + (13*W[1, 2, 3, 16])/8 - 
 (3*W[1, 2, 3, 18])/2 - (5*W[1, 2, 3, 19])/8 + W[1, 2, 3, 20]/4 - 
 (13*W[1, 2, 4, 1])/8 - (5*W[1, 2, 4, 2])/4 + (13*W[1, 2, 4, 3])/8 + 
 (11*W[1, 2, 4, 4])/8 - W[1, 2, 4, 5]/8 + W[1, 2, 4, 9]/2 - 
 (3*W[1, 2, 4, 11])/2 + W[1, 2, 4, 13]/2 + W[1, 2, 4, 14] + 
 W[1, 2, 4, 16]/2 - W[1, 2, 4, 17]/4 - (11*W[1, 2, 4, 18])/8 + 
 (5*W[1, 2, 4, 20])/8 + W[1, 2, 5, 1]/4 - (7*W[1, 2, 5, 2])/8 - 
 W[1, 2, 5, 3]/4 - W[1, 2, 5, 4]/2 - (7*W[1, 2, 5, 5])/8 + W[1, 2, 5, 8]/4 - 
 W[1, 2, 5, 13]/2 + W[1, 2, 5, 14]/2 + W[1, 2, 5, 15]/2 - 
 (7*W[1, 2, 5, 16])/8 + (5*W[1, 2, 5, 18])/4 + W[1, 2, 5, 19]/4 + 
 W[1, 2, 5, 20]/8 + W[1, 2, 5, 24]/4 + 2*W[1, 2, 11, 1] + 2*W[1, 2, 11, 2] - 
 2*W[1, 2, 11, 3] - 2*W[1, 2, 11, 4] - 2*W[1, 2, 11, 16] + 
 2*W[1, 2, 11, 18] - 4*W[1, 2, 14, 1] - W[1, 2, 14, 2] + W[1, 2, 14, 4] + 
 W[1, 2, 14, 5] + 4*W[1, 2, 14, 16] - W[1, 2, 14, 19] - 
 (11*W[1, 2, 16, 2])/8 + (5*W[1, 2, 16, 3])/4 + (5*W[1, 2, 16, 4])/4 - 
 (5*W[1, 2, 16, 5])/8 + W[1, 2, 16, 8]/4 - W[1, 2, 16, 9]/2 - 
 W[1, 2, 16, 11]/2 - (3*W[1, 2, 16, 16])/8 + W[1, 2, 16, 17]/4 - 
 (3*W[1, 2, 16, 18])/4 + W[1, 2, 16, 19]/4 - (3*W[1, 2, 16, 20])/8 - 
 W[1, 2, 16, 24]/4 - W[1, 2, 17, 4]/8 + W[1, 2, 17, 16]/8 + 
 W[1, 2, 17, 18]/8 + W[1, 2, 17, 19]/8 - W[1, 2, 17, 24]/4 + 
 W[1, 2, 18, 1]/4 + W[1, 2, 18, 2] - W[1, 2, 18, 4]/8 + 
 (5*W[1, 2, 18, 5])/4 + W[1, 2, 18, 11]/2 - W[1, 2, 18, 13]/2 - 
 (5*W[1, 2, 18, 16])/8 - W[1, 2, 18, 17]/4 + (3*W[1, 2, 18, 18])/8 - 
 W[1, 2, 18, 19]/8 + W[1, 2, 18, 24]/4 + (5*W[1, 2, 19, 1])/4 + 
 (5*W[1, 2, 19, 2])/8 - (5*W[1, 2, 19, 3])/8 - W[1, 2, 19, 4]/8 - 
 W[1, 2, 19, 5]/4 - W[1, 2, 19, 8]/4 - W[1, 2, 19, 14]/2 - 
 W[1, 2, 19, 16]/4 + W[1, 2, 19, 17]/4 - W[1, 2, 19, 18] + 
 W[1, 2, 19, 19]/4 + (7*W[1, 2, 19, 20])/8 - W[1, 2, 19, 24]/4 - 
 (5*W[1, 2, 20, 1])/8 - (9*W[1, 2, 20, 2])/8 + (3*W[1, 2, 20, 3])/8 + 
 W[1, 2, 20, 4]/4 - (3*W[1, 2, 20, 5])/4 + W[1, 2, 20, 8]/4 + 
 W[1, 2, 20, 13]/2 + (3*W[1, 2, 20, 18])/4 + W[1, 2, 20, 19]/8 - 
 (5*W[1, 2, 20, 20])/4 + W[1, 2, 27, 26]/8 + (5*W[1, 2, 27, 27])/8 - 
 W[1, 2, 27, 28]/4 - (3*W[1, 2, 27, 29])/4 - W[1, 2, 27, 30]/2 + 
 W[1, 2, 28, 26]/8 + (5*W[1, 2, 28, 27])/8 - W[1, 2, 28, 28]/4 - 
 (3*W[1, 2, 28, 29])/4 - W[1, 2, 28, 30]/2 - W[1, 2, 30, 26]/8 - 
 (5*W[1, 2, 30, 27])/8 + W[1, 2, 30, 28]/4 + (3*W[1, 2, 30, 29])/8 + 
 W[1, 2, 30, 30]/8 - 4*W[1, 3, 1, 1] - (15*W[1, 3, 1, 2])/8 + 
 (13*W[1, 3, 1, 3])/4 + (7*W[1, 3, 1, 4])/2 - (25*W[1, 3, 1, 5])/8 - 
 W[1, 3, 1, 8]/4 + W[1, 3, 1, 9]/4 - W[1, 3, 1, 11]/2 - 2*W[1, 3, 1, 13] - 
 W[1, 3, 1, 14]/4 + (3*W[1, 3, 1, 16])/8 - (3*W[1, 3, 1, 17])/4 + 
 (5*W[1, 3, 1, 18])/4 - (3*W[1, 3, 1, 19])/4 + (21*W[1, 3, 1, 20])/8 - 
 W[1, 3, 1, 25]/4 - (9*W[1, 3, 2, 1])/8 + (3*W[1, 3, 2, 2])/8 + 
 (3*W[1, 3, 2, 3])/4 + (13*W[1, 3, 2, 4])/8 + (5*W[1, 3, 2, 5])/8 - 
 W[1, 3, 2, 9]/4 - W[1, 3, 2, 11]/2 - W[1, 3, 2, 14]/4 - W[1, 3, 2, 15]/2 + 
 (9*W[1, 3, 2, 16])/8 - W[1, 3, 2, 17]/4 - (5*W[1, 3, 2, 18])/4 - 
 (3*W[1, 3, 2, 19])/8 + (5*W[1, 3, 2, 20])/4 - W[1, 3, 2, 25]/4 + 
 (3*W[1, 3, 3, 1])/4 + (3*W[1, 3, 3, 2])/4 - (3*W[1, 3, 3, 3])/2 - 
 2*W[1, 3, 3, 4] + 2*W[1, 3, 3, 5] - (3*W[1, 3, 3, 8])/4 + W[1, 3, 3, 11]/2 + 
 2*W[1, 3, 3, 13] - W[1, 3, 3, 15] + W[1, 3, 3, 17]/4 - 
 (5*W[1, 3, 3, 18])/4 - W[1, 3, 3, 19]/4 + 2*W[1, 3, 4, 1] + 
 (11*W[1, 3, 4, 2])/8 - (7*W[1, 3, 4, 3])/4 - 2*W[1, 3, 4, 4] + 
 (3*W[1, 3, 4, 5])/2 - W[1, 3, 4, 9]/4 + W[1, 3, 4, 11]/2 + W[1, 3, 4, 13] + 
 W[1, 3, 4, 14]/4 - (3*W[1, 3, 4, 16])/8 + (3*W[1, 3, 4, 17])/8 - 
 (9*W[1, 3, 4, 18])/4 + (3*W[1, 3, 4, 19])/8 - W[1, 3, 4, 20]/4 - 
 (41*W[1, 3, 5, 1])/8 + (5*W[1, 3, 5, 2])/8 + (17*W[1, 3, 5, 3])/8 + 
 (3*W[1, 3, 5, 4])/2 - 2*W[1, 3, 5, 5] + W[1, 3, 5, 8]/4 - W[1, 3, 5, 13] + 
 W[1, 3, 5, 14]/4 + W[1, 3, 5, 15] + (5*W[1, 3, 5, 16])/4 - 
 (3*W[1, 3, 5, 17])/4 - (3*W[1, 3, 5, 18])/2 - (3*W[1, 3, 5, 19])/8 + 
 (15*W[1, 3, 5, 20])/4 + (3*W[1, 3, 8, 1])/2 + (3*W[1, 3, 8, 3])/2 - 
 (3*W[1, 3, 8, 5])/2 - (3*W[1, 3, 8, 16])/2 + (3*W[1, 3, 8, 19])/2 - 
 (3*W[1, 3, 8, 20])/2 + W[1, 3, 11, 1] + W[1, 3, 11, 2] - W[1, 3, 11, 3] - 
 W[1, 3, 11, 4] - W[1, 3, 11, 16] + W[1, 3, 11, 18] + W[1, 3, 13, 1] - 
 W[1, 3, 13, 3] - W[1, 3, 13, 4] + W[1, 3, 13, 5] + W[1, 3, 13, 18] - 
 W[1, 3, 13, 20] + 4*W[1, 3, 15, 1] - W[1, 3, 15, 2] - W[1, 3, 15, 3] + 
 W[1, 3, 15, 5] + W[1, 3, 15, 17] - 4*W[1, 3, 15, 20] - 
 (3*W[1, 3, 16, 1])/8 + W[1, 3, 16, 2]/8 - W[1, 3, 16, 3]/4 - 
 (5*W[1, 3, 16, 4])/8 + W[1, 3, 16, 5] + W[1, 3, 16, 8]/4 + 
 W[1, 3, 16, 9]/4 + W[1, 3, 16, 11]/2 + W[1, 3, 16, 14]/4 + 
 (3*W[1, 3, 16, 16])/8 - (3*W[1, 3, 16, 17])/8 - W[1, 3, 16, 18]/4 - 
 W[1, 3, 16, 19]/4 - W[1, 3, 16, 20]/8 - (5*W[1, 3, 17, 1])/4 + 
 W[1, 3, 17, 2]/4 + W[1, 3, 17, 3]/8 + (5*W[1, 3, 17, 4])/8 - 
 (5*W[1, 3, 17, 5])/8 + W[1, 3, 17, 9]/4 + W[1, 3, 17, 15]/2 - 
 (7*W[1, 3, 17, 16])/8 - W[1, 3, 17, 17]/4 + W[1, 3, 17, 18] - 
 W[1, 3, 17, 19]/4 + W[1, 3, 17, 20]/4 + W[1, 3, 17, 25]/4 + 
 (3*W[1, 3, 18, 1])/4 - (7*W[1, 3, 18, 2])/4 + W[1, 3, 18, 3]/2 - 
 (11*W[1, 3, 18, 5])/8 - W[1, 3, 18, 11]/2 - W[1, 3, 18, 13] + 
 (5*W[1, 3, 18, 17])/8 + (5*W[1, 3, 18, 18])/4 + (9*W[1, 3, 18, 19])/8 - 
 (7*W[1, 3, 18, 20])/8 + W[1, 3, 18, 25]/4 - (3*W[1, 3, 19, 2])/8 - 
 (3*W[1, 3, 19, 3])/8 + (3*W[1, 3, 19, 4])/8 - W[1, 3, 19, 5]/8 - 
 W[1, 3, 19, 8]/4 - W[1, 3, 19, 14]/4 + (3*W[1, 3, 19, 16])/4 - 
 W[1, 3, 19, 17]/8 + W[1, 3, 19, 18]/2 - (5*W[1, 3, 19, 19])/8 - 
 W[1, 3, 19, 20]/4 - W[1, 3, 19, 25]/4 - (13*W[1, 3, 20, 1])/8 + 
 (3*W[1, 3, 20, 2])/2 - (15*W[1, 3, 20, 3])/8 - W[1, 3, 20, 4]/2 + 
 (13*W[1, 3, 20, 5])/8 + (3*W[1, 3, 20, 8])/4 - W[1, 3, 20, 9]/4 + 
 W[1, 3, 20, 13] + (3*W[1, 3, 20, 16])/8 + W[1, 3, 20, 17]/4 - 
 W[1, 3, 20, 18]/2 - (9*W[1, 3, 20, 19])/8 + (13*W[1, 3, 20, 20])/8 + 
 W[1, 3, 20, 25]/4 + W[1, 3, 26, 26]/4 - (5*W[1, 3, 26, 27])/8 - 
 W[1, 3, 26, 28]/8 + W[1, 3, 26, 29]/2 + (3*W[1, 3, 26, 30])/4 - 
 W[1, 3, 27, 26]/4 - W[1, 3, 27, 28]/4 + W[1, 3, 27, 29]/4 + 
 W[1, 3, 27, 30]/4 + (5*W[1, 3, 28, 27])/8 - W[1, 3, 28, 28]/8 - 
 (3*W[1, 3, 28, 29])/4 - W[1, 3, 28, 30]/2 + W[1, 3, 29, 26]/4 + 
 (5*W[1, 3, 29, 27])/8 + W[1, 3, 29, 28]/8 - (5*W[1, 3, 29, 29])/8 - 
 (3*W[1, 3, 29, 30])/8 + W[1, 3, 30, 26]/4 + W[1, 3, 30, 28]/4 + 
 W[1, 3, 30, 29]/8 + W[1, 3, 30, 30]/8 - 4*W[1, 4, 1, 1] - 
 (25*W[1, 4, 1, 2])/8 + (7*W[1, 4, 1, 3])/2 + (13*W[1, 4, 1, 4])/4 - 
 (15*W[1, 4, 1, 5])/8 + W[1, 4, 1, 8]/4 - W[1, 4, 1, 9]/4 - 
 2*W[1, 4, 1, 11] - W[1, 4, 1, 13]/2 - W[1, 4, 1, 15]/4 + 
 (21*W[1, 4, 1, 16])/8 - (3*W[1, 4, 1, 17])/4 + (5*W[1, 4, 1, 18])/4 - 
 (3*W[1, 4, 1, 19])/4 + (3*W[1, 4, 1, 20])/8 - W[1, 4, 1, 24]/4 - 
 (41*W[1, 4, 2, 1])/8 - 2*W[1, 4, 2, 2] + (3*W[1, 4, 2, 3])/2 + 
 (17*W[1, 4, 2, 4])/8 + (5*W[1, 4, 2, 5])/8 + W[1, 4, 2, 9]/4 - 
 W[1, 4, 2, 11] + W[1, 4, 2, 14] + W[1, 4, 2, 15]/4 + (15*W[1, 4, 2, 16])/4 - 
 (3*W[1, 4, 2, 17])/8 - (3*W[1, 4, 2, 18])/2 - (3*W[1, 4, 2, 19])/4 + 
 (5*W[1, 4, 2, 20])/4 + 2*W[1, 4, 3, 1] + (3*W[1, 4, 3, 2])/2 - 
 2*W[1, 4, 3, 3] - (7*W[1, 4, 3, 4])/4 + (11*W[1, 4, 3, 5])/8 - 
 W[1, 4, 3, 8]/4 + W[1, 4, 3, 11] + W[1, 4, 3, 13]/2 + W[1, 4, 3, 15]/4 - 
 W[1, 4, 3, 16]/4 + (3*W[1, 4, 3, 17])/8 - (9*W[1, 4, 3, 18])/4 + 
 (3*W[1, 4, 3, 19])/8 - (3*W[1, 4, 3, 20])/8 + (3*W[1, 4, 4, 1])/4 + 
 2*W[1, 4, 4, 2] - 2*W[1, 4, 4, 3] - (3*W[1, 4, 4, 4])/2 + 
 (3*W[1, 4, 4, 5])/4 - (3*W[1, 4, 4, 9])/4 + 2*W[1, 4, 4, 11] + 
 W[1, 4, 4, 13]/2 - W[1, 4, 4, 14] - W[1, 4, 4, 17]/4 - 
 (5*W[1, 4, 4, 18])/4 + W[1, 4, 4, 19]/4 - (9*W[1, 4, 5, 1])/8 + 
 (5*W[1, 4, 5, 2])/8 + (13*W[1, 4, 5, 3])/8 + (3*W[1, 4, 5, 4])/4 + 
 (3*W[1, 4, 5, 5])/8 - W[1, 4, 5, 8]/4 - W[1, 4, 5, 13]/2 - 
 W[1, 4, 5, 14]/2 - W[1, 4, 5, 15]/4 + (5*W[1, 4, 5, 16])/4 - 
 (3*W[1, 4, 5, 17])/8 - (5*W[1, 4, 5, 18])/4 - W[1, 4, 5, 19]/4 + 
 (9*W[1, 4, 5, 20])/8 - W[1, 4, 5, 24]/4 + (3*W[1, 4, 9, 1])/2 - 
 (3*W[1, 4, 9, 2])/2 + (3*W[1, 4, 9, 4])/2 - (3*W[1, 4, 9, 16])/2 + 
 (3*W[1, 4, 9, 17])/2 - (3*W[1, 4, 9, 20])/2 + W[1, 4, 11, 1] + 
 W[1, 4, 11, 2] - W[1, 4, 11, 3] - W[1, 4, 11, 4] - W[1, 4, 11, 16] + 
 W[1, 4, 11, 18] + W[1, 4, 13, 1] - W[1, 4, 13, 3] - W[1, 4, 13, 4] + 
 W[1, 4, 13, 5] + W[1, 4, 13, 18] - W[1, 4, 13, 20] + 4*W[1, 4, 14, 1] + 
 W[1, 4, 14, 2] - W[1, 4, 14, 4] - W[1, 4, 14, 5] - 4*W[1, 4, 14, 16] + 
 W[1, 4, 14, 19] - (13*W[1, 4, 16, 1])/8 + (13*W[1, 4, 16, 2])/8 - 
 W[1, 4, 16, 3]/2 - (15*W[1, 4, 16, 4])/8 + (3*W[1, 4, 16, 5])/2 - 
 W[1, 4, 16, 8]/4 + (3*W[1, 4, 16, 9])/4 + W[1, 4, 16, 11] + 
 (13*W[1, 4, 16, 16])/8 - (9*W[1, 4, 16, 17])/8 - W[1, 4, 16, 18]/2 + 
 W[1, 4, 16, 19]/4 + (3*W[1, 4, 16, 20])/8 + W[1, 4, 16, 24]/4 - 
 W[1, 4, 17, 2]/8 + (3*W[1, 4, 17, 3])/8 - (3*W[1, 4, 17, 4])/8 - 
 (3*W[1, 4, 17, 5])/8 - W[1, 4, 17, 9]/4 - W[1, 4, 17, 15]/4 - 
 W[1, 4, 17, 16]/4 - (5*W[1, 4, 17, 17])/8 + W[1, 4, 17, 18]/2 - 
 W[1, 4, 17, 19]/8 + (3*W[1, 4, 17, 20])/4 - W[1, 4, 17, 24]/4 + 
 (3*W[1, 4, 18, 1])/4 - (11*W[1, 4, 18, 2])/8 + W[1, 4, 18, 4]/2 - 
 (7*W[1, 4, 18, 5])/4 - W[1, 4, 18, 11] - W[1, 4, 18, 13]/2 - 
 (7*W[1, 4, 18, 16])/8 + (9*W[1, 4, 18, 17])/8 + (5*W[1, 4, 18, 18])/4 + 
 (5*W[1, 4, 18, 19])/8 + W[1, 4, 18, 24]/4 - (5*W[1, 4, 19, 1])/4 - 
 (5*W[1, 4, 19, 2])/8 + (5*W[1, 4, 19, 3])/8 + W[1, 4, 19, 4]/8 + 
 W[1, 4, 19, 5]/4 + W[1, 4, 19, 8]/4 + W[1, 4, 19, 14]/2 + 
 W[1, 4, 19, 16]/4 - W[1, 4, 19, 17]/4 + W[1, 4, 19, 18] - 
 W[1, 4, 19, 19]/4 - (7*W[1, 4, 19, 20])/8 + W[1, 4, 19, 24]/4 - 
 (3*W[1, 4, 20, 1])/8 + W[1, 4, 20, 2] - (5*W[1, 4, 20, 3])/8 - 
 W[1, 4, 20, 4]/4 + W[1, 4, 20, 5]/8 + W[1, 4, 20, 8]/4 + W[1, 4, 20, 9]/4 + 
 W[1, 4, 20, 13]/2 + W[1, 4, 20, 15]/4 - W[1, 4, 20, 16]/8 - 
 W[1, 4, 20, 17]/4 - W[1, 4, 20, 18]/4 - (3*W[1, 4, 20, 19])/8 + 
 (3*W[1, 4, 20, 20])/8 - W[1, 4, 26, 26]/8 + (5*W[1, 4, 26, 27])/8 - 
 W[1, 4, 26, 29]/2 - (3*W[1, 4, 26, 30])/4 - W[1, 4, 27, 26]/4 - 
 W[1, 4, 27, 28]/4 + W[1, 4, 27, 29]/4 + W[1, 4, 27, 30]/4 - 
 W[1, 4, 28, 26]/8 - (5*W[1, 4, 28, 27])/8 + W[1, 4, 28, 28]/4 + 
 (3*W[1, 4, 28, 29])/4 + W[1, 4, 28, 30]/2 + W[1, 4, 29, 26]/4 + 
 W[1, 4, 29, 28]/4 + W[1, 4, 29, 29]/8 + W[1, 4, 29, 30]/8 + 
 W[1, 4, 30, 26]/8 + (5*W[1, 4, 30, 27])/8 + W[1, 4, 30, 28]/4 - 
 (3*W[1, 4, 30, 29])/8 - (5*W[1, 4, 30, 30])/8 + (9*W[1, 5, 1, 1])/2 + 
 W[1, 5, 1, 2]/2 - (15*W[1, 5, 1, 3])/8 - (5*W[1, 5, 1, 4])/8 + 
 (17*W[1, 5, 1, 5])/8 - W[1, 5, 1, 9]/4 - W[1, 5, 1, 11]/2 + 
 (3*W[1, 5, 1, 13])/2 - (5*W[1, 5, 1, 16])/8 + W[1, 5, 1, 17]/4 + 
 W[1, 5, 1, 18] - (13*W[1, 5, 1, 20])/4 + W[1, 5, 1, 25]/4 + 
 W[1, 5, 2, 1]/4 - (7*W[1, 5, 2, 2])/8 - W[1, 5, 2, 3]/2 - W[1, 5, 2, 4]/4 - 
 (7*W[1, 5, 2, 5])/8 + W[1, 5, 2, 9]/4 - W[1, 5, 2, 11]/2 + 
 W[1, 5, 2, 14]/2 + W[1, 5, 2, 15]/2 + W[1, 5, 2, 16]/8 + W[1, 5, 2, 17]/4 + 
 (5*W[1, 5, 2, 18])/4 - (7*W[1, 5, 2, 20])/8 + W[1, 5, 2, 25]/4 - 
 (13*W[1, 5, 3, 1])/8 - W[1, 5, 3, 2]/8 + (11*W[1, 5, 3, 3])/8 + 
 (13*W[1, 5, 3, 4])/8 - (5*W[1, 5, 3, 5])/4 + W[1, 5, 3, 8]/2 + 
 W[1, 5, 3, 11]/2 - (3*W[1, 5, 3, 13])/2 + W[1, 5, 3, 15] + 
 (5*W[1, 5, 3, 16])/8 - (11*W[1, 5, 3, 18])/8 - W[1, 5, 3, 19]/4 + 
 W[1, 5, 3, 20]/2 - (9*W[1, 5, 4, 1])/8 + (5*W[1, 5, 4, 2])/8 + 
 (13*W[1, 5, 4, 3])/8 + W[1, 5, 4, 4]/2 + (3*W[1, 5, 4, 5])/8 - 
 W[1, 5, 4, 9]/4 + W[1, 5, 4, 11]/2 - W[1, 5, 4, 13]/2 - W[1, 5, 4, 14]/2 + 
 W[1, 5, 4, 16]/4 - (5*W[1, 5, 4, 17])/8 - (3*W[1, 5, 4, 18])/2 + 
 (13*W[1, 5, 4, 20])/8 + (17*W[1, 5, 5, 1])/8 - (5*W[1, 5, 5, 2])/4 - 
 (3*W[1, 5, 5, 3])/4 + (3*W[1, 5, 5, 4])/4 + W[1, 5, 5, 13]/2 - 
 W[1, 5, 5, 15] - (9*W[1, 5, 5, 16])/8 + W[1, 5, 5, 17]/2 + 
 (9*W[1, 5, 5, 18])/8 - (3*W[1, 5, 5, 20])/8 + 2*W[1, 5, 13, 1] - 
 2*W[1, 5, 13, 3] - 2*W[1, 5, 13, 4] + 2*W[1, 5, 13, 5] + 2*W[1, 5, 13, 18] - 
 2*W[1, 5, 13, 20] - 4*W[1, 5, 15, 1] + W[1, 5, 15, 2] + W[1, 5, 15, 3] - 
 W[1, 5, 15, 5] - W[1, 5, 15, 17] + 4*W[1, 5, 15, 20] - 
 (5*W[1, 5, 16, 1])/8 - (3*W[1, 5, 16, 2])/4 + W[1, 5, 16, 3]/4 + 
 (3*W[1, 5, 16, 4])/8 - (9*W[1, 5, 16, 5])/8 + W[1, 5, 16, 9]/4 + 
 W[1, 5, 16, 11]/2 - (5*W[1, 5, 16, 16])/4 + W[1, 5, 16, 17]/8 + 
 (3*W[1, 5, 16, 18])/4 + (5*W[1, 5, 17, 1])/4 - W[1, 5, 17, 2]/4 - 
 W[1, 5, 17, 3]/8 - (5*W[1, 5, 17, 4])/8 + (5*W[1, 5, 17, 5])/8 - 
 W[1, 5, 17, 9]/4 - W[1, 5, 17, 15]/2 + (7*W[1, 5, 17, 16])/8 + 
 W[1, 5, 17, 17]/4 - W[1, 5, 17, 18] + W[1, 5, 17, 19]/4 - 
 W[1, 5, 17, 20]/4 - W[1, 5, 17, 25]/4 + W[1, 5, 18, 1]/4 + 
 (5*W[1, 5, 18, 2])/4 - W[1, 5, 18, 3]/8 + W[1, 5, 18, 5] - 
 W[1, 5, 18, 11]/2 + W[1, 5, 18, 13]/2 - W[1, 5, 18, 17]/8 + 
 (3*W[1, 5, 18, 18])/8 - W[1, 5, 18, 19]/4 - (5*W[1, 5, 18, 20])/8 + 
 W[1, 5, 18, 25]/4 - W[1, 5, 19, 3]/8 + W[1, 5, 19, 17]/8 + 
 W[1, 5, 19, 18]/8 + W[1, 5, 19, 20]/8 - W[1, 5, 19, 25]/4 - 
 (5*W[1, 5, 20, 2])/8 + (5*W[1, 5, 20, 3])/4 + (5*W[1, 5, 20, 4])/4 - 
 (11*W[1, 5, 20, 5])/8 - W[1, 5, 20, 8]/2 + W[1, 5, 20, 9]/4 - 
 W[1, 5, 20, 13]/2 - (3*W[1, 5, 20, 16])/8 + W[1, 5, 20, 17]/4 - 
 (3*W[1, 5, 20, 18])/4 + W[1, 5, 20, 19]/4 - (3*W[1, 5, 20, 20])/8 - 
 W[1, 5, 20, 25]/4 - W[1, 5, 26, 26]/4 + (5*W[1, 5, 26, 27])/8 + 
 W[1, 5, 26, 28]/8 - W[1, 5, 26, 29]/2 - (3*W[1, 5, 26, 30])/4 - 
 W[1, 5, 27, 26]/4 + (5*W[1, 5, 27, 27])/8 + W[1, 5, 27, 28]/8 - 
 W[1, 5, 27, 29]/2 - (3*W[1, 5, 27, 30])/4 + W[1, 5, 29, 26]/4 - 
 (5*W[1, 5, 29, 27])/8 - W[1, 5, 29, 28]/8 + W[1, 5, 29, 29]/8 + 
 (3*W[1, 5, 29, 30])/8 - W[1, 11, 1, 1]/2 + W[1, 11, 1, 2]/2 - 
 W[1, 11, 1, 4]/2 + W[1, 11, 1, 5]/2 + W[1, 11, 1, 16]/2 - W[1, 11, 1, 18] + 
 W[1, 11, 1, 19]/2 + W[1, 11, 2, 1]/2 + (3*W[1, 11, 2, 2])/2 - 
 W[1, 11, 2, 3] - (3*W[1, 11, 2, 4])/2 + W[1, 11, 2, 5]/2 - 
 W[1, 11, 2, 16]/2 + W[1, 11, 2, 19]/2 + W[1, 11, 3, 1]/2 - 
 W[1, 11, 3, 2]/2 - W[1, 11, 3, 4]/2 - W[1, 11, 3, 5]/2 - 
 (3*W[1, 11, 3, 16])/2 + 2*W[1, 11, 3, 18] + W[1, 11, 3, 19]/2 + 
 W[1, 11, 4, 1]/2 - W[1, 11, 4, 2]/2 + W[1, 11, 4, 4]/2 - W[1, 11, 4, 5]/2 - 
 W[1, 11, 4, 16]/2 + W[1, 11, 4, 18] - W[1, 11, 4, 19]/2 - 
 2*W[1, 11, 11, 1] - 2*W[1, 11, 11, 2] + 2*W[1, 11, 11, 3] + 
 2*W[1, 11, 11, 4] + 2*W[1, 11, 11, 16] - 2*W[1, 11, 11, 18] + 
 (3*W[1, 11, 16, 1])/2 + W[1, 11, 16, 2]/2 - W[1, 11, 16, 3] - 
 W[1, 11, 16, 4]/2 - W[1, 11, 16, 5]/2 - (3*W[1, 11, 16, 16])/2 + 
 2*W[1, 11, 16, 18] - W[1, 11, 16, 19]/2 - W[1, 11, 18, 1]/2 + 
 W[1, 11, 18, 2]/2 + W[1, 11, 18, 4]/2 + W[1, 11, 18, 5]/2 + 
 (3*W[1, 11, 18, 16])/2 - 2*W[1, 11, 18, 18] - W[1, 11, 18, 19]/2 + 
 W[1, 11, 27, 28]/2 - W[1, 11, 27, 30]/2 - W[1, 11, 30, 28]/2 + 
 W[1, 11, 30, 30]/2 - W[1, 13, 1, 1]/2 + W[1, 13, 1, 2]/2 - 
 W[1, 13, 1, 3]/2 + W[1, 13, 1, 5]/2 + W[1, 13, 1, 17]/2 - W[1, 13, 1, 18] + 
 W[1, 13, 1, 20]/2 + W[1, 13, 3, 1]/2 - W[1, 13, 3, 2]/2 + W[1, 13, 3, 3]/2 - 
 W[1, 13, 3, 5]/2 - W[1, 13, 3, 17]/2 + W[1, 13, 3, 18] - W[1, 13, 3, 20]/2 + 
 W[1, 13, 4, 1]/2 - W[1, 13, 4, 2]/2 - W[1, 13, 4, 3]/2 - W[1, 13, 4, 5]/2 + 
 W[1, 13, 4, 17]/2 + 2*W[1, 13, 4, 18] - (3*W[1, 13, 4, 20])/2 + 
 W[1, 13, 5, 1]/2 + W[1, 13, 5, 2]/2 - (3*W[1, 13, 5, 3])/2 - 
 W[1, 13, 5, 4] + (3*W[1, 13, 5, 5])/2 + W[1, 13, 5, 17]/2 - 
 W[1, 13, 5, 20]/2 - 2*W[1, 13, 13, 1] + 2*W[1, 13, 13, 3] + 
 2*W[1, 13, 13, 4] - 2*W[1, 13, 13, 5] - 2*W[1, 13, 13, 18] + 
 2*W[1, 13, 13, 20] - W[1, 13, 18, 1]/2 + W[1, 13, 18, 2]/2 + 
 W[1, 13, 18, 3]/2 + W[1, 13, 18, 5]/2 - W[1, 13, 18, 17]/2 - 
 2*W[1, 13, 18, 18] + (3*W[1, 13, 18, 20])/2 + (3*W[1, 13, 20, 1])/2 - 
 W[1, 13, 20, 2]/2 - W[1, 13, 20, 3]/2 - W[1, 13, 20, 4] + 
 W[1, 13, 20, 5]/2 - W[1, 13, 20, 17]/2 + 2*W[1, 13, 20, 18] - 
 (3*W[1, 13, 20, 20])/2 + W[1, 13, 27, 26]/2 - W[1, 13, 27, 29]/2 - 
 W[1, 13, 29, 26]/2 + W[1, 13, 29, 29]/2 - W[1, 16, 1, 2] + 
 W[1, 16, 1, 3]/8 + (9*W[1, 16, 1, 4])/8 - (5*W[1, 16, 1, 5])/8 + 
 W[1, 16, 1, 9]/4 - W[1, 16, 1, 11]/2 + W[1, 16, 1, 15]/4 - 
 (3*W[1, 16, 1, 16])/8 + (3*W[1, 16, 1, 17])/4 - W[1, 16, 1, 18]/4 - 
 W[1, 16, 1, 20]/4 + W[1, 16, 2, 1] - (3*W[1, 16, 2, 2])/2 + 
 (3*W[1, 16, 2, 3])/4 + (9*W[1, 16, 2, 4])/8 - (7*W[1, 16, 2, 5])/8 - 
 W[1, 16, 2, 9]/4 - W[1, 16, 2, 11]/2 - W[1, 16, 2, 15]/4 - 
 (11*W[1, 16, 2, 16])/8 + (3*W[1, 16, 2, 17])/8 + (7*W[1, 16, 2, 18])/8 - 
 W[1, 16, 2, 19]/4 - (5*W[1, 16, 2, 20])/8 - (3*W[1, 16, 3, 1])/8 + 
 (5*W[1, 16, 3, 2])/8 - W[1, 16, 3, 3]/2 - (3*W[1, 16, 3, 4])/8 + 
 W[1, 16, 3, 5]/2 + W[1, 16, 3, 8]/2 + W[1, 16, 3, 11]/2 + 
 W[1, 16, 3, 15]/4 + W[1, 16, 3, 16]/8 - (3*W[1, 16, 3, 17])/8 - 
 W[1, 16, 3, 18]/4 - W[1, 16, 3, 19]/4 + W[1, 16, 3, 20]/8 + 
 (3*W[1, 16, 4, 1])/8 + (3*W[1, 16, 4, 2])/4 - (5*W[1, 16, 4, 3])/8 - 
 (3*W[1, 16, 4, 4])/8 + (7*W[1, 16, 4, 5])/8 + W[1, 16, 4, 9]/4 + 
 W[1, 16, 4, 11]/2 + W[1, 16, 4, 17]/2 - (3*W[1, 16, 4, 18])/8 + 
 W[1, 16, 4, 19]/4 - (5*W[1, 16, 4, 20])/8 - (5*W[1, 16, 5, 1])/8 - 
 (3*W[1, 16, 5, 2])/4 + (5*W[1, 16, 5, 3])/8 + (3*W[1, 16, 5, 4])/4 - 
 (3*W[1, 16, 5, 5])/2 - W[1, 16, 5, 15]/4 - (7*W[1, 16, 5, 16])/8 + 
 (3*W[1, 16, 5, 17])/8 + W[1, 16, 5, 18]/2 + W[1, 16, 5, 20]/4 - 
 (3*W[1, 16, 9, 1])/2 + (3*W[1, 16, 9, 2])/2 - (3*W[1, 16, 9, 4])/2 + 
 (3*W[1, 16, 9, 16])/2 - (3*W[1, 16, 9, 17])/2 + (3*W[1, 16, 9, 20])/2 - 
 (3*W[1, 16, 16, 1])/8 - (5*W[1, 16, 16, 2])/4 + W[1, 16, 16, 3]/4 + 
 (9*W[1, 16, 16, 4])/8 - (7*W[1, 16, 16, 5])/8 - W[1, 16, 16, 9]/4 + 
 W[1, 16, 16, 11]/2 - (3*W[1, 16, 16, 16])/4 + (7*W[1, 16, 16, 17])/8 - 
 W[1, 16, 16, 18]/4 + W[1, 16, 17, 2]/8 - (3*W[1, 16, 17, 3])/8 + 
 W[1, 16, 17, 4]/2 + (3*W[1, 16, 17, 5])/8 + W[1, 16, 17, 9]/4 + 
 W[1, 16, 17, 15]/4 + W[1, 16, 17, 16]/8 + (5*W[1, 16, 17, 17])/8 - 
 (5*W[1, 16, 17, 18])/8 - (3*W[1, 16, 17, 20])/4 + W[1, 16, 17, 24]/2 + 
 W[1, 16, 18, 1]/2 + (3*W[1, 16, 18, 2])/8 - (7*W[1, 16, 18, 4])/8 + 
 W[1, 16, 18, 5]/2 - W[1, 16, 18, 11]/2 + W[1, 16, 18, 16]/2 - 
 (7*W[1, 16, 18, 17])/8 + (3*W[1, 16, 18, 18])/8 + W[1, 16, 18, 20]/2 - 
 W[1, 16, 18, 24]/2 + W[1, 16, 20, 1]/2 - (3*W[1, 16, 20, 2])/8 + 
 W[1, 16, 20, 3]/4 + W[1, 16, 20, 5]/8 - W[1, 16, 20, 8]/2 - 
 W[1, 16, 20, 9]/4 - W[1, 16, 20, 15]/4 + W[1, 16, 20, 16]/8 + 
 W[1, 16, 20, 17]/4 + W[1, 16, 20, 19]/4 - W[1, 16, 20, 20]/8 + 
 W[1, 16, 26, 26]/8 - (5*W[1, 16, 26, 27])/8 + W[1, 16, 26, 29]/2 + 
 (3*W[1, 16, 26, 30])/4 + W[1, 16, 27, 26]/8 - (5*W[1, 16, 27, 27])/8 + 
 W[1, 16, 27, 29]/2 + (3*W[1, 16, 27, 30])/4 - W[1, 16, 29, 26]/4 - 
 W[1, 16, 29, 28]/4 - W[1, 16, 29, 29]/8 - W[1, 16, 29, 30]/8 - 
 (3*W[1, 17, 1, 4])/4 - W[1, 17, 1, 11]/2 - W[1, 17, 1, 14]/4 + 
 (3*W[1, 17, 1, 16])/2 - (3*W[1, 17, 1, 18])/4 + W[1, 17, 1, 19] - 
 W[1, 17, 1, 24]/4 - (3*W[1, 17, 2, 4])/8 + W[1, 17, 2, 11]/2 + 
 W[1, 17, 2, 14]/4 - (3*W[1, 17, 2, 16])/8 - W[1, 17, 2, 18]/8 + 
 W[1, 17, 2, 19]/8 - (3*W[1, 17, 3, 1])/4 + W[1, 17, 3, 3]/8 + 
 W[1, 17, 3, 4]/2 - (3*W[1, 17, 3, 5])/8 - W[1, 17, 3, 11]/2 + 
 W[1, 17, 3, 15]/2 - (3*W[1, 17, 3, 16])/4 - W[1, 17, 3, 17]/4 + 
 (9*W[1, 17, 3, 18])/8 - W[1, 17, 3, 19]/8 + W[1, 17, 3, 20]/2 - 
 W[1, 17, 4, 1]/2 - W[1, 17, 4, 2]/4 + W[1, 17, 4, 3]/4 - W[1, 17, 4, 4]/8 - 
 W[1, 17, 4, 5]/4 + W[1, 17, 4, 11]/2 - W[1, 17, 4, 14]/4 - 
 (3*W[1, 17, 4, 16])/8 - (3*W[1, 17, 4, 17])/4 + (3*W[1, 17, 4, 18])/8 - 
 W[1, 17, 4, 19]/8 + W[1, 17, 4, 20]/2 + (3*W[1, 17, 5, 1])/4 - 
 W[1, 17, 5, 3]/8 - W[1, 17, 5, 4]/4 + (3*W[1, 17, 5, 5])/8 - 
 W[1, 17, 5, 14]/4 - W[1, 17, 5, 15]/2 + (5*W[1, 17, 5, 16])/4 + 
 W[1, 17, 5, 17]/4 - (7*W[1, 17, 5, 18])/8 + W[1, 17, 5, 19]/8 - 
 W[1, 17, 5, 20]/2 - W[1, 17, 5, 24]/4 + W[1, 17, 16, 1]/2 + 
 W[1, 17, 16, 2]/4 - W[1, 17, 16, 3]/4 + W[1, 17, 16, 4]/4 + 
 W[1, 17, 16, 5]/4 - W[1, 17, 16, 11]/2 + W[1, 17, 16, 14]/4 + 
 W[1, 17, 16, 16]/4 + (3*W[1, 17, 16, 17])/4 - W[1, 17, 16, 18]/2 - 
 W[1, 17, 16, 20]/2 + W[1, 17, 16, 24]/4 - (7*W[1, 17, 17, 4])/8 + 
 (7*W[1, 17, 17, 16])/8 - (9*W[1, 17, 17, 18])/8 + (7*W[1, 17, 17, 19])/8 + 
 W[1, 17, 17, 24]/4 - (3*W[1, 17, 18, 1])/4 - W[1, 17, 18, 2]/4 + 
 W[1, 17, 18, 3]/8 + (7*W[1, 17, 18, 4])/8 - (11*W[1, 17, 18, 5])/8 + 
 W[1, 17, 18, 11]/2 + W[1, 17, 18, 16]/8 + W[1, 17, 18, 17]/2 + 
 W[1, 17, 18, 18]/4 - W[1, 17, 18, 19]/4 - W[1, 17, 18, 24]/4 - 
 W[1, 17, 18, 25]/2 - (3*W[1, 17, 19, 1])/4 + W[1, 17, 19, 2]/4 - 
 W[1, 17, 19, 3]/8 - W[1, 17, 19, 4]/4 - W[1, 17, 19, 5]/8 + 
 W[1, 17, 19, 14]/4 + W[1, 17, 19, 17] - (7*W[1, 17, 19, 18])/8 + 
 (7*W[1, 17, 19, 19])/8 + W[1, 17, 19, 24]/4 + W[1, 17, 19, 25]/2 + 
 (3*W[1, 17, 24, 1])/2 + (3*W[1, 17, 24, 5])/2 - (3*W[1, 17, 24, 16])/2 - 
 (3*W[1, 17, 24, 17])/2 + (3*W[1, 17, 24, 18])/2 - (3*W[1, 17, 24, 19])/2 + 
 W[1, 17, 27, 26]/8 - W[1, 17, 27, 28]/8 + W[1, 17, 28, 26]/8 - 
 W[1, 17, 28, 28]/8 + W[1, 17, 30, 26]/8 - (5*W[1, 17, 30, 27])/8 + 
 W[1, 17, 30, 29]/2 + (3*W[1, 17, 30, 30])/4 + (3*W[1, 18, 1, 2])/2 - 
 (5*W[1, 18, 1, 3])/4 - (5*W[1, 18, 1, 4])/4 + (3*W[1, 18, 1, 5])/2 + 
 (3*W[1, 18, 1, 11])/2 + (3*W[1, 18, 1, 13])/2 + W[1, 18, 1, 14]/4 + 
 W[1, 18, 1, 15]/4 - W[1, 18, 1, 16] - W[1, 18, 1, 17] + W[1, 18, 1, 18]/2 - 
 W[1, 18, 1, 19] - W[1, 18, 1, 20] + W[1, 18, 1, 24]/4 + W[1, 18, 1, 25]/4 + 
 (3*W[1, 18, 2, 1])/4 + (13*W[1, 18, 2, 2])/8 - (3*W[1, 18, 2, 3])/4 - 
 W[1, 18, 2, 4]/2 + W[1, 18, 2, 5] + W[1, 18, 2, 11]/2 + W[1, 18, 2, 14]/4 + 
 W[1, 18, 2, 15]/4 - (5*W[1, 18, 2, 16])/8 - W[1, 18, 2, 17]/8 + 
 W[1, 18, 2, 18]/2 - (3*W[1, 18, 2, 19])/8 - (3*W[1, 18, 2, 20])/4 + 
 W[1, 18, 2, 25]/4 + (5*W[1, 18, 3, 1])/4 - (3*W[1, 18, 3, 2])/4 - 
 (3*W[1, 18, 3, 4])/4 - (3*W[1, 18, 3, 5])/8 - W[1, 18, 3, 11]/2 - 
 (3*W[1, 18, 3, 13])/2 - W[1, 18, 3, 15]/4 + W[1, 18, 3, 16]/4 + 
 (3*W[1, 18, 3, 17])/8 + W[1, 18, 3, 18]/2 + (7*W[1, 18, 3, 19])/8 - 
 W[1, 18, 3, 20]/8 + (5*W[1, 18, 4, 1])/4 - (3*W[1, 18, 4, 2])/8 - 
 (3*W[1, 18, 4, 3])/4 - (3*W[1, 18, 4, 5])/4 - (3*W[1, 18, 4, 11])/2 - 
 W[1, 18, 4, 13]/2 - W[1, 18, 4, 14]/4 - W[1, 18, 4, 16]/8 + 
 (7*W[1, 18, 4, 17])/8 + W[1, 18, 4, 18]/2 + (3*W[1, 18, 4, 19])/8 + 
 W[1, 18, 4, 20]/4 + (3*W[1, 18, 5, 1])/4 + W[1, 18, 5, 2] - 
 W[1, 18, 5, 3]/2 - (3*W[1, 18, 5, 4])/4 + (13*W[1, 18, 5, 5])/8 + 
 W[1, 18, 5, 13]/2 + W[1, 18, 5, 14]/4 + W[1, 18, 5, 15]/4 - 
 (3*W[1, 18, 5, 16])/4 - (3*W[1, 18, 5, 17])/8 + W[1, 18, 5, 18]/2 - 
 W[1, 18, 5, 19]/8 - (5*W[1, 18, 5, 20])/8 + W[1, 18, 5, 24]/4 - 
 W[1, 18, 11, 1] - W[1, 18, 11, 2] + W[1, 18, 11, 3] + W[1, 18, 11, 4] + 
 W[1, 18, 11, 16] - W[1, 18, 11, 18] - W[1, 18, 13, 1] + W[1, 18, 13, 3] + 
 W[1, 18, 13, 4] - W[1, 18, 13, 5] - W[1, 18, 13, 18] + W[1, 18, 13, 20] + 
 W[1, 18, 16, 2]/4 + W[1, 18, 16, 3]/4 - W[1, 18, 16, 4]/4 + 
 W[1, 18, 16, 5]/4 - W[1, 18, 16, 11]/2 - W[1, 18, 16, 14]/4 + 
 (3*W[1, 18, 16, 16])/4 - (3*W[1, 18, 16, 17])/4 + W[1, 18, 16, 20]/2 - 
 W[1, 18, 16, 24]/4 + (3*W[1, 18, 17, 1])/4 + W[1, 18, 17, 2]/8 + 
 W[1, 18, 17, 3]/4 + W[1, 18, 17, 4] - W[1, 18, 17, 5]/4 - 
 W[1, 18, 17, 15]/4 - (7*W[1, 18, 17, 16])/8 - (7*W[1, 18, 17, 17])/8 + 
 2*W[1, 18, 17, 18] - (15*W[1, 18, 17, 19])/8 - (3*W[1, 18, 17, 24])/4 - 
 W[1, 18, 17, 25]/4 + W[1, 18, 18, 1]/2 + (9*W[1, 18, 18, 2])/8 - 
 W[1, 18, 18, 3] - W[1, 18, 18, 4] + (9*W[1, 18, 18, 5])/8 + 
 W[1, 18, 18, 11]/2 + W[1, 18, 18, 13]/2 - (5*W[1, 18, 18, 16])/8 - 
 W[1, 18, 18, 17]/4 - W[1, 18, 18, 18]/2 - W[1, 18, 18, 19]/4 - 
 (5*W[1, 18, 18, 20])/8 + (3*W[1, 18, 18, 24])/4 + (3*W[1, 18, 18, 25])/4 + 
 (3*W[1, 18, 19, 1])/4 - W[1, 18, 19, 2]/4 + W[1, 18, 19, 3] + 
 W[1, 18, 19, 4]/4 + W[1, 18, 19, 5]/8 - W[1, 18, 19, 14]/4 - 
 (15*W[1, 18, 19, 17])/8 + 2*W[1, 18, 19, 18] - (7*W[1, 18, 19, 19])/8 - 
 (7*W[1, 18, 19, 20])/8 - W[1, 18, 19, 24]/4 - (3*W[1, 18, 19, 25])/4 + 
 W[1, 18, 20, 2]/4 - W[1, 18, 20, 3]/4 + W[1, 18, 20, 4]/4 + 
 W[1, 18, 20, 5]/4 - W[1, 18, 20, 13]/2 - W[1, 18, 20, 15]/4 + 
 W[1, 18, 20, 16]/2 - (3*W[1, 18, 20, 19])/4 + (3*W[1, 18, 20, 20])/4 - 
 W[1, 18, 20, 25]/4 - (3*W[1, 18, 24, 1])/2 - (3*W[1, 18, 24, 5])/2 + 
 (3*W[1, 18, 24, 16])/2 + (3*W[1, 18, 24, 17])/2 - (3*W[1, 18, 24, 18])/2 + 
 (3*W[1, 18, 24, 19])/2 - (3*W[1, 18, 25, 1])/2 - (3*W[1, 18, 25, 2])/2 + 
 (3*W[1, 18, 25, 17])/2 - (3*W[1, 18, 25, 18])/2 + (3*W[1, 18, 25, 19])/2 + 
 (3*W[1, 18, 25, 20])/2 + W[1, 18, 26, 26]/8 - W[1, 18, 26, 28]/8 - 
 W[1, 18, 28, 26]/8 + W[1, 18, 28, 28]/8 + (5*W[1, 18, 29, 27])/8 - 
 W[1, 18, 29, 28]/8 - (3*W[1, 18, 29, 29])/4 - W[1, 18, 29, 30]/2 - 
 W[1, 18, 30, 26]/8 + (5*W[1, 18, 30, 27])/8 - W[1, 18, 30, 29]/2 - 
 (3*W[1, 18, 30, 30])/4 - (3*W[1, 19, 1, 3])/4 - W[1, 19, 1, 13]/2 - 
 W[1, 19, 1, 15]/4 + W[1, 19, 1, 17] - (3*W[1, 19, 1, 18])/4 + 
 (3*W[1, 19, 1, 20])/2 - W[1, 19, 1, 25]/4 + (3*W[1, 19, 2, 1])/4 + 
 (3*W[1, 19, 2, 2])/8 - W[1, 19, 2, 3]/4 - W[1, 19, 2, 4]/8 - 
 W[1, 19, 2, 14]/2 - W[1, 19, 2, 15]/4 - W[1, 19, 2, 16]/2 + 
 W[1, 19, 2, 17]/8 - (7*W[1, 19, 2, 18])/8 + W[1, 19, 2, 19]/4 + 
 (5*W[1, 19, 2, 20])/4 - W[1, 19, 2, 25]/4 - W[1, 19, 3, 1]/2 - 
 W[1, 19, 3, 2]/4 - W[1, 19, 3, 3]/8 + W[1, 19, 3, 4]/4 - W[1, 19, 3, 5]/4 + 
 W[1, 19, 3, 13]/2 - W[1, 19, 3, 15]/4 + W[1, 19, 3, 16]/2 - 
 W[1, 19, 3, 17]/8 + (3*W[1, 19, 3, 18])/8 - (3*W[1, 19, 3, 19])/4 - 
 (3*W[1, 19, 3, 20])/8 - (3*W[1, 19, 4, 1])/4 - (3*W[1, 19, 4, 2])/8 + 
 W[1, 19, 4, 3]/2 + W[1, 19, 4, 4]/8 - W[1, 19, 4, 13]/2 + 
 W[1, 19, 4, 14]/2 + W[1, 19, 4, 16]/2 - W[1, 19, 4, 17]/8 + 
 (9*W[1, 19, 4, 18])/8 - W[1, 19, 4, 19]/4 - (3*W[1, 19, 4, 20])/4 - 
 (3*W[1, 19, 5, 3])/8 + W[1, 19, 5, 13]/2 + W[1, 19, 5, 15]/4 + 
 W[1, 19, 5, 17]/8 - W[1, 19, 5, 18]/8 - (3*W[1, 19, 5, 20])/8 - 
 (3*W[1, 19, 17, 1])/4 - W[1, 19, 17, 2]/8 - W[1, 19, 17, 3]/4 - 
 W[1, 19, 17, 4]/8 + W[1, 19, 17, 5]/4 + W[1, 19, 17, 15]/4 + 
 (7*W[1, 19, 17, 17])/8 - (7*W[1, 19, 17, 18])/8 + W[1, 19, 17, 19] + 
 W[1, 19, 17, 24]/2 + W[1, 19, 17, 25]/4 - (3*W[1, 19, 18, 1])/4 - 
 (11*W[1, 19, 18, 2])/8 + (7*W[1, 19, 18, 3])/8 + W[1, 19, 18, 4]/8 - 
 W[1, 19, 18, 5]/4 + W[1, 19, 18, 13]/2 - W[1, 19, 18, 17]/4 + 
 W[1, 19, 18, 18]/4 + W[1, 19, 18, 19]/2 + W[1, 19, 18, 20]/8 - 
 W[1, 19, 18, 24]/2 - W[1, 19, 18, 25]/4 - (7*W[1, 19, 19, 3])/8 + 
 (7*W[1, 19, 19, 17])/8 - (9*W[1, 19, 19, 18])/8 + (7*W[1, 19, 19, 20])/8 + 
 W[1, 19, 19, 25]/4 + W[1, 19, 20, 1]/2 + W[1, 19, 20, 2]/4 + 
 W[1, 19, 20, 3]/4 - W[1, 19, 20, 4]/4 + W[1, 19, 20, 5]/4 - 
 W[1, 19, 20, 13]/2 + W[1, 19, 20, 15]/4 - W[1, 19, 20, 16]/2 - 
 W[1, 19, 20, 18]/2 + (3*W[1, 19, 20, 19])/4 + W[1, 19, 20, 20]/4 + 
 W[1, 19, 20, 25]/4 + (3*W[1, 19, 25, 1])/2 + (3*W[1, 19, 25, 2])/2 - 
 (3*W[1, 19, 25, 17])/2 + (3*W[1, 19, 25, 18])/2 - (3*W[1, 19, 25, 19])/2 - 
 (3*W[1, 19, 25, 20])/2 - W[1, 19, 26, 26]/8 + W[1, 19, 26, 28]/8 - 
 W[1, 19, 27, 26]/8 + W[1, 19, 27, 28]/8 - (5*W[1, 19, 29, 27])/8 + 
 W[1, 19, 29, 28]/8 + (3*W[1, 19, 29, 29])/4 + W[1, 19, 29, 30]/2 - 
 (5*W[1, 20, 1, 2])/8 + (9*W[1, 20, 1, 3])/8 + W[1, 20, 1, 4]/8 - 
 W[1, 20, 1, 5] + W[1, 20, 1, 8]/4 - W[1, 20, 1, 13]/2 + W[1, 20, 1, 14]/4 - 
 W[1, 20, 1, 16]/4 - W[1, 20, 1, 18]/4 + (3*W[1, 20, 1, 19])/4 - 
 (3*W[1, 20, 1, 20])/8 - (5*W[1, 20, 2, 1])/8 - (3*W[1, 20, 2, 2])/2 + 
 (3*W[1, 20, 2, 3])/4 + (5*W[1, 20, 2, 4])/8 - (3*W[1, 20, 2, 5])/4 - 
 W[1, 20, 2, 14]/4 + W[1, 20, 2, 16]/4 + W[1, 20, 2, 18]/2 + 
 (3*W[1, 20, 2, 19])/8 - (7*W[1, 20, 2, 20])/8 + (3*W[1, 20, 3, 1])/8 + 
 (7*W[1, 20, 3, 2])/8 - (3*W[1, 20, 3, 3])/8 - (5*W[1, 20, 3, 4])/8 + 
 (3*W[1, 20, 3, 5])/4 + W[1, 20, 3, 8]/4 + W[1, 20, 3, 13]/2 - 
 (5*W[1, 20, 3, 16])/8 + W[1, 20, 3, 17]/4 - (3*W[1, 20, 3, 18])/8 + 
 W[1, 20, 3, 19]/2 - (3*W[1, 20, 4, 1])/8 + W[1, 20, 4, 2]/2 - 
 (3*W[1, 20, 4, 3])/8 - W[1, 20, 4, 4]/2 + (5*W[1, 20, 4, 5])/8 + 
 W[1, 20, 4, 9]/2 + W[1, 20, 4, 13]/2 + W[1, 20, 4, 14]/4 + 
 W[1, 20, 4, 16]/8 - W[1, 20, 4, 17]/4 - W[1, 20, 4, 18]/4 - 
 (3*W[1, 20, 4, 19])/8 + W[1, 20, 4, 20]/8 + W[1, 20, 5, 1] - 
 (7*W[1, 20, 5, 2])/8 + (9*W[1, 20, 5, 3])/8 + (3*W[1, 20, 5, 4])/4 - 
 (3*W[1, 20, 5, 5])/2 - W[1, 20, 5, 8]/4 - W[1, 20, 5, 13]/2 - 
 W[1, 20, 5, 14]/4 - (5*W[1, 20, 5, 16])/8 - W[1, 20, 5, 17]/4 + 
 (7*W[1, 20, 5, 18])/8 + (3*W[1, 20, 5, 19])/8 - (11*W[1, 20, 5, 20])/8 - 
 (3*W[1, 20, 8, 1])/2 - (3*W[1, 20, 8, 3])/2 + (3*W[1, 20, 8, 5])/2 + 
 (3*W[1, 20, 8, 16])/2 - (3*W[1, 20, 8, 19])/2 + (3*W[1, 20, 8, 20])/2 + 
 W[1, 20, 16, 1]/2 + W[1, 20, 16, 2]/8 + W[1, 20, 16, 4]/4 - 
 (3*W[1, 20, 16, 5])/8 - W[1, 20, 16, 8]/4 - W[1, 20, 16, 9]/2 - 
 W[1, 20, 16, 14]/4 - W[1, 20, 16, 16]/8 + W[1, 20, 16, 17]/4 + 
 W[1, 20, 16, 19]/4 + W[1, 20, 16, 20]/8 + W[1, 20, 18, 1]/2 + 
 W[1, 20, 18, 2]/2 - (7*W[1, 20, 18, 3])/8 + (3*W[1, 20, 18, 5])/8 - 
 W[1, 20, 18, 13]/2 + W[1, 20, 18, 16]/2 + (3*W[1, 20, 18, 18])/8 - 
 (7*W[1, 20, 18, 19])/8 + W[1, 20, 18, 20]/2 - W[1, 20, 18, 25]/2 + 
 (3*W[1, 20, 19, 2])/8 + W[1, 20, 19, 3]/2 - (3*W[1, 20, 19, 4])/8 + 
 W[1, 20, 19, 5]/8 + W[1, 20, 19, 8]/4 + W[1, 20, 19, 14]/4 - 
 (3*W[1, 20, 19, 16])/4 - (5*W[1, 20, 19, 18])/8 + (5*W[1, 20, 19, 19])/8 + 
 W[1, 20, 19, 20]/8 + W[1, 20, 19, 25]/2 - (3*W[1, 20, 20, 1])/8 - 
 (7*W[1, 20, 20, 2])/8 + (9*W[1, 20, 20, 3])/8 + W[1, 20, 20, 4]/4 - 
 (5*W[1, 20, 20, 5])/4 - W[1, 20, 20, 8]/4 + W[1, 20, 20, 13]/2 - 
 W[1, 20, 20, 18]/4 + (7*W[1, 20, 20, 19])/8 - (3*W[1, 20, 20, 20])/4 - 
 (5*W[1, 20, 27, 27])/8 + W[1, 20, 27, 28]/8 + (3*W[1, 20, 27, 29])/4 + 
 W[1, 20, 27, 30]/2 - (5*W[1, 20, 28, 27])/8 + W[1, 20, 28, 28]/8 + 
 (3*W[1, 20, 28, 29])/4 + W[1, 20, 28, 30]/2 - W[1, 20, 30, 26]/4 - 
 W[1, 20, 30, 28]/4 - W[1, 20, 30, 29]/8 - W[1, 20, 30, 30]/8 + 
 W[1, 26, 26, 4]/8 - W[1, 26, 26, 16]/8 - W[1, 26, 26, 18]/8 - 
 W[1, 26, 26, 19]/8 + W[1, 26, 26, 24]/4 + W[1, 26, 27, 1]/4 + 
 W[1, 26, 27, 2]/8 + W[1, 26, 27, 4]/4 - W[1, 26, 27, 5]/4 - 
 W[1, 26, 27, 11]/2 + (3*W[1, 26, 27, 16])/8 + W[1, 26, 27, 17]/8 - 
 W[1, 26, 27, 19]/8 - W[1, 26, 27, 24]/4 + W[1, 26, 28, 1]/4 + 
 W[1, 26, 28, 2]/8 - W[1, 26, 28, 4]/8 - W[1, 26, 28, 5]/4 + 
 W[1, 26, 28, 14]/4 + W[1, 26, 28, 17]/8 - W[1, 26, 28, 18]/8 - 
 W[1, 26, 28, 24]/4 - W[1, 26, 30, 1]/4 - W[1, 26, 30, 2]/8 + 
 W[1, 26, 30, 4]/8 + W[1, 26, 30, 5]/4 + W[1, 26, 30, 11]/2 - 
 W[1, 26, 30, 14]/4 - W[1, 26, 30, 17]/8 - (3*W[1, 26, 30, 18])/8 + 
 W[1, 26, 30, 24]/4 + W[1, 27, 26, 1]/4 - W[1, 27, 26, 2]/4 - 
 W[1, 27, 26, 3]/8 + W[1, 27, 26, 4]/8 + W[1, 27, 26, 5]/8 + 
 W[1, 27, 26, 15]/4 - W[1, 27, 26, 16]/8 - W[1, 27, 26, 18]/4 + 
 W[1, 27, 26, 24]/4 - W[1, 27, 26, 25]/4 + W[1, 27, 27, 1]/2 - 
 W[1, 27, 27, 2]/8 + W[1, 27, 27, 3]/4 + W[1, 27, 27, 4]/4 - 
 W[1, 27, 27, 5]/8 - W[1, 27, 27, 11]/2 - W[1, 27, 27, 13]/2 + 
 (3*W[1, 27, 27, 16])/8 + (3*W[1, 27, 27, 20])/8 - W[1, 27, 27, 24]/4 - 
 W[1, 27, 27, 25]/4 + W[1, 27, 28, 1]/4 + W[1, 27, 28, 2]/8 + 
 W[1, 27, 28, 3]/8 - W[1, 27, 28, 4]/8 - W[1, 27, 28, 5]/4 + 
 W[1, 27, 28, 14]/4 - W[1, 27, 28, 18]/4 - W[1, 27, 28, 20]/8 - 
 W[1, 27, 28, 24]/4 + W[1, 27, 28, 25]/4 - W[1, 27, 29, 1]/4 + 
 W[1, 27, 29, 2]/4 + W[1, 27, 29, 3]/8 - W[1, 27, 29, 5]/8 + 
 W[1, 27, 29, 13]/2 - W[1, 27, 29, 15]/4 - (3*W[1, 27, 29, 18])/8 - 
 W[1, 27, 29, 19]/8 + W[1, 27, 29, 25]/4 - W[1, 27, 30, 1]/4 - 
 W[1, 27, 30, 2]/8 + W[1, 27, 30, 4]/8 + W[1, 27, 30, 5]/4 + 
 W[1, 27, 30, 11]/2 - W[1, 27, 30, 14]/4 - W[1, 27, 30, 17]/8 - 
 (3*W[1, 27, 30, 18])/8 + W[1, 27, 30, 24]/4 + W[1, 28, 26, 1]/4 - 
 W[1, 28, 26, 2]/4 - W[1, 28, 26, 3]/8 + W[1, 28, 26, 5]/8 + 
 W[1, 28, 26, 15]/4 - W[1, 28, 26, 18]/8 + W[1, 28, 26, 19]/8 - 
 W[1, 28, 26, 25]/4 + W[1, 28, 27, 1]/4 - W[1, 28, 27, 2]/4 + 
 W[1, 28, 27, 3]/4 + W[1, 28, 27, 5]/8 - W[1, 28, 27, 13]/2 - 
 W[1, 28, 27, 17]/8 + W[1, 28, 27, 19]/8 + (3*W[1, 28, 27, 20])/8 - 
 W[1, 28, 27, 25]/4 + W[1, 28, 28, 3]/8 - W[1, 28, 28, 17]/8 - 
 W[1, 28, 28, 18]/8 - W[1, 28, 28, 20]/8 + W[1, 28, 28, 25]/4 - 
 W[1, 28, 29, 1]/4 + W[1, 28, 29, 2]/4 + W[1, 28, 29, 3]/8 - 
 W[1, 28, 29, 5]/8 + W[1, 28, 29, 13]/2 - W[1, 28, 29, 15]/4 - 
 (3*W[1, 28, 29, 18])/8 - W[1, 28, 29, 19]/8 + W[1, 28, 29, 25]/4 + 
 W[1, 29, 27, 1]/4 + W[1, 29, 27, 2]/2 - W[1, 29, 27, 3]/2 - 
 W[1, 29, 27, 4]/4 + W[1, 29, 27, 13]/2 - W[1, 29, 27, 19]/4 - 
 W[1, 29, 27, 20]/4 + W[1, 29, 28, 1]/4 + W[1, 29, 28, 2]/8 - 
 W[1, 29, 28, 3]/8 + W[1, 29, 28, 4]/8 - W[1, 29, 28, 8]/4 - 
 W[1, 29, 28, 14]/4 + W[1, 29, 28, 16]/4 - W[1, 29, 28, 18]/4 + 
 W[1, 29, 28, 20]/8 + (3*W[1, 29, 29, 1])/8 - (3*W[1, 29, 29, 2])/8 + 
 (3*W[1, 29, 29, 3])/8 + W[1, 29, 29, 4]/4 - W[1, 29, 29, 8]/4 - 
 W[1, 29, 29, 13]/2 - W[1, 29, 29, 16]/4 + W[1, 29, 29, 18]/4 + 
 W[1, 29, 29, 19]/8 - W[1, 29, 30, 2]/2 + W[1, 29, 30, 3]/2 + 
 W[1, 29, 30, 4]/4 - W[1, 29, 30, 8]/4 + W[1, 29, 30, 14]/4 - 
 W[1, 29, 30, 20]/4 + W[1, 30, 26, 1]/4 + W[1, 30, 26, 3]/8 - 
 W[1, 30, 26, 4]/8 + W[1, 30, 26, 5]/8 - W[1, 30, 26, 9]/4 - 
 W[1, 30, 26, 15]/4 + W[1, 30, 26, 16]/8 - W[1, 30, 26, 18]/4 + 
 W[1, 30, 26, 20]/4 + W[1, 30, 27, 1]/4 - W[1, 30, 27, 3]/4 - 
 W[1, 30, 27, 4]/2 + W[1, 30, 27, 5]/2 + W[1, 30, 27, 11]/2 - 
 W[1, 30, 27, 16]/4 - W[1, 30, 27, 17]/4 + W[1, 30, 29, 3]/4 + 
 W[1, 30, 29, 4]/2 - W[1, 30, 29, 5]/2 - W[1, 30, 29, 9]/4 + 
 W[1, 30, 29, 15]/4 - W[1, 30, 29, 16]/4 + (3*W[1, 30, 30, 1])/8 + 
 W[1, 30, 30, 3]/4 + (3*W[1, 30, 30, 4])/8 - (3*W[1, 30, 30, 5])/8 - 
 W[1, 30, 30, 9]/4 - W[1, 30, 30, 11]/2 + W[1, 30, 30, 17]/8 + 
 W[1, 30, 30, 18]/4 - W[1, 30, 30, 20]/4 + (9*W[2, 1, 1, 1])/2 + 
 (17*W[2, 1, 1, 2])/8 - (5*W[2, 1, 1, 3])/8 - (15*W[2, 1, 1, 4])/8 + 
 W[2, 1, 1, 5]/2 - W[2, 1, 1, 8]/4 + (3*W[2, 1, 1, 11])/2 - 
 W[2, 1, 1, 13]/2 - (13*W[2, 1, 1, 16])/4 + W[2, 1, 1, 18] + 
 W[2, 1, 1, 19]/4 - (5*W[2, 1, 1, 20])/8 + W[2, 1, 1, 24]/4 + 
 (17*W[2, 1, 2, 1])/8 + (3*W[2, 1, 2, 3])/4 - (3*W[2, 1, 2, 4])/4 - 
 (5*W[2, 1, 2, 5])/4 + W[2, 1, 2, 11]/2 - W[2, 1, 2, 14] - 
 (3*W[2, 1, 2, 16])/8 + (9*W[2, 1, 2, 18])/8 + W[2, 1, 2, 19]/2 - 
 (9*W[2, 1, 2, 20])/8 - (9*W[2, 1, 3, 1])/8 + (3*W[2, 1, 3, 2])/8 + 
 W[2, 1, 3, 3]/2 + (13*W[2, 1, 3, 4])/8 + (5*W[2, 1, 3, 5])/8 - 
 W[2, 1, 3, 8]/4 - W[2, 1, 3, 11]/2 + W[2, 1, 3, 13]/2 - W[2, 1, 3, 15]/2 + 
 (13*W[2, 1, 3, 16])/8 - (3*W[2, 1, 3, 18])/2 - (5*W[2, 1, 3, 19])/8 + 
 W[2, 1, 3, 20]/4 - (13*W[2, 1, 4, 1])/8 - (5*W[2, 1, 4, 2])/4 + 
 (13*W[2, 1, 4, 3])/8 + (11*W[2, 1, 4, 4])/8 - W[2, 1, 4, 5]/8 + 
 W[2, 1, 4, 9]/2 - (3*W[2, 1, 4, 11])/2 + W[2, 1, 4, 13]/2 + W[2, 1, 4, 14] + 
 W[2, 1, 4, 16]/2 - W[2, 1, 4, 17]/4 - (11*W[2, 1, 4, 18])/8 + 
 (5*W[2, 1, 4, 20])/8 + W[2, 1, 5, 1]/4 - (7*W[2, 1, 5, 2])/8 - 
 W[2, 1, 5, 3]/4 - W[2, 1, 5, 4]/2 - (7*W[2, 1, 5, 5])/8 + W[2, 1, 5, 8]/4 - 
 W[2, 1, 5, 13]/2 + W[2, 1, 5, 14]/2 + W[2, 1, 5, 15]/2 - 
 (7*W[2, 1, 5, 16])/8 + (5*W[2, 1, 5, 18])/4 + W[2, 1, 5, 19]/4 + 
 W[2, 1, 5, 20]/8 + W[2, 1, 5, 24]/4 + 2*W[2, 1, 11, 1] + 2*W[2, 1, 11, 2] - 
 2*W[2, 1, 11, 3] - 2*W[2, 1, 11, 4] - 2*W[2, 1, 11, 16] + 
 2*W[2, 1, 11, 18] - 4*W[2, 1, 14, 1] - W[2, 1, 14, 2] + W[2, 1, 14, 4] + 
 W[2, 1, 14, 5] + 4*W[2, 1, 14, 16] - W[2, 1, 14, 19] - 
 (11*W[2, 1, 16, 2])/8 + (5*W[2, 1, 16, 3])/4 + (5*W[2, 1, 16, 4])/4 - 
 (5*W[2, 1, 16, 5])/8 + W[2, 1, 16, 8]/4 - W[2, 1, 16, 9]/2 - 
 W[2, 1, 16, 11]/2 - (3*W[2, 1, 16, 16])/8 + W[2, 1, 16, 17]/4 - 
 (3*W[2, 1, 16, 18])/4 + W[2, 1, 16, 19]/4 - (3*W[2, 1, 16, 20])/8 - 
 W[2, 1, 16, 24]/4 - W[2, 1, 17, 4]/8 + W[2, 1, 17, 16]/8 + 
 W[2, 1, 17, 18]/8 + W[2, 1, 17, 19]/8 - W[2, 1, 17, 24]/4 + 
 W[2, 1, 18, 1]/4 + W[2, 1, 18, 2] - W[2, 1, 18, 4]/8 + 
 (5*W[2, 1, 18, 5])/4 + W[2, 1, 18, 11]/2 - W[2, 1, 18, 13]/2 - 
 (5*W[2, 1, 18, 16])/8 - W[2, 1, 18, 17]/4 + (3*W[2, 1, 18, 18])/8 - 
 W[2, 1, 18, 19]/8 + W[2, 1, 18, 24]/4 + (5*W[2, 1, 19, 1])/4 + 
 (5*W[2, 1, 19, 2])/8 - (5*W[2, 1, 19, 3])/8 - W[2, 1, 19, 4]/8 - 
 W[2, 1, 19, 5]/4 - W[2, 1, 19, 8]/4 - W[2, 1, 19, 14]/2 - 
 W[2, 1, 19, 16]/4 + W[2, 1, 19, 17]/4 - W[2, 1, 19, 18] + 
 W[2, 1, 19, 19]/4 + (7*W[2, 1, 19, 20])/8 - W[2, 1, 19, 24]/4 - 
 (5*W[2, 1, 20, 1])/8 - (9*W[2, 1, 20, 2])/8 + (3*W[2, 1, 20, 3])/8 + 
 W[2, 1, 20, 4]/4 - (3*W[2, 1, 20, 5])/4 + W[2, 1, 20, 8]/4 + 
 W[2, 1, 20, 13]/2 + (3*W[2, 1, 20, 18])/4 + W[2, 1, 20, 19]/8 - 
 (5*W[2, 1, 20, 20])/4 + W[2, 1, 27, 26]/8 + (5*W[2, 1, 27, 27])/8 - 
 W[2, 1, 27, 28]/4 - (3*W[2, 1, 27, 29])/4 - W[2, 1, 27, 30]/2 + 
 W[2, 1, 28, 26]/8 + (5*W[2, 1, 28, 27])/8 - W[2, 1, 28, 28]/4 - 
 (3*W[2, 1, 28, 29])/4 - W[2, 1, 28, 30]/2 - W[2, 1, 30, 26]/8 - 
 (5*W[2, 1, 30, 27])/8 + W[2, 1, 30, 28]/4 + (3*W[2, 1, 30, 29])/8 + 
 W[2, 1, 30, 30]/8 + (5*W[2, 2, 1, 1])/2 + (3*W[2, 2, 1, 3])/4 - 
 W[2, 2, 1, 4]/2 - (5*W[2, 2, 1, 5])/4 - W[2, 2, 1, 14] - W[2, 2, 1, 16]/2 + 
 (7*W[2, 2, 1, 18])/4 + W[2, 2, 1, 19]/4 - (3*W[2, 2, 1, 20])/2 + 
 (3*W[2, 2, 3, 1])/4 + W[2, 2, 3, 4]/4 - W[2, 2, 3, 16] + W[2, 2, 3, 18] - 
 W[2, 2, 3, 19]/4 - (3*W[2, 2, 3, 20])/4 - W[2, 2, 4, 1]/2 + 
 W[2, 2, 4, 3]/4 + W[2, 2, 4, 16]/2 - W[2, 2, 4, 17]/4 - 
 (3*W[2, 2, 4, 18])/4 + (3*W[2, 2, 4, 20])/4 - (5*W[2, 2, 5, 1])/4 + 
 (5*W[2, 2, 5, 16])/4 - (5*W[2, 2, 5, 18])/4 + (5*W[2, 2, 5, 20])/4 + 
 2*W[2, 2, 7, 18] - 2*W[2, 2, 7, 20] + W[2, 2, 14, 1] - W[2, 2, 14, 16] - 
 (5*W[2, 2, 16, 1])/2 - W[2, 2, 16, 3] + W[2, 2, 16, 4]/2 + 
 (5*W[2, 2, 16, 5])/4 + W[2, 2, 16, 14] + W[2, 2, 16, 16]/2 + 
 W[2, 2, 16, 17]/4 - W[2, 2, 16, 18]/2 - W[2, 2, 16, 19]/4 + 
 W[2, 2, 16, 20]/4 - W[2, 2, 17, 4]/4 + W[2, 2, 17, 16]/4 - 
 W[2, 2, 17, 18]/4 + W[2, 2, 17, 19]/4 + (7*W[2, 2, 18, 1])/4 + 
 W[2, 2, 18, 3] - (3*W[2, 2, 18, 4])/4 - (5*W[2, 2, 18, 5])/4 - 
 W[2, 2, 18, 16]/2 - W[2, 2, 18, 17]/4 + W[2, 2, 18, 18]/2 - 
 W[2, 2, 18, 19]/2 + W[2, 2, 18, 20]/2 + W[2, 2, 19, 1]/4 - 
 W[2, 2, 19, 3]/4 - W[2, 2, 19, 16]/4 + W[2, 2, 19, 17]/4 - 
 W[2, 2, 19, 18]/2 + W[2, 2, 19, 20]/2 - (3*W[2, 2, 20, 1])/2 - 
 (3*W[2, 2, 20, 3])/4 + (3*W[2, 2, 20, 4])/4 + (5*W[2, 2, 20, 5])/4 + 
 W[2, 2, 20, 16]/4 - (3*W[2, 2, 20, 18])/2 + W[2, 2, 20, 19]/2 + 
 W[2, 2, 20, 20]/2 - W[2, 3, 1, 1] + W[2, 3, 1, 2]/4 + (3*W[2, 3, 1, 3])/4 + 
 (3*W[2, 3, 1, 4])/2 + W[2, 3, 1, 5]/2 + W[2, 3, 1, 8]/4 + W[2, 3, 1, 9]/4 - 
 W[2, 3, 1, 11] - W[2, 3, 1, 13]/2 + W[2, 3, 1, 14]/4 - W[2, 3, 1, 15]/2 + 
 (3*W[2, 3, 1, 16])/4 - W[2, 3, 1, 18]/4 - W[2, 3, 1, 19]/2 + 
 W[2, 3, 1, 20]/2 - W[2, 3, 1, 25]/4 + (7*W[2, 3, 2, 1])/8 - 
 W[2, 3, 2, 4]/8 - W[2, 3, 2, 9]/4 + W[2, 3, 2, 14]/4 - 
 (3*W[2, 3, 2, 16])/4 + (3*W[2, 3, 2, 18])/4 - W[2, 3, 2, 19]/8 - 
 (3*W[2, 3, 2, 20])/8 - W[2, 3, 2, 25]/4 + W[2, 3, 3, 1]/4 + 
 W[2, 3, 3, 4]/4 + W[2, 3, 3, 8]/4 + W[2, 3, 3, 13]/2 - W[2, 3, 3, 16]/2 + 
 W[2, 3, 3, 18]/2 - W[2, 3, 3, 19]/4 - W[2, 3, 3, 20] + W[2, 3, 4, 1]/2 + 
 W[2, 3, 4, 2]/2 + W[2, 3, 4, 3]/4 - (5*W[2, 3, 4, 4])/4 - 
 (3*W[2, 3, 4, 5])/8 - W[2, 3, 4, 9]/4 + W[2, 3, 4, 11] + W[2, 3, 4, 13]/2 - 
 W[2, 3, 4, 14]/4 - W[2, 3, 4, 16]/4 - (3*W[2, 3, 4, 17])/8 + 
 (3*W[2, 3, 4, 19])/8 - (3*W[2, 3, 4, 20])/8 + (9*W[2, 3, 5, 1])/8 + 
 W[2, 3, 5, 4]/8 - W[2, 3, 5, 8]/4 - W[2, 3, 5, 13]/2 - W[2, 3, 5, 14]/4 + 
 W[2, 3, 5, 19]/8 - (3*W[2, 3, 5, 20])/8 - W[2, 3, 15, 1] + W[2, 3, 15, 20] + 
 (5*W[2, 3, 16, 1])/8 - (3*W[2, 3, 16, 2])/4 - W[2, 3, 16, 3]/2 - 
 W[2, 3, 16, 4]/8 - W[2, 3, 16, 5]/8 - W[2, 3, 16, 8]/4 + W[2, 3, 16, 9]/4 - 
 W[2, 3, 16, 14]/4 - (3*W[2, 3, 16, 16])/4 + (3*W[2, 3, 16, 17])/8 + 
 W[2, 3, 16, 19]/4 + W[2, 3, 16, 20]/4 - W[2, 3, 17, 1]/4 - 
 W[2, 3, 17, 4]/4 + W[2, 3, 17, 9]/4 + W[2, 3, 17, 16]/4 - 
 W[2, 3, 17, 18]/4 + W[2, 3, 17, 19]/4 - W[2, 3, 17, 20]/4 + 
 W[2, 3, 17, 25]/4 - W[2, 3, 18, 1]/4 + (3*W[2, 3, 18, 2])/4 + 
 W[2, 3, 18, 3]/2 + W[2, 3, 18, 4]/2 + W[2, 3, 18, 5]/8 - W[2, 3, 18, 13]/2 - 
 (3*W[2, 3, 18, 17])/8 + (3*W[2, 3, 18, 18])/4 - (3*W[2, 3, 18, 19])/8 - 
 (3*W[2, 3, 18, 20])/8 + W[2, 3, 18, 25]/4 - W[2, 3, 19, 1]/2 - 
 W[2, 3, 19, 2]/2 - W[2, 3, 19, 3]/4 + W[2, 3, 19, 4]/4 + 
 (3*W[2, 3, 19, 5])/8 + W[2, 3, 19, 8]/4 + W[2, 3, 19, 14]/4 - 
 W[2, 3, 19, 16]/2 + (3*W[2, 3, 19, 17])/8 - W[2, 3, 19, 18]/4 + 
 (5*W[2, 3, 19, 19])/8 + W[2, 3, 19, 20]/8 - W[2, 3, 19, 25]/4 + 
 (5*W[2, 3, 20, 1])/8 - W[2, 3, 20, 2]/4 - (3*W[2, 3, 20, 3])/4 - 
 (7*W[2, 3, 20, 4])/8 - W[2, 3, 20, 5]/2 - W[2, 3, 20, 8]/4 - 
 W[2, 3, 20, 9]/4 + W[2, 3, 20, 13]/2 + W[2, 3, 20, 15]/2 + 
 (3*W[2, 3, 20, 16])/4 - W[2, 3, 20, 18]/4 - (3*W[2, 3, 20, 19])/8 - 
 W[2, 3, 20, 20]/8 + W[2, 3, 20, 25]/4 - W[2, 3, 26, 27]/8 - 
 W[2, 3, 26, 28]/8 + W[2, 3, 26, 30]/8 + W[2, 3, 28, 27]/8 + 
 W[2, 3, 28, 28]/8 - (3*W[2, 3, 28, 29])/8 - W[2, 3, 28, 30]/2 + 
 W[2, 3, 29, 27]/8 + W[2, 3, 29, 28]/8 - (3*W[2, 3, 29, 29])/8 - 
 W[2, 3, 29, 30]/2 - W[2, 4, 1, 1]/4 + W[2, 4, 1, 2]/4 + W[2, 4, 1, 3]/8 - 
 W[2, 4, 1, 4]/2 + W[2, 4, 1, 5]/4 - W[2, 4, 1, 8]/2 + W[2, 4, 1, 9]/4 - 
 W[2, 4, 1, 11]/2 + W[2, 4, 1, 13]/2 + W[2, 4, 1, 14] - W[2, 4, 1, 15]/4 - 
 (5*W[2, 4, 1, 16])/4 - (3*W[2, 4, 1, 17])/8 - (3*W[2, 4, 1, 18])/8 + 
 (9*W[2, 4, 1, 20])/8 + W[2, 4, 1, 24]/2 + W[2, 4, 2, 1] - W[2, 4, 2, 3]/4 - 
 W[2, 4, 2, 9]/4 - W[2, 4, 2, 11]/2 + W[2, 4, 2, 15]/4 - W[2, 4, 2, 16]/4 + 
 W[2, 4, 2, 18]/2 - W[2, 4, 2, 20]/2 + (5*W[2, 4, 3, 1])/8 + 
 (3*W[2, 4, 3, 2])/8 + W[2, 4, 3, 3]/4 - (11*W[2, 4, 3, 4])/8 - 
 W[2, 4, 3, 5]/2 + W[2, 4, 3, 8]/2 + W[2, 4, 3, 11]/2 - W[2, 4, 3, 13]/2 + 
 W[2, 4, 3, 15]/4 - (9*W[2, 4, 3, 16])/8 - (3*W[2, 4, 3, 17])/8 + 
 (3*W[2, 4, 3, 18])/2 + W[2, 4, 3, 19]/2 - (5*W[2, 4, 3, 20])/8 + 
 (7*W[2, 4, 4, 1])/8 - (11*W[2, 4, 4, 3])/8 + W[2, 4, 4, 9]/4 + 
 W[2, 4, 4, 11]/2 - W[2, 4, 4, 13]/2 - (13*W[2, 4, 4, 16])/8 + 
 (11*W[2, 4, 4, 17])/8 + W[2, 4, 4, 18]/2 - W[2, 4, 5, 1]/8 + 
 W[2, 4, 5, 3]/4 + W[2, 4, 5, 8]/2 + W[2, 4, 5, 13]/2 - W[2, 4, 5, 15]/4 - 
 (7*W[2, 4, 5, 16])/8 + (3*W[2, 4, 5, 18])/8 - (7*W[2, 4, 5, 20])/8 + 
 W[2, 4, 5, 24]/2 - 2*W[2, 4, 7, 18] + 2*W[2, 4, 7, 20] - W[2, 4, 9, 1]/2 + 
 W[2, 4, 9, 2]/2 - W[2, 4, 9, 4]/2 + W[2, 4, 9, 16]/2 - W[2, 4, 9, 17]/2 + 
 W[2, 4, 9, 20]/2 - 2*W[2, 4, 11, 1] - 2*W[2, 4, 11, 2] + 2*W[2, 4, 11, 3] + 
 2*W[2, 4, 11, 4] + 2*W[2, 4, 11, 16] - 2*W[2, 4, 11, 18] - W[2, 4, 14, 1] + 
 W[2, 4, 14, 16] + (7*W[2, 4, 16, 1])/8 + (5*W[2, 4, 16, 2])/4 - 
 W[2, 4, 16, 3]/2 - W[2, 4, 16, 4] - W[2, 4, 16, 5]/4 + W[2, 4, 16, 8]/2 - 
 W[2, 4, 16, 9]/4 + W[2, 4, 16, 11]/2 - W[2, 4, 16, 14] + 
 (5*W[2, 4, 16, 16])/8 - W[2, 4, 16, 17]/2 + (3*W[2, 4, 16, 18])/8 - 
 W[2, 4, 16, 20]/8 - W[2, 4, 16, 24]/2 - W[2, 4, 17, 1]/4 - 
 (3*W[2, 4, 17, 2])/8 - W[2, 4, 17, 3]/4 + (11*W[2, 4, 17, 4])/8 + 
 W[2, 4, 17, 5]/2 + W[2, 4, 17, 9]/4 - W[2, 4, 17, 15]/4 - W[2, 4, 17, 16] + 
 (3*W[2, 4, 17, 17])/8 - W[2, 4, 17, 18]/8 - W[2, 4, 17, 19]/2 - 
 W[2, 4, 17, 20]/4 + W[2, 4, 17, 24]/2 - W[2, 4, 18, 1]/4 - 
 W[2, 4, 18, 2]/8 - W[2, 4, 18, 4]/8 - W[2, 4, 18, 5]/4 - W[2, 4, 18, 11]/2 + 
 W[2, 4, 18, 13]/2 + W[2, 4, 18, 16] + (3*W[2, 4, 18, 17])/8 + 
 (3*W[2, 4, 18, 18])/8 + W[2, 4, 18, 19]/2 - W[2, 4, 18, 20] - 
 W[2, 4, 18, 24]/2 + W[2, 4, 19, 1]/4 + (3*W[2, 4, 19, 3])/8 - 
 W[2, 4, 19, 8]/2 + (3*W[2, 4, 19, 16])/4 - (3*W[2, 4, 19, 17])/8 + 
 (5*W[2, 4, 19, 18])/8 - (5*W[2, 4, 19, 20])/8 - W[2, 4, 19, 24]/2 + 
 (3*W[2, 4, 20, 1])/4 + W[2, 4, 20, 2]/8 - (5*W[2, 4, 20, 3])/8 + 
 W[2, 4, 20, 4]/8 + W[2, 4, 20, 5]/4 - W[2, 4, 20, 8]/2 - W[2, 4, 20, 9]/4 - 
 W[2, 4, 20, 13]/2 + W[2, 4, 20, 15]/4 + W[2, 4, 20, 16]/4 + 
 W[2, 4, 20, 18]/4 - W[2, 4, 20, 19]/2 + (3*W[2, 4, 20, 20])/8 - 
 W[2, 4, 26, 26]/8 - W[2, 4, 26, 27]/8 + W[2, 4, 26, 29]/2 + 
 (3*W[2, 4, 26, 30])/8 - W[2, 4, 27, 26]/8 - (5*W[2, 4, 27, 27])/8 + 
 W[2, 4, 27, 28]/4 + (3*W[2, 4, 27, 29])/4 + W[2, 4, 27, 30]/2 + 
 W[2, 4, 28, 26]/8 + W[2, 4, 28, 27]/8 - W[2, 4, 28, 29]/8 - 
 W[2, 4, 29, 28]/4 - W[2, 4, 29, 29]/8 - W[2, 4, 30, 26]/8 - 
 W[2, 4, 30, 27]/8 - W[2, 4, 30, 28]/4 + (3*W[2, 4, 30, 29])/8 + 
 (3*W[2, 4, 30, 30])/8 + W[2, 5, 1, 1]/2 - (3*W[2, 5, 1, 2])/4 - 
 W[2, 5, 1, 3]/2 - W[2, 5, 1, 4]/2 - (3*W[2, 5, 1, 5])/4 - W[2, 5, 1, 8]/4 - 
 W[2, 5, 1, 9]/4 + W[2, 5, 1, 11]/2 + W[2, 5, 1, 13]/2 + W[2, 5, 1, 14]/2 + 
 W[2, 5, 1, 15]/2 - W[2, 5, 1, 16]/2 + W[2, 5, 1, 18]/2 - W[2, 5, 1, 20]/2 + 
 W[2, 5, 1, 24]/4 + W[2, 5, 1, 25]/4 - (11*W[2, 5, 2, 1])/8 + 
 W[2, 5, 2, 9]/4 + W[2, 5, 2, 11]/2 + (5*W[2, 5, 2, 16])/8 - 
 (9*W[2, 5, 2, 18])/8 + (7*W[2, 5, 2, 20])/8 + W[2, 5, 2, 25]/4 - 
 W[2, 5, 3, 4]/8 - W[2, 5, 3, 8]/4 - W[2, 5, 3, 11]/2 - W[2, 5, 3, 13]/2 + 
 W[2, 5, 3, 16]/8 + (3*W[2, 5, 3, 18])/8 + W[2, 5, 3, 19]/8 + 
 (3*W[2, 5, 3, 20])/4 - W[2, 5, 4, 3]/8 - W[2, 5, 4, 9]/4 - 
 W[2, 5, 4, 11]/2 - W[2, 5, 4, 13]/2 + (3*W[2, 5, 4, 16])/4 + 
 W[2, 5, 4, 17]/8 + (3*W[2, 5, 4, 18])/8 + W[2, 5, 4, 20]/8 - 
 (11*W[2, 5, 5, 1])/8 + W[2, 5, 5, 8]/4 + W[2, 5, 5, 13]/2 + 
 (7*W[2, 5, 5, 16])/8 - (9*W[2, 5, 5, 18])/8 + (5*W[2, 5, 5, 20])/8 + 
 W[2, 5, 5, 24]/4 + W[2, 5, 14, 1] - W[2, 5, 14, 16] + W[2, 5, 15, 1] - 
 W[2, 5, 15, 20] - (5*W[2, 5, 16, 1])/8 + (3*W[2, 5, 16, 2])/4 + 
 W[2, 5, 16, 3]/8 + W[2, 5, 16, 4]/2 + (3*W[2, 5, 16, 5])/4 + 
 W[2, 5, 16, 8]/4 + W[2, 5, 16, 9]/4 - W[2, 5, 16, 11]/2 - 
 W[2, 5, 16, 14]/2 + (5*W[2, 5, 16, 16])/8 - W[2, 5, 16, 17]/8 + 
 W[2, 5, 16, 18]/4 - W[2, 5, 16, 20] - W[2, 5, 16, 24]/4 + W[2, 5, 17, 1]/4 + 
 W[2, 5, 17, 4]/8 - W[2, 5, 17, 9]/4 - W[2, 5, 17, 16]/8 + 
 (3*W[2, 5, 17, 18])/8 - W[2, 5, 17, 19]/8 + W[2, 5, 17, 20]/4 - 
 W[2, 5, 17, 24]/4 - W[2, 5, 17, 25]/4 + W[2, 5, 18, 1]/2 - 
 (3*W[2, 5, 18, 2])/4 - W[2, 5, 18, 3]/8 - W[2, 5, 18, 4]/8 - 
 (3*W[2, 5, 18, 5])/4 + W[2, 5, 18, 11]/2 + W[2, 5, 18, 13]/2 - 
 W[2, 5, 18, 16]/8 + W[2, 5, 18, 17]/8 - (3*W[2, 5, 18, 18])/4 + 
 W[2, 5, 18, 19]/8 - W[2, 5, 18, 20]/8 + W[2, 5, 18, 24]/4 + 
 W[2, 5, 18, 25]/4 + W[2, 5, 19, 1]/4 + W[2, 5, 19, 3]/8 - W[2, 5, 19, 8]/4 + 
 W[2, 5, 19, 16]/4 - W[2, 5, 19, 17]/8 + (3*W[2, 5, 19, 18])/8 - 
 W[2, 5, 19, 20]/8 - W[2, 5, 19, 24]/4 - W[2, 5, 19, 25]/4 - 
 (5*W[2, 5, 20, 1])/8 + (3*W[2, 5, 20, 2])/4 + W[2, 5, 20, 3]/2 + 
 W[2, 5, 20, 4]/8 + (3*W[2, 5, 20, 5])/4 + W[2, 5, 20, 8]/4 + 
 W[2, 5, 20, 9]/4 - W[2, 5, 20, 13]/2 - W[2, 5, 20, 15]/2 - W[2, 5, 20, 16] + 
 W[2, 5, 20, 18]/4 - W[2, 5, 20, 19]/8 + (5*W[2, 5, 20, 20])/8 - 
 W[2, 5, 20, 25]/4 + W[2, 5, 26, 27]/8 + W[2, 5, 26, 28]/8 - 
 W[2, 5, 26, 30]/8 + W[2, 5, 27, 26]/8 + W[2, 5, 27, 27]/4 + 
 W[2, 5, 27, 28]/8 - W[2, 5, 27, 29]/2 - W[2, 5, 27, 30]/2 + 
 W[2, 5, 28, 26]/8 + W[2, 5, 28, 27]/8 - W[2, 5, 28, 29]/8 - 
 W[2, 5, 29, 27]/8 - W[2, 5, 29, 28]/8 + (3*W[2, 5, 29, 29])/8 + 
 W[2, 5, 29, 30]/2 - W[2, 5, 30, 26]/8 - W[2, 5, 30, 27]/8 + 
 W[2, 5, 30, 29]/2 + (3*W[2, 5, 30, 30])/8 - W[2, 7, 2, 1]/2 + 
 W[2, 7, 2, 16]/2 + W[2, 7, 2, 18]/2 - W[2, 7, 2, 20]/2 + W[2, 7, 4, 1]/2 + 
 2*W[2, 7, 4, 13] - W[2, 7, 4, 16]/2 - (5*W[2, 7, 4, 18])/2 + 
 W[2, 7, 4, 20]/2 - W[2, 7, 5, 1]/2 - 2*W[2, 7, 5, 13] + W[2, 7, 5, 16]/2 + 
 W[2, 7, 5, 18]/2 + (3*W[2, 7, 5, 20])/2 + 4*W[2, 7, 7, 18] - 
 4*W[2, 7, 7, 20] - W[2, 7, 18, 1]/2 + W[2, 7, 18, 2] + W[2, 7, 18, 5] - 
 2*W[2, 7, 18, 13] - W[2, 7, 18, 16]/2 - (3*W[2, 7, 18, 18])/2 + 
 (5*W[2, 7, 18, 20])/2 + W[2, 7, 19, 1]/2 - W[2, 7, 19, 16]/2 - 
 W[2, 7, 19, 18]/2 + W[2, 7, 19, 20]/2 + W[2, 7, 20, 1]/2 - W[2, 7, 20, 2] - 
 W[2, 7, 20, 5] + 2*W[2, 7, 20, 13] + W[2, 7, 20, 16]/2 - W[2, 7, 20, 18]/2 - 
 W[2, 7, 20, 20]/2 + W[2, 7, 27, 27]/2 - W[2, 7, 27, 29]/2 - 
 W[2, 7, 27, 30]/2 + W[2, 7, 28, 27]/2 - W[2, 7, 28, 29]/2 - 
 W[2, 7, 28, 30]/2 + W[2, 7, 29, 27]/2 - W[2, 7, 29, 29]/2 - 
 W[2, 7, 29, 30]/2 - (9*W[2, 14, 1, 1])/2 + W[2, 14, 1, 2]/2 + 
 W[2, 14, 1, 3]/4 + W[2, 14, 1, 4]/2 + W[2, 14, 1, 5] + W[2, 14, 1, 8] + 
 (7*W[2, 14, 1, 16])/2 + W[2, 14, 1, 17]/4 - (3*W[2, 14, 1, 18])/4 - 
 (3*W[2, 14, 1, 20])/4 - W[2, 14, 1, 24] + W[2, 14, 2, 3]/4 - 
 W[2, 14, 2, 17]/4 - (3*W[2, 14, 2, 18])/4 + (3*W[2, 14, 2, 20])/4 - 
 W[2, 14, 4, 3]/4 + W[2, 14, 4, 17]/4 + (3*W[2, 14, 4, 18])/4 - 
 (3*W[2, 14, 4, 20])/4 + (3*W[2, 14, 5, 1])/2 - W[2, 14, 5, 3]/4 - 
 W[2, 14, 5, 8] + W[2, 14, 5, 16]/2 + W[2, 14, 5, 17]/4 - 
 (3*W[2, 14, 5, 18])/4 + (3*W[2, 14, 5, 20])/4 - W[2, 14, 5, 24] + 
 2*W[2, 14, 14, 1] - 2*W[2, 14, 14, 16] + (5*W[2, 14, 16, 1])/2 - 
 W[2, 14, 16, 2]/2 - W[2, 14, 16, 3]/4 - W[2, 14, 16, 4]/2 - 
 W[2, 14, 16, 5] - W[2, 14, 16, 8] - (3*W[2, 14, 16, 16])/2 - 
 W[2, 14, 16, 17]/4 + (3*W[2, 14, 16, 18])/4 + (3*W[2, 14, 16, 20])/4 + 
 W[2, 14, 16, 24] - (3*W[2, 14, 19, 1])/2 + W[2, 14, 19, 3]/4 + 
 W[2, 14, 19, 8] - W[2, 14, 19, 16]/2 - W[2, 14, 19, 17]/4 + 
 (3*W[2, 14, 19, 18])/4 - (3*W[2, 14, 19, 20])/4 + W[2, 14, 19, 24] - 
 W[2, 14, 28, 26]/4 - (3*W[2, 14, 28, 27])/4 + (3*W[2, 14, 28, 29])/4 + 
 W[2, 14, 28, 30]/2 + W[2, 14, 30, 26]/4 + (3*W[2, 14, 30, 27])/4 - 
 (3*W[2, 14, 30, 29])/4 - W[2, 14, 30, 30]/2 + (3*W[2, 16, 1, 1])/4 - 
 (19*W[2, 16, 1, 2])/8 + W[2, 16, 1, 3]/2 + (11*W[2, 16, 1, 4])/8 - 
 W[2, 16, 1, 5] - W[2, 16, 1, 8]/4 - W[2, 16, 1, 9]/4 - W[2, 16, 1, 11] + 
 W[2, 16, 1, 15]/4 + W[2, 16, 1, 17]/8 + (3*W[2, 16, 1, 18])/8 - 
 W[2, 16, 1, 19]/2 + W[2, 16, 1, 20]/4 + W[2, 16, 1, 24]/4 - 
 (21*W[2, 16, 2, 1])/8 - (3*W[2, 16, 2, 3])/4 + (3*W[2, 16, 2, 4])/4 + 
 (5*W[2, 16, 2, 5])/4 + W[2, 16, 2, 9]/4 + W[2, 16, 2, 14] - 
 W[2, 16, 2, 15]/4 + W[2, 16, 2, 16]/8 + W[2, 16, 2, 17]/4 - 
 (3*W[2, 16, 2, 18])/8 - W[2, 16, 2, 19]/2 + (3*W[2, 16, 2, 20])/8 + 
 (3*W[2, 16, 3, 1])/4 - (3*W[2, 16, 3, 2])/4 - (3*W[2, 16, 3, 3])/4 - 
 W[2, 16, 3, 4]/2 - W[2, 16, 3, 5]/8 - W[2, 16, 3, 8]/4 + W[2, 16, 3, 15]/4 - 
 W[2, 16, 3, 16]/2 + (3*W[2, 16, 3, 17])/8 + (3*W[2, 16, 3, 19])/8 + 
 W[2, 16, 3, 20]/8 + W[2, 16, 4, 1]/4 + (5*W[2, 16, 4, 2])/4 - 
 W[2, 16, 4, 3]/4 - (11*W[2, 16, 4, 4])/8 + W[2, 16, 4, 5]/8 - 
 (3*W[2, 16, 4, 9])/4 + W[2, 16, 4, 11] - W[2, 16, 4, 14] + 
 (13*W[2, 16, 4, 16])/8 - (9*W[2, 16, 4, 17])/8 - W[2, 16, 4, 18]/8 + 
 (3*W[2, 16, 4, 20])/8 - (7*W[2, 16, 5, 1])/8 + (7*W[2, 16, 5, 2])/8 + 
 W[2, 16, 5, 3]/4 + W[2, 16, 5, 4]/2 + (7*W[2, 16, 5, 5])/8 + 
 W[2, 16, 5, 8]/4 - W[2, 16, 5, 14]/2 - W[2, 16, 5, 15]/4 + 
 W[2, 16, 5, 16]/2 - W[2, 16, 5, 17]/4 - W[2, 16, 5, 18]/8 - 
 W[2, 16, 5, 19]/4 - (3*W[2, 16, 5, 20])/4 + W[2, 16, 5, 24]/4 + 
 W[2, 16, 9, 1]/2 - W[2, 16, 9, 2]/2 + W[2, 16, 9, 4]/2 - W[2, 16, 9, 16]/2 + 
 W[2, 16, 9, 17]/2 - W[2, 16, 9, 20]/2 + 2*W[2, 16, 14, 1] + 
 W[2, 16, 14, 2] - W[2, 16, 14, 4] - W[2, 16, 14, 5] - 2*W[2, 16, 14, 16] + 
 W[2, 16, 14, 19] - (19*W[2, 16, 16, 1])/8 + W[2, 16, 16, 2]/8 - 
 W[2, 16, 16, 3]/2 + (3*W[2, 16, 16, 4])/4 + (9*W[2, 16, 16, 5])/8 + 
 W[2, 16, 16, 8]/4 + (3*W[2, 16, 16, 9])/4 + (3*W[2, 16, 16, 16])/4 + 
 W[2, 16, 16, 17]/4 - (3*W[2, 16, 16, 18])/8 - W[2, 16, 16, 20]/2 - 
 W[2, 16, 16, 24]/4 + W[2, 16, 17, 1]/4 + (3*W[2, 16, 17, 2])/8 + 
 W[2, 16, 17, 3]/4 - W[2, 16, 17, 4] - W[2, 16, 17, 5]/2 - 
 W[2, 16, 17, 9]/4 + W[2, 16, 17, 15]/4 + (5*W[2, 16, 17, 16])/8 - 
 (3*W[2, 16, 17, 17])/8 + W[2, 16, 17, 18]/4 + W[2, 16, 17, 19]/8 + 
 W[2, 16, 17, 20]/4 - W[2, 16, 17, 24]/4 + W[2, 16, 18, 1]/4 - 
 (3*W[2, 16, 18, 2])/8 - W[2, 16, 18, 5]/4 - (3*W[2, 16, 18, 16])/8 + 
 W[2, 16, 18, 17]/8 - W[2, 16, 18, 18]/4 + W[2, 16, 18, 19]/8 + 
 W[2, 16, 18, 24]/4 - W[2, 16, 19, 1]/4 - (5*W[2, 16, 19, 2])/8 + 
 W[2, 16, 19, 3]/4 + W[2, 16, 19, 4]/8 + W[2, 16, 19, 5]/4 - 
 W[2, 16, 19, 8]/4 + W[2, 16, 19, 14]/2 + W[2, 16, 19, 16]/4 + 
 W[2, 16, 19, 17]/8 + W[2, 16, 19, 18]/8 - W[2, 16, 19, 19]/4 - 
 W[2, 16, 19, 24]/4 - W[2, 16, 20, 1]/8 + W[2, 16, 20, 2]/2 - 
 W[2, 16, 20, 4]/8 - W[2, 16, 20, 5]/4 + W[2, 16, 20, 8]/4 + 
 W[2, 16, 20, 9]/4 - W[2, 16, 20, 15]/4 - W[2, 16, 20, 16]/2 - 
 W[2, 16, 20, 19]/8 + (3*W[2, 16, 20, 20])/8 + W[2, 16, 26, 26]/8 + 
 W[2, 16, 26, 27]/8 - W[2, 16, 26, 29]/2 - (3*W[2, 16, 26, 30])/8 + 
 W[2, 16, 28, 28]/4 + W[2, 16, 28, 29]/8 + W[2, 16, 29, 28]/4 + 
 W[2, 16, 29, 29]/8 - W[2, 17, 1, 4]/2 + W[2, 17, 1, 11]/2 + 
 W[2, 17, 1, 14]/4 - W[2, 17, 1, 16]/4 + W[2, 17, 1, 19]/4 - 
 W[2, 17, 1, 24]/4 + W[2, 17, 2, 4]/8 - W[2, 17, 2, 11]/2 - 
 W[2, 17, 2, 14]/4 + (5*W[2, 17, 2, 16])/8 - W[2, 17, 2, 18]/8 + 
 W[2, 17, 2, 19]/8 - (3*W[2, 17, 3, 4])/8 + W[2, 17, 3, 11]/2 + 
 (3*W[2, 17, 3, 16])/8 - (7*W[2, 17, 3, 18])/8 + (3*W[2, 17, 3, 19])/8 - 
 W[2, 17, 4, 2]/2 - (3*W[2, 17, 4, 3])/8 + (5*W[2, 17, 4, 4])/4 + 
 (3*W[2, 17, 4, 5])/8 + W[2, 17, 4, 9]/2 - W[2, 17, 4, 11]/2 + 
 W[2, 17, 4, 14]/4 - W[2, 17, 4, 16] + W[2, 17, 4, 17]/2 + 
 (3*W[2, 17, 4, 18])/8 - (3*W[2, 17, 4, 19])/8 - W[2, 17, 4, 20]/2 - 
 W[2, 17, 5, 4]/8 + W[2, 17, 5, 14]/4 - (5*W[2, 17, 5, 16])/8 + 
 (7*W[2, 17, 5, 18])/8 - W[2, 17, 5, 19]/8 - W[2, 17, 5, 24]/4 + 
 W[2, 17, 16, 2]/2 + (3*W[2, 17, 16, 3])/8 - (7*W[2, 17, 16, 4])/8 - 
 (3*W[2, 17, 16, 5])/8 - W[2, 17, 16, 9]/2 + W[2, 17, 16, 11]/2 - 
 W[2, 17, 16, 14]/4 + (5*W[2, 17, 16, 16])/8 - W[2, 17, 16, 17]/2 - 
 W[2, 17, 16, 18]/4 + W[2, 17, 16, 20]/2 + W[2, 17, 16, 24]/4 + 
 (3*W[2, 17, 17, 4])/8 - (3*W[2, 17, 17, 16])/8 + W[2, 17, 17, 18]/8 - 
 (3*W[2, 17, 17, 19])/8 + W[2, 17, 17, 24]/4 - W[2, 17, 18, 2]/2 - 
 (3*W[2, 17, 18, 3])/8 + (3*W[2, 17, 18, 4])/8 + (3*W[2, 17, 18, 5])/8 - 
 W[2, 17, 18, 11]/2 + W[2, 17, 18, 16]/8 + W[2, 17, 18, 17]/2 - 
 W[2, 17, 18, 18]/2 + (3*W[2, 17, 18, 19])/4 + W[2, 17, 18, 20]/2 - 
 W[2, 17, 18, 24]/4 - W[2, 17, 18, 25]/2 + W[2, 17, 19, 2]/2 + 
 (3*W[2, 17, 19, 3])/8 - W[2, 17, 19, 4]/4 - (3*W[2, 17, 19, 5])/8 - 
 W[2, 17, 19, 14]/4 + W[2, 17, 19, 16]/2 - W[2, 17, 19, 17]/2 + 
 (3*W[2, 17, 19, 18])/8 - (5*W[2, 17, 19, 19])/8 - W[2, 17, 19, 20]/2 + 
 W[2, 17, 19, 24]/4 + W[2, 17, 19, 25]/2 - W[2, 17, 27, 26]/8 - 
 W[2, 17, 27, 27]/4 - W[2, 17, 27, 28]/8 + W[2, 17, 27, 29]/2 + 
 W[2, 17, 27, 30]/2 - W[2, 17, 28, 26]/8 - W[2, 17, 28, 27]/4 - 
 W[2, 17, 28, 28]/8 + W[2, 17, 28, 29]/2 + W[2, 17, 28, 30]/2 + 
 W[2, 17, 30, 26]/8 + W[2, 17, 30, 27]/8 - W[2, 17, 30, 29]/2 - 
 (3*W[2, 17, 30, 30])/8 + (3*W[2, 18, 1, 1])/4 + (13*W[2, 18, 1, 2])/8 - 
 (3*W[2, 18, 1, 3])/4 - W[2, 18, 1, 4]/8 + W[2, 18, 1, 5] + 
 W[2, 18, 1, 13]/2 - W[2, 18, 1, 14]/4 + W[2, 18, 1, 15]/4 - 
 W[2, 18, 1, 17]/8 + W[2, 18, 1, 18]/8 - W[2, 18, 1, 19]/4 - 
 (3*W[2, 18, 1, 20])/4 - W[2, 18, 1, 24]/4 + W[2, 18, 1, 25]/4 + 
 (7*W[2, 18, 2, 1])/4 + (3*W[2, 18, 2, 3])/4 - (5*W[2, 18, 2, 4])/8 - 
 (5*W[2, 18, 2, 5])/4 - W[2, 18, 2, 14]/4 + W[2, 18, 2, 15]/4 - 
 (3*W[2, 18, 2, 16])/8 - W[2, 18, 2, 17]/4 + (5*W[2, 18, 2, 18])/8 - 
 (3*W[2, 18, 2, 19])/8 + W[2, 18, 2, 25]/4 - W[2, 18, 3, 1]/4 + 
 (3*W[2, 18, 3, 2])/4 + (3*W[2, 18, 3, 3])/4 + W[2, 18, 3, 4]/2 + 
 W[2, 18, 3, 5]/8 - W[2, 18, 3, 13]/2 - W[2, 18, 3, 15]/4 - 
 (3*W[2, 18, 3, 17])/8 + W[2, 18, 3, 18]/2 - (3*W[2, 18, 3, 19])/8 + 
 W[2, 18, 3, 20]/8 - (3*W[2, 18, 4, 1])/4 - (3*W[2, 18, 4, 2])/4 + 
 W[2, 18, 4, 3]/2 - W[2, 18, 4, 4]/8 - W[2, 18, 4, 13]/2 + 
 W[2, 18, 4, 14]/4 + (3*W[2, 18, 4, 16])/8 + W[2, 18, 4, 17]/4 + 
 (7*W[2, 18, 4, 18])/8 + (5*W[2, 18, 4, 19])/8 - (3*W[2, 18, 4, 20])/4 + 
 W[2, 18, 5, 1] - (7*W[2, 18, 5, 2])/8 - W[2, 18, 5, 3]/4 + 
 W[2, 18, 5, 4]/8 - (7*W[2, 18, 5, 5])/8 + W[2, 18, 5, 13]/2 - 
 W[2, 18, 5, 14]/4 + W[2, 18, 5, 15]/4 + W[2, 18, 5, 16]/2 + 
 W[2, 18, 5, 17]/4 - (7*W[2, 18, 5, 18])/8 + (3*W[2, 18, 5, 19])/8 - 
 W[2, 18, 5, 20]/8 - W[2, 18, 5, 24]/4 - 2*W[2, 18, 7, 18] + 
 2*W[2, 18, 7, 20] + W[2, 18, 16, 1]/4 - (3*W[2, 18, 16, 2])/8 - 
 W[2, 18, 16, 4]/8 - W[2, 18, 16, 5]/4 + W[2, 18, 16, 14]/4 - 
 W[2, 18, 16, 16]/2 + W[2, 18, 16, 17]/8 - W[2, 18, 16, 18]/8 + 
 W[2, 18, 16, 24]/4 - W[2, 18, 17, 1]/2 - (3*W[2, 18, 17, 2])/8 - 
 W[2, 18, 17, 3]/4 + W[2, 18, 17, 4]/4 + W[2, 18, 17, 5]/2 - 
 W[2, 18, 17, 15]/4 - (3*W[2, 18, 17, 16])/8 + (3*W[2, 18, 17, 17])/8 - 
 W[2, 18, 17, 18]/2 + (5*W[2, 18, 17, 19])/8 + W[2, 18, 17, 20]/2 + 
 W[2, 18, 17, 24]/4 - W[2, 18, 17, 25]/4 + (3*W[2, 18, 18, 1])/4 + 
 (5*W[2, 18, 18, 2])/8 + W[2, 18, 18, 3]/2 - W[2, 18, 18, 4]/4 - 
 (5*W[2, 18, 18, 5])/8 + W[2, 18, 18, 13]/2 - W[2, 18, 18, 16]/8 - 
 W[2, 18, 18, 17]/2 + W[2, 18, 18, 18] - (3*W[2, 18, 18, 19])/4 - 
 (5*W[2, 18, 18, 20])/8 - W[2, 18, 18, 24]/4 + (3*W[2, 18, 18, 25])/4 - 
 W[2, 18, 19, 1] - (7*W[2, 18, 19, 2])/8 - W[2, 18, 19, 3]/2 + 
 (5*W[2, 18, 19, 4])/8 + (5*W[2, 18, 19, 5])/8 + W[2, 18, 19, 14]/4 + 
 (3*W[2, 18, 19, 17])/4 - W[2, 18, 19, 18]/8 + (3*W[2, 18, 19, 19])/8 + 
 (3*W[2, 18, 19, 20])/8 + W[2, 18, 19, 24]/4 - (3*W[2, 18, 19, 25])/4 - 
 W[2, 18, 20, 1]/2 + W[2, 18, 20, 2]/4 + W[2, 18, 20, 3]/4 - 
 W[2, 18, 20, 4]/4 + W[2, 18, 20, 5]/4 - W[2, 18, 20, 13]/2 - 
 W[2, 18, 20, 15]/4 + W[2, 18, 20, 18] + W[2, 18, 20, 19]/4 - 
 (3*W[2, 18, 20, 20])/4 - W[2, 18, 20, 25]/4 + W[2, 18, 25, 1]/2 + 
 W[2, 18, 25, 2]/2 - W[2, 18, 25, 17]/2 + W[2, 18, 25, 18]/2 - 
 W[2, 18, 25, 19]/2 - W[2, 18, 25, 20]/2 - W[2, 18, 26, 26]/8 - 
 W[2, 18, 26, 27]/4 - W[2, 18, 26, 28]/8 + W[2, 18, 26, 29]/2 + 
 W[2, 18, 26, 30]/2 - (3*W[2, 18, 28, 27])/8 + (3*W[2, 18, 28, 28])/8 + 
 W[2, 18, 28, 29]/4 - (3*W[2, 18, 29, 27])/8 + (3*W[2, 18, 29, 28])/8 + 
 W[2, 18, 29, 29]/4 + (3*W[2, 19, 1, 1])/4 + W[2, 19, 1, 3]/8 + 
 W[2, 19, 1, 4]/4 - W[2, 19, 1, 8]/4 - W[2, 19, 1, 13] - W[2, 19, 1, 14]/2 - 
 W[2, 19, 1, 15]/4 - W[2, 19, 1, 16]/2 + W[2, 19, 1, 17]/8 - 
 (5*W[2, 19, 1, 18])/8 + W[2, 19, 1, 19]/4 + (13*W[2, 19, 1, 20])/8 + 
 W[2, 19, 1, 24]/4 - W[2, 19, 1, 25]/4 + (3*W[2, 19, 2, 1])/8 - 
 W[2, 19, 2, 15]/4 - (3*W[2, 19, 2, 16])/8 + W[2, 19, 2, 17]/4 + 
 (3*W[2, 19, 2, 18])/8 - W[2, 19, 2, 20]/8 - W[2, 19, 2, 25]/4 - 
 (7*W[2, 19, 3, 1])/8 - (3*W[2, 19, 3, 2])/8 - W[2, 19, 3, 3]/4 + 
 W[2, 19, 3, 4]/2 + W[2, 19, 3, 5]/2 - W[2, 19, 3, 8]/4 + W[2, 19, 3, 13] - 
 W[2, 19, 3, 15]/4 + W[2, 19, 3, 16]/4 + (3*W[2, 19, 3, 17])/8 - 
 (9*W[2, 19, 3, 18])/8 + (3*W[2, 19, 3, 19])/8 + W[2, 19, 3, 20]/8 + 
 W[2, 19, 4, 1]/8 + W[2, 19, 4, 3]/2 - W[2, 19, 4, 13] - W[2, 19, 4, 16]/8 - 
 W[2, 19, 4, 17]/2 + (13*W[2, 19, 4, 18])/8 - (5*W[2, 19, 4, 20])/8 + 
 W[2, 19, 5, 1]/4 + W[2, 19, 5, 8]/4 + W[2, 19, 5, 13] + W[2, 19, 5, 15]/4 - 
 (3*W[2, 19, 5, 16])/4 - W[2, 19, 5, 17]/4 + (3*W[2, 19, 5, 18])/4 - 
 (7*W[2, 19, 5, 20])/4 + W[2, 19, 5, 24]/4 - 2*W[2, 19, 7, 18] + 
 2*W[2, 19, 7, 20] - W[2, 19, 14, 1] + W[2, 19, 14, 16] - W[2, 19, 16, 1]/4 - 
 W[2, 19, 16, 3]/8 - W[2, 19, 16, 4]/4 + W[2, 19, 16, 8]/4 + 
 W[2, 19, 16, 14]/2 + W[2, 19, 16, 17]/8 + W[2, 19, 16, 18]/8 - 
 W[2, 19, 16, 19]/4 + W[2, 19, 16, 20]/8 - W[2, 19, 16, 24]/4 + 
 W[2, 19, 17, 1]/2 + (3*W[2, 19, 17, 2])/8 + W[2, 19, 17, 3]/4 - 
 W[2, 19, 17, 4]/2 - W[2, 19, 17, 5]/2 + W[2, 19, 17, 15]/4 + 
 (5*W[2, 19, 17, 16])/8 - (3*W[2, 19, 17, 17])/8 + W[2, 19, 17, 18]/4 - 
 (3*W[2, 19, 17, 19])/8 - W[2, 19, 17, 20]/2 - W[2, 19, 17, 24]/4 + 
 W[2, 19, 17, 25]/4 - W[2, 19, 18, 1]/2 + (3*W[2, 19, 18, 2])/8 - 
 (9*W[2, 19, 18, 3])/8 + W[2, 19, 18, 4]/2 + W[2, 19, 18, 5]/2 + 
 W[2, 19, 18, 13] + W[2, 19, 18, 16]/8 + W[2, 19, 18, 17]/4 + 
 W[2, 19, 18, 18]/8 - (3*W[2, 19, 18, 19])/8 - (7*W[2, 19, 18, 20])/8 + 
 W[2, 19, 18, 24]/4 - W[2, 19, 18, 25]/4 + W[2, 19, 19, 1]/4 + 
 W[2, 19, 19, 3]/2 - W[2, 19, 19, 8]/4 + W[2, 19, 19, 16]/4 - 
 W[2, 19, 19, 17]/2 + W[2, 19, 19, 18]/4 - W[2, 19, 19, 20]/2 - 
 W[2, 19, 19, 24]/4 + W[2, 19, 19, 25]/4 + (7*W[2, 19, 20, 1])/8 + 
 W[2, 19, 20, 2]/8 + W[2, 19, 20, 3]/8 - W[2, 19, 20, 4]/2 - 
 W[2, 19, 20, 5]/2 + W[2, 19, 20, 8]/4 - W[2, 19, 20, 13] + 
 W[2, 19, 20, 15]/4 - W[2, 19, 20, 16]/2 + (3*W[2, 19, 20, 18])/4 - 
 W[2, 19, 20, 19]/8 + W[2, 19, 20, 25]/4 - W[2, 19, 25, 1]/2 - 
 W[2, 19, 25, 2]/2 + W[2, 19, 25, 17]/2 - W[2, 19, 25, 18]/2 + 
 W[2, 19, 25, 19]/2 + W[2, 19, 25, 20]/2 + W[2, 19, 26, 26]/8 + 
 W[2, 19, 26, 27]/4 + W[2, 19, 26, 28]/8 - W[2, 19, 26, 29]/2 - 
 W[2, 19, 26, 30]/2 - (3*W[2, 19, 27, 27])/8 + (3*W[2, 19, 27, 28])/8 + 
 W[2, 19, 27, 29]/4 - W[2, 19, 29, 27]/8 - (3*W[2, 19, 29, 28])/8 + 
 W[2, 19, 29, 29]/4 + W[2, 19, 29, 30]/2 - W[2, 19, 30, 28]/4 - 
 W[2, 19, 30, 29]/8 - W[2, 20, 1, 1] - (9*W[2, 20, 1, 2])/8 + 
 (3*W[2, 20, 1, 3])/8 + (3*W[2, 20, 1, 4])/8 - (3*W[2, 20, 1, 5])/4 + 
 W[2, 20, 1, 8]/4 + W[2, 20, 1, 13]/2 - W[2, 20, 1, 14]/4 + 
 W[2, 20, 1, 16]/2 + W[2, 20, 1, 18]/4 + W[2, 20, 1, 19]/4 - 
 (7*W[2, 20, 1, 20])/8 - (9*W[2, 20, 2, 1])/8 - (3*W[2, 20, 2, 3])/4 + 
 (5*W[2, 20, 2, 4])/8 + (5*W[2, 20, 2, 5])/4 + W[2, 20, 2, 14]/4 - 
 W[2, 20, 2, 16]/4 - W[2, 20, 2, 18] + (3*W[2, 20, 2, 19])/8 + 
 W[2, 20, 2, 20]/8 + (7*W[2, 20, 3, 1])/8 - (3*W[2, 20, 3, 2])/8 - 
 W[2, 20, 3, 3]/2 - (3*W[2, 20, 3, 4])/4 - (5*W[2, 20, 3, 5])/8 + 
 W[2, 20, 3, 8]/4 - W[2, 20, 3, 13]/2 + W[2, 20, 3, 15]/2 - 
 W[2, 20, 3, 16]/4 + (5*W[2, 20, 3, 18])/8 - W[2, 20, 3, 19]/4 + 
 (5*W[2, 20, 4, 1])/8 + (3*W[2, 20, 4, 2])/4 - (3*W[2, 20, 4, 3])/4 + 
 W[2, 20, 4, 4]/8 - W[2, 20, 4, 13]/2 - W[2, 20, 4, 14]/4 - 
 W[2, 20, 4, 16]/4 + W[2, 20, 4, 18]/4 - (5*W[2, 20, 4, 19])/8 + 
 (5*W[2, 20, 4, 20])/8 - W[2, 20, 5, 1]/2 + (7*W[2, 20, 5, 2])/8 + 
 W[2, 20, 5, 3]/4 - W[2, 20, 5, 4]/8 + (7*W[2, 20, 5, 5])/8 - 
 W[2, 20, 5, 8]/4 + W[2, 20, 5, 13]/2 + W[2, 20, 5, 14]/4 - 
 W[2, 20, 5, 15]/2 - W[2, 20, 5, 16]/2 - W[2, 20, 5, 18]/8 - 
 (3*W[2, 20, 5, 19])/8 + W[2, 20, 5, 20]/8 - W[2, 20, 16, 2]/8 + 
 W[2, 20, 16, 3]/8 - W[2, 20, 16, 4]/8 - W[2, 20, 16, 8]/4 + 
 W[2, 20, 16, 14]/4 + W[2, 20, 16, 20]/8 - (3*W[2, 20, 18, 2])/2 + 
 (5*W[2, 20, 18, 3])/8 - (5*W[2, 20, 18, 5])/8 + W[2, 20, 18, 13]/2 + 
 W[2, 20, 18, 16]/2 + (7*W[2, 20, 18, 18])/8 + (5*W[2, 20, 18, 19])/8 - 
 W[2, 20, 18, 20] - W[2, 20, 18, 25]/2 + W[2, 20, 19, 1]/2 + 
 (7*W[2, 20, 19, 2])/8 - W[2, 20, 19, 3]/4 - (5*W[2, 20, 19, 4])/8 - 
 (5*W[2, 20, 19, 5])/8 + W[2, 20, 19, 8]/4 - W[2, 20, 19, 14]/4 - 
 W[2, 20, 19, 18]/8 - (3*W[2, 20, 19, 19])/8 + W[2, 20, 19, 20]/8 + 
 W[2, 20, 19, 25]/2 - (7*W[2, 20, 20, 1])/8 + W[2, 20, 20, 2]/8 - 
 W[2, 20, 20, 3]/8 + W[2, 20, 20, 4]/2 + W[2, 20, 20, 5] - 
 W[2, 20, 20, 8]/4 - W[2, 20, 20, 13]/2 + W[2, 20, 20, 16]/4 - 
 (5*W[2, 20, 20, 18])/4 + (3*W[2, 20, 20, 19])/8 + (3*W[2, 20, 20, 20])/4 - 
 W[2, 20, 27, 27]/8 - (3*W[2, 20, 27, 28])/8 + W[2, 20, 27, 29]/4 + 
 W[2, 20, 27, 30]/2 - W[2, 20, 28, 27]/8 - (3*W[2, 20, 28, 28])/8 + 
 W[2, 20, 28, 29]/4 + W[2, 20, 28, 30]/2 + W[2, 20, 30, 28]/4 + 
 W[2, 20, 30, 29]/8 - W[2, 26, 26, 4]/8 + W[2, 26, 26, 16]/8 + 
 W[2, 26, 26, 18]/8 + W[2, 26, 26, 19]/8 - W[2, 26, 26, 24]/4 - 
 W[2, 26, 27, 1]/4 - W[2, 26, 27, 2]/8 - W[2, 26, 27, 4]/4 + 
 W[2, 26, 27, 5]/4 + W[2, 26, 27, 11]/2 - (3*W[2, 26, 27, 16])/8 - 
 W[2, 26, 27, 17]/8 + W[2, 26, 27, 19]/8 + W[2, 26, 27, 24]/4 - 
 W[2, 26, 28, 1]/4 - W[2, 26, 28, 2]/8 + W[2, 26, 28, 4]/8 + 
 W[2, 26, 28, 5]/4 - W[2, 26, 28, 14]/4 - W[2, 26, 28, 17]/8 + 
 W[2, 26, 28, 18]/8 + W[2, 26, 28, 24]/4 + W[2, 26, 30, 1]/4 + 
 W[2, 26, 30, 2]/8 - W[2, 26, 30, 4]/8 - W[2, 26, 30, 5]/4 - 
 W[2, 26, 30, 11]/2 + W[2, 26, 30, 14]/4 + W[2, 26, 30, 17]/8 + 
 (3*W[2, 26, 30, 18])/8 - W[2, 26, 30, 24]/4 + W[2, 27, 26, 1]/4 - 
 W[2, 27, 26, 2]/4 - W[2, 27, 26, 3]/8 - W[2, 27, 26, 4]/8 + 
 W[2, 27, 26, 5]/8 + W[2, 27, 26, 15]/4 + W[2, 27, 26, 16]/8 + 
 W[2, 27, 26, 19]/4 - W[2, 27, 26, 24]/4 - W[2, 27, 26, 25]/4 + 
 W[2, 27, 27, 1]/4 - W[2, 27, 27, 2]/8 + W[2, 27, 27, 3]/4 + 
 W[2, 27, 27, 5]/8 - W[2, 27, 27, 13]/2 - W[2, 27, 27, 16]/8 - 
 W[2, 27, 27, 17]/4 + (3*W[2, 27, 27, 20])/8 + W[2, 27, 27, 24]/4 - 
 W[2, 27, 27, 25]/4 + W[2, 27, 28, 2]/8 + W[2, 27, 28, 3]/8 + 
 W[2, 27, 28, 4]/8 - W[2, 27, 28, 14]/4 - W[2, 27, 28, 17]/4 - 
 W[2, 27, 28, 18]/4 - W[2, 27, 28, 20]/8 + W[2, 27, 28, 24]/4 + 
 W[2, 27, 28, 25]/4 - W[2, 27, 29, 1]/4 + W[2, 27, 29, 2]/4 + 
 W[2, 27, 29, 3]/8 - W[2, 27, 29, 5]/8 + W[2, 27, 29, 13]/2 - 
 W[2, 27, 29, 15]/4 - (3*W[2, 27, 29, 18])/8 - W[2, 27, 29, 19]/8 + 
 W[2, 27, 29, 25]/4 - W[2, 27, 30, 2]/8 - W[2, 27, 30, 4]/8 + 
 W[2, 27, 30, 14]/4 + W[2, 27, 30, 17]/8 + W[2, 27, 30, 18]/8 - 
 W[2, 27, 30, 24]/4 + W[2, 28, 26, 1]/4 - W[2, 28, 26, 2]/4 - 
 W[2, 28, 26, 3]/8 - W[2, 28, 26, 4]/8 + W[2, 28, 26, 5]/8 + 
 W[2, 28, 26, 15]/4 + W[2, 28, 26, 16]/8 + W[2, 28, 26, 19]/4 - 
 W[2, 28, 26, 24]/4 - W[2, 28, 26, 25]/4 - (5*W[2, 28, 27, 2])/8 + 
 (3*W[2, 28, 27, 3])/4 + W[2, 28, 27, 4]/4 + W[2, 28, 27, 5]/8 - 
 W[2, 28, 27, 13] - W[2, 28, 27, 16]/8 - W[2, 28, 27, 17]/4 + 
 W[2, 28, 27, 19]/4 + (5*W[2, 28, 27, 20])/8 + W[2, 28, 27, 24]/4 - 
 W[2, 28, 27, 25]/4 - W[2, 28, 28, 1]/4 + W[2, 28, 28, 3]/4 + 
 W[2, 28, 28, 8]/4 - W[2, 28, 28, 16]/4 - W[2, 28, 28, 17]/4 - 
 W[2, 28, 28, 20]/4 + W[2, 28, 28, 24]/4 + W[2, 28, 28, 25]/4 - 
 (5*W[2, 28, 29, 1])/8 + (5*W[2, 28, 29, 2])/8 - W[2, 28, 29, 3]/4 - 
 W[2, 28, 29, 4]/4 - W[2, 28, 29, 5]/8 + W[2, 28, 29, 8]/4 + 
 W[2, 28, 29, 13] - W[2, 28, 29, 15]/4 + W[2, 28, 29, 16]/4 - 
 (5*W[2, 28, 29, 18])/8 - W[2, 28, 29, 19]/4 + W[2, 28, 29, 25]/4 + 
 (3*W[2, 28, 30, 2])/8 - W[2, 28, 30, 3]/2 - (3*W[2, 28, 30, 4])/8 + 
 W[2, 28, 30, 8]/4 + W[2, 28, 30, 17]/8 + W[2, 28, 30, 18]/8 + 
 W[2, 28, 30, 20]/4 - W[2, 28, 30, 24]/4 - W[2, 29, 27, 1]/4 - 
 W[2, 29, 27, 2]/2 + W[2, 29, 27, 3]/2 + W[2, 29, 27, 4]/4 - 
 W[2, 29, 27, 13]/2 + W[2, 29, 27, 19]/4 + W[2, 29, 27, 20]/4 - 
 W[2, 29, 28, 1]/4 - W[2, 29, 28, 2]/8 + W[2, 29, 28, 3]/8 - 
 W[2, 29, 28, 4]/8 + W[2, 29, 28, 8]/4 + W[2, 29, 28, 14]/4 - 
 W[2, 29, 28, 16]/4 + W[2, 29, 28, 18]/4 - W[2, 29, 28, 20]/8 - 
 (3*W[2, 29, 29, 1])/8 + (3*W[2, 29, 29, 2])/8 - (3*W[2, 29, 29, 3])/8 - 
 W[2, 29, 29, 4]/4 + W[2, 29, 29, 8]/4 + W[2, 29, 29, 13]/2 + 
 W[2, 29, 29, 16]/4 - W[2, 29, 29, 18]/4 - W[2, 29, 29, 19]/8 + 
 W[2, 29, 30, 2]/2 - W[2, 29, 30, 3]/2 - W[2, 29, 30, 4]/4 + 
 W[2, 29, 30, 8]/4 - W[2, 29, 30, 14]/4 + W[2, 29, 30, 20]/4 + 
 W[2, 30, 26, 2]/4 + W[2, 30, 26, 3]/8 - W[2, 30, 26, 5]/8 - 
 W[2, 30, 26, 9]/4 - W[2, 30, 26, 15]/4 - W[2, 30, 26, 18]/8 - 
 W[2, 30, 26, 19]/8 + W[2, 30, 26, 20]/4 + W[2, 30, 26, 24]/4 - 
 W[2, 30, 27, 2]/8 + W[2, 30, 27, 16]/8 + W[2, 30, 27, 17]/8 + 
 W[2, 30, 27, 19]/8 - W[2, 30, 27, 24]/4 - W[2, 30, 28, 2]/4 - 
 W[2, 30, 28, 3]/8 + W[2, 30, 28, 5]/4 - W[2, 30, 28, 8]/4 + 
 W[2, 30, 28, 16]/4 + W[2, 30, 28, 17]/8 + W[2, 30, 28, 18]/8 + 
 W[2, 30, 28, 20]/8 - W[2, 30, 28, 24]/4 + W[2, 30, 29, 1]/8 - 
 W[2, 30, 29, 2]/8 - (3*W[2, 30, 29, 3])/8 - W[2, 30, 29, 4]/4 + 
 W[2, 30, 29, 5]/4 - W[2, 30, 29, 8]/4 - W[2, 30, 29, 9]/4 + 
 W[2, 30, 29, 15]/4 + W[2, 30, 29, 16]/2 + W[2, 30, 29, 19]/8 + 
 W[2, 30, 30, 1]/8 + (3*W[2, 30, 30, 2])/8 - W[2, 30, 30, 3]/4 - 
 W[2, 30, 30, 4]/4 - W[2, 30, 30, 5]/8 - W[2, 30, 30, 8]/4 - 
 W[2, 30, 30, 9]/4 - W[2, 30, 30, 18]/8 + W[2, 30, 30, 20]/2 + 
 W[2, 30, 30, 24]/4 - (9*W[3, 1, 1, 1])/2 - (11*W[3, 1, 1, 2])/8 + 
 (11*W[3, 1, 1, 3])/4 + (7*W[3, 1, 1, 4])/2 - (21*W[3, 1, 1, 5])/8 - 
 W[3, 1, 1, 8]/4 + W[3, 1, 1, 9]/4 - W[3, 1, 1, 11]/2 - 2*W[3, 1, 1, 13] - 
 W[3, 1, 1, 14]/4 + (3*W[3, 1, 1, 16])/8 - W[3, 1, 1, 17]/4 + 
 W[3, 1, 1, 18]/4 - (3*W[3, 1, 1, 19])/4 + (25*W[3, 1, 1, 20])/8 - 
 W[3, 1, 1, 25]/4 - (9*W[3, 1, 2, 1])/8 + (3*W[3, 1, 2, 2])/8 + 
 (3*W[3, 1, 2, 3])/4 + (13*W[3, 1, 2, 4])/8 + (5*W[3, 1, 2, 5])/8 - 
 W[3, 1, 2, 9]/4 - W[3, 1, 2, 11]/2 - W[3, 1, 2, 14]/4 - W[3, 1, 2, 15]/2 + 
 (9*W[3, 1, 2, 16])/8 - W[3, 1, 2, 17]/4 - (5*W[3, 1, 2, 18])/4 - 
 (3*W[3, 1, 2, 19])/8 + (5*W[3, 1, 2, 20])/4 - W[3, 1, 2, 25]/4 + 
 (5*W[3, 1, 3, 1])/4 + W[3, 1, 3, 2]/4 - W[3, 1, 3, 3] - 2*W[3, 1, 3, 4] + 
 (3*W[3, 1, 3, 5])/2 - (3*W[3, 1, 3, 8])/4 + W[3, 1, 3, 11]/2 + 
 2*W[3, 1, 3, 13] - W[3, 1, 3, 15] - W[3, 1, 3, 17]/4 - W[3, 1, 3, 18]/4 - 
 W[3, 1, 3, 19]/4 - W[3, 1, 3, 20]/2 + (5*W[3, 1, 4, 1])/2 + 
 (7*W[3, 1, 4, 2])/8 - (9*W[3, 1, 4, 3])/4 - 2*W[3, 1, 4, 4] + 
 W[3, 1, 4, 5] - W[3, 1, 4, 9]/4 + W[3, 1, 4, 11]/2 + W[3, 1, 4, 13] + 
 W[3, 1, 4, 14]/4 - (3*W[3, 1, 4, 16])/8 + (7*W[3, 1, 4, 17])/8 - 
 W[3, 1, 4, 18]/4 + (3*W[3, 1, 4, 19])/8 - (7*W[3, 1, 4, 20])/4 - 
 (37*W[3, 1, 5, 1])/8 + (9*W[3, 1, 5, 2])/8 + (5*W[3, 1, 5, 3])/8 + 
 W[3, 1, 5, 4]/2 - W[3, 1, 5, 5]/2 + W[3, 1, 5, 8]/4 - W[3, 1, 5, 13] + 
 W[3, 1, 5, 14]/4 + W[3, 1, 5, 15] + (5*W[3, 1, 5, 16])/4 - 
 W[3, 1, 5, 17]/4 - (3*W[3, 1, 5, 18])/2 - (3*W[3, 1, 5, 19])/8 + 
 (13*W[3, 1, 5, 20])/4 + (3*W[3, 1, 8, 1])/2 + (3*W[3, 1, 8, 3])/2 - 
 (3*W[3, 1, 8, 5])/2 - (3*W[3, 1, 8, 16])/2 + (3*W[3, 1, 8, 19])/2 - 
 (3*W[3, 1, 8, 20])/2 + W[3, 1, 11, 1] + W[3, 1, 11, 2] - W[3, 1, 11, 3] - 
 W[3, 1, 11, 4] - W[3, 1, 11, 16] + W[3, 1, 11, 18] - W[3, 1, 13, 1] + 
 W[3, 1, 13, 3] + W[3, 1, 13, 4] - W[3, 1, 13, 5] - W[3, 1, 13, 18] + 
 W[3, 1, 13, 20] + 4*W[3, 1, 15, 1] - W[3, 1, 15, 2] - W[3, 1, 15, 3] + 
 W[3, 1, 15, 5] + W[3, 1, 15, 17] - 4*W[3, 1, 15, 20] - 
 (3*W[3, 1, 16, 1])/8 + W[3, 1, 16, 2]/8 - W[3, 1, 16, 3]/4 - 
 (5*W[3, 1, 16, 4])/8 + W[3, 1, 16, 5] + W[3, 1, 16, 8]/4 + 
 W[3, 1, 16, 9]/4 + W[3, 1, 16, 11]/2 + W[3, 1, 16, 14]/4 + 
 (3*W[3, 1, 16, 16])/8 - (3*W[3, 1, 16, 17])/8 - W[3, 1, 16, 18]/4 - 
 W[3, 1, 16, 19]/4 - W[3, 1, 16, 20]/8 - (5*W[3, 1, 17, 1])/4 + 
 W[3, 1, 17, 2]/4 + W[3, 1, 17, 3]/8 + (5*W[3, 1, 17, 4])/8 - 
 (5*W[3, 1, 17, 5])/8 + W[3, 1, 17, 9]/4 + W[3, 1, 17, 15]/2 - 
 (7*W[3, 1, 17, 16])/8 - W[3, 1, 17, 17]/4 + W[3, 1, 17, 18] - 
 W[3, 1, 17, 19]/4 + W[3, 1, 17, 20]/4 + W[3, 1, 17, 25]/4 + 
 W[3, 1, 18, 1]/4 - (5*W[3, 1, 18, 2])/4 + W[3, 1, 18, 3] - 
 (7*W[3, 1, 18, 5])/8 - W[3, 1, 18, 11]/2 - W[3, 1, 18, 13] + 
 W[3, 1, 18, 17]/8 - (3*W[3, 1, 18, 18])/4 + (9*W[3, 1, 18, 19])/8 + 
 (5*W[3, 1, 18, 20])/8 + W[3, 1, 18, 25]/4 - (3*W[3, 1, 19, 2])/8 - 
 (3*W[3, 1, 19, 3])/8 + (3*W[3, 1, 19, 4])/8 - W[3, 1, 19, 5]/8 - 
 W[3, 1, 19, 8]/4 - W[3, 1, 19, 14]/4 + (3*W[3, 1, 19, 16])/4 - 
 W[3, 1, 19, 17]/8 + W[3, 1, 19, 18]/2 - (5*W[3, 1, 19, 19])/8 - 
 W[3, 1, 19, 20]/4 - W[3, 1, 19, 25]/4 - W[3, 1, 20, 1]/8 + W[3, 1, 20, 2] - 
 (19*W[3, 1, 20, 3])/8 - (3*W[3, 1, 20, 4])/2 + (17*W[3, 1, 20, 5])/8 + 
 (3*W[3, 1, 20, 8])/4 - W[3, 1, 20, 9]/4 + W[3, 1, 20, 13] + 
 (3*W[3, 1, 20, 16])/8 - W[3, 1, 20, 17]/4 + (3*W[3, 1, 20, 18])/2 - 
 (9*W[3, 1, 20, 19])/8 + W[3, 1, 20, 20]/8 + W[3, 1, 20, 25]/4 + 
 W[3, 1, 26, 26]/4 - (5*W[3, 1, 26, 27])/8 - W[3, 1, 26, 28]/8 + 
 W[3, 1, 26, 29]/2 + (3*W[3, 1, 26, 30])/4 + W[3, 1, 27, 26]/4 - 
 W[3, 1, 27, 28]/4 - W[3, 1, 27, 29]/4 + W[3, 1, 27, 30]/4 + 
 (5*W[3, 1, 28, 27])/8 - W[3, 1, 28, 28]/8 - (3*W[3, 1, 28, 29])/4 - 
 W[3, 1, 28, 30]/2 - W[3, 1, 29, 26]/4 + (5*W[3, 1, 29, 27])/8 + 
 W[3, 1, 29, 28]/8 - W[3, 1, 29, 29]/8 - (3*W[3, 1, 29, 30])/8 + 
 W[3, 1, 30, 26]/4 + W[3, 1, 30, 28]/4 + W[3, 1, 30, 29]/8 + 
 W[3, 1, 30, 30]/8 - W[3, 2, 1, 1] + W[3, 2, 1, 2]/4 + (3*W[3, 2, 1, 3])/4 + 
 (3*W[3, 2, 1, 4])/2 + W[3, 2, 1, 5]/2 + W[3, 2, 1, 8]/4 + W[3, 2, 1, 9]/4 - 
 W[3, 2, 1, 11] - W[3, 2, 1, 13]/2 + W[3, 2, 1, 14]/4 - W[3, 2, 1, 15]/2 + 
 (3*W[3, 2, 1, 16])/4 - W[3, 2, 1, 18]/4 - W[3, 2, 1, 19]/2 + 
 W[3, 2, 1, 20]/2 - W[3, 2, 1, 25]/4 + (7*W[3, 2, 2, 1])/8 - 
 W[3, 2, 2, 4]/8 - W[3, 2, 2, 9]/4 + W[3, 2, 2, 14]/4 - 
 (3*W[3, 2, 2, 16])/4 + (3*W[3, 2, 2, 18])/4 - W[3, 2, 2, 19]/8 - 
 (3*W[3, 2, 2, 20])/8 - W[3, 2, 2, 25]/4 + W[3, 2, 3, 1]/4 + 
 W[3, 2, 3, 4]/4 + W[3, 2, 3, 8]/4 + W[3, 2, 3, 13]/2 - W[3, 2, 3, 16]/2 + 
 W[3, 2, 3, 18]/2 - W[3, 2, 3, 19]/4 - W[3, 2, 3, 20] + W[3, 2, 4, 1]/2 + 
 W[3, 2, 4, 2]/2 + W[3, 2, 4, 3]/4 - (5*W[3, 2, 4, 4])/4 - 
 (3*W[3, 2, 4, 5])/8 - W[3, 2, 4, 9]/4 + W[3, 2, 4, 11] + W[3, 2, 4, 13]/2 - 
 W[3, 2, 4, 14]/4 - W[3, 2, 4, 16]/4 - (3*W[3, 2, 4, 17])/8 + 
 (3*W[3, 2, 4, 19])/8 - (3*W[3, 2, 4, 20])/8 + (9*W[3, 2, 5, 1])/8 + 
 W[3, 2, 5, 4]/8 - W[3, 2, 5, 8]/4 - W[3, 2, 5, 13]/2 - W[3, 2, 5, 14]/4 + 
 W[3, 2, 5, 19]/8 - (3*W[3, 2, 5, 20])/8 - W[3, 2, 15, 1] + W[3, 2, 15, 20] + 
 (5*W[3, 2, 16, 1])/8 - (3*W[3, 2, 16, 2])/4 - W[3, 2, 16, 3]/2 - 
 W[3, 2, 16, 4]/8 - W[3, 2, 16, 5]/8 - W[3, 2, 16, 8]/4 + W[3, 2, 16, 9]/4 - 
 W[3, 2, 16, 14]/4 - (3*W[3, 2, 16, 16])/4 + (3*W[3, 2, 16, 17])/8 + 
 W[3, 2, 16, 19]/4 + W[3, 2, 16, 20]/4 - W[3, 2, 17, 1]/4 - 
 W[3, 2, 17, 4]/4 + W[3, 2, 17, 9]/4 + W[3, 2, 17, 16]/4 - 
 W[3, 2, 17, 18]/4 + W[3, 2, 17, 19]/4 - W[3, 2, 17, 20]/4 + 
 W[3, 2, 17, 25]/4 - W[3, 2, 18, 1]/4 + (3*W[3, 2, 18, 2])/4 + 
 W[3, 2, 18, 3]/2 + W[3, 2, 18, 4]/2 + W[3, 2, 18, 5]/8 - W[3, 2, 18, 13]/2 - 
 (3*W[3, 2, 18, 17])/8 + (3*W[3, 2, 18, 18])/4 - (3*W[3, 2, 18, 19])/8 - 
 (3*W[3, 2, 18, 20])/8 + W[3, 2, 18, 25]/4 - W[3, 2, 19, 1]/2 - 
 W[3, 2, 19, 2]/2 - W[3, 2, 19, 3]/4 + W[3, 2, 19, 4]/4 + 
 (3*W[3, 2, 19, 5])/8 + W[3, 2, 19, 8]/4 + W[3, 2, 19, 14]/4 - 
 W[3, 2, 19, 16]/2 + (3*W[3, 2, 19, 17])/8 - W[3, 2, 19, 18]/4 + 
 (5*W[3, 2, 19, 19])/8 + W[3, 2, 19, 20]/8 - W[3, 2, 19, 25]/4 + 
 (5*W[3, 2, 20, 1])/8 - W[3, 2, 20, 2]/4 - (3*W[3, 2, 20, 3])/4 - 
 (7*W[3, 2, 20, 4])/8 - W[3, 2, 20, 5]/2 - W[3, 2, 20, 8]/4 - 
 W[3, 2, 20, 9]/4 + W[3, 2, 20, 13]/2 + W[3, 2, 20, 15]/2 + 
 (3*W[3, 2, 20, 16])/4 - W[3, 2, 20, 18]/4 - (3*W[3, 2, 20, 19])/8 - 
 W[3, 2, 20, 20]/8 + W[3, 2, 20, 25]/4 - W[3, 2, 26, 27]/8 - 
 W[3, 2, 26, 28]/8 + W[3, 2, 26, 30]/8 + W[3, 2, 28, 27]/8 + 
 W[3, 2, 28, 28]/8 - (3*W[3, 2, 28, 29])/8 - W[3, 2, 28, 30]/2 + 
 W[3, 2, 29, 27]/8 + W[3, 2, 29, 28]/8 - (3*W[3, 2, 29, 29])/8 - 
 W[3, 2, 29, 30]/2 + W[3, 3, 1, 1]/2 + W[3, 3, 1, 2]/2 - W[3, 3, 1, 3]/2 - 
 (5*W[3, 3, 1, 4])/4 + (5*W[3, 3, 1, 5])/4 - W[3, 3, 1, 8]/2 + 
 W[3, 3, 1, 13] - W[3, 3, 1, 15] - W[3, 3, 1, 16]/4 + W[3, 3, 1, 17]/4 - 
 (5*W[3, 3, 1, 18])/4 + (3*W[3, 3, 1, 20])/4 + W[3, 3, 2, 1]/2 + 
 W[3, 3, 2, 4]/4 - (3*W[3, 3, 2, 16])/4 + (3*W[3, 3, 2, 18])/4 - 
 W[3, 3, 2, 19]/4 - W[3, 3, 2, 20]/2 - W[3, 3, 3, 1]/2 + 
 (5*W[3, 3, 3, 4])/4 - W[3, 3, 3, 8]/2 - W[3, 3, 3, 13] - W[3, 3, 3, 16]/4 + 
 W[3, 3, 3, 18]/4 - (5*W[3, 3, 3, 19])/4 + 2*W[3, 3, 3, 20] - 
 (5*W[3, 3, 4, 1])/4 + W[3, 3, 4, 2]/4 + (5*W[3, 3, 4, 3])/4 + 
 (3*W[3, 3, 4, 4])/2 - (5*W[3, 3, 4, 5])/4 - W[3, 3, 4, 13] + 
 W[3, 3, 4, 16]/2 - W[3, 3, 4, 17]/4 + W[3, 3, 4, 18]/2 - W[3, 3, 4, 19]/2 + 
 (5*W[3, 3, 4, 20])/4 + (5*W[3, 3, 5, 1])/4 - (5*W[3, 3, 5, 4])/4 + 
 W[3, 3, 5, 8]/2 + W[3, 3, 5, 13] + (5*W[3, 3, 5, 19])/4 - 
 (11*W[3, 3, 5, 20])/4 - W[3, 3, 8, 1]/2 - W[3, 3, 8, 3]/2 + 
 W[3, 3, 8, 5]/2 + W[3, 3, 8, 16]/2 - W[3, 3, 8, 19]/2 + W[3, 3, 8, 20]/2 + 
 W[3, 3, 13, 1] - W[3, 3, 13, 3] - W[3, 3, 13, 4] + W[3, 3, 13, 5] + 
 W[3, 3, 13, 18] - W[3, 3, 13, 20] - W[3, 3, 15, 1] + W[3, 3, 15, 20] - 
 W[3, 3, 16, 1]/4 - (3*W[3, 3, 16, 2])/4 - W[3, 3, 16, 3]/4 + 
 W[3, 3, 16, 4]/2 + W[3, 3, 16, 8]/2 + W[3, 3, 16, 17]/2 - 
 W[3, 3, 16, 19]/4 - W[3, 3, 16, 20]/2 + W[3, 3, 17, 1]/4 - 
 W[3, 3, 17, 4]/4 + W[3, 3, 17, 16]/2 - W[3, 3, 17, 18]/2 + 
 W[3, 3, 17, 19]/4 - W[3, 3, 17, 20]/4 - (5*W[3, 3, 18, 1])/4 + 
 (3*W[3, 3, 18, 2])/4 + W[3, 3, 18, 3]/4 + W[3, 3, 18, 4]/2 + 
 W[3, 3, 18, 13] - W[3, 3, 18, 17]/2 - (3*W[3, 3, 18, 19])/4 + 
 W[3, 3, 18, 20]/2 - W[3, 3, 19, 2]/4 - (5*W[3, 3, 19, 3])/4 - 
 W[3, 3, 19, 4]/2 + (5*W[3, 3, 19, 5])/4 - W[3, 3, 19, 8]/2 - 
 W[3, 3, 19, 16]/4 + W[3, 3, 19, 17]/4 - (3*W[3, 3, 19, 18])/4 - 
 W[3, 3, 19, 19]/2 + (3*W[3, 3, 19, 20])/2 + (3*W[3, 3, 20, 1])/4 - 
 W[3, 3, 20, 2]/2 + 2*W[3, 3, 20, 3] + (5*W[3, 3, 20, 4])/4 - 
 (11*W[3, 3, 20, 5])/4 + W[3, 3, 20, 8]/2 - W[3, 3, 20, 13] + 
 W[3, 3, 20, 15] - W[3, 3, 20, 16]/2 - W[3, 3, 20, 17]/4 + 
 W[3, 3, 20, 18]/2 + (3*W[3, 3, 20, 19])/2 - 2*W[3, 3, 20, 20] + 
 3*W[3, 4, 1, 1] + (11*W[3, 4, 1, 2])/8 - 3*W[3, 4, 1, 3] - 3*W[3, 4, 1, 4] + 
 (11*W[3, 4, 1, 5])/8 - W[3, 4, 1, 8]/4 - W[3, 4, 1, 9]/4 + 
 (3*W[3, 4, 1, 11])/2 + (3*W[3, 4, 1, 13])/2 + W[3, 4, 1, 14]/4 + 
 W[3, 4, 1, 15]/4 - (11*W[3, 4, 1, 16])/8 + W[3, 4, 1, 17]/2 - 
 W[3, 4, 1, 18]/2 + W[3, 4, 1, 19]/2 - (11*W[3, 4, 1, 20])/8 + 
 (5*W[3, 4, 2, 1])/8 + (5*W[3, 4, 2, 2])/8 + W[3, 4, 2, 3]/4 - 
 (11*W[3, 4, 2, 4])/8 - (5*W[3, 4, 2, 5])/8 + W[3, 4, 2, 9]/4 + 
 W[3, 4, 2, 11]/2 + W[3, 4, 2, 14]/4 - W[3, 4, 2, 15]/4 - 
 (7*W[3, 4, 2, 16])/8 + W[3, 4, 2, 18] + W[3, 4, 2, 19]/8 - 
 W[3, 4, 2, 20]/2 - (3*W[3, 4, 3, 1])/4 + W[3, 4, 3, 2]/4 + 
 (5*W[3, 4, 3, 3])/4 + (5*W[3, 4, 3, 4])/4 - (9*W[3, 4, 3, 5])/8 + 
 W[3, 4, 3, 8]/4 - W[3, 4, 3, 11]/2 - (3*W[3, 4, 3, 13])/2 - 
 W[3, 4, 3, 15]/4 + W[3, 4, 3, 16]/4 - W[3, 4, 3, 17]/8 + 
 (5*W[3, 4, 3, 18])/4 - (3*W[3, 4, 3, 19])/8 + (9*W[3, 4, 3, 20])/8 - 
 (3*W[3, 4, 4, 1])/4 - (9*W[3, 4, 4, 2])/8 + (5*W[3, 4, 4, 3])/4 + 
 (5*W[3, 4, 4, 4])/4 + W[3, 4, 4, 5]/4 + W[3, 4, 4, 9]/4 - 
 (3*W[3, 4, 4, 11])/2 - W[3, 4, 4, 13]/2 - W[3, 4, 4, 14]/4 + 
 (9*W[3, 4, 4, 16])/8 - (3*W[3, 4, 4, 17])/8 + (5*W[3, 4, 4, 18])/4 - 
 W[3, 4, 4, 19]/8 + W[3, 4, 4, 20]/4 + (5*W[3, 4, 5, 1])/8 - 
 (5*W[3, 4, 5, 2])/8 - (11*W[3, 4, 5, 3])/8 + W[3, 4, 5, 4]/4 + 
 (5*W[3, 4, 5, 5])/8 + W[3, 4, 5, 8]/4 + W[3, 4, 5, 13]/2 - 
 W[3, 4, 5, 14]/4 + W[3, 4, 5, 15]/4 - W[3, 4, 5, 16]/2 + W[3, 4, 5, 17]/8 + 
 W[3, 4, 5, 18] - (7*W[3, 4, 5, 20])/8 - W[3, 4, 11, 1] - W[3, 4, 11, 2] + 
 W[3, 4, 11, 3] + W[3, 4, 11, 4] + W[3, 4, 11, 16] - W[3, 4, 11, 18] - 
 W[3, 4, 13, 1] + W[3, 4, 13, 3] + W[3, 4, 13, 4] - W[3, 4, 13, 5] - 
 W[3, 4, 13, 18] + W[3, 4, 13, 20] - (3*W[3, 4, 16, 1])/8 + 
 W[3, 4, 16, 2]/8 + W[3, 4, 16, 3]/2 + (9*W[3, 4, 16, 4])/8 - 
 W[3, 4, 16, 5] + W[3, 4, 16, 8]/4 - W[3, 4, 16, 9]/4 - W[3, 4, 16, 11]/2 - 
 W[3, 4, 16, 14]/4 + W[3, 4, 16, 16]/8 + (3*W[3, 4, 16, 17])/8 + 
 W[3, 4, 16, 18]/4 - (3*W[3, 4, 16, 20])/8 + W[3, 4, 17, 1]/4 - 
 W[3, 4, 17, 2]/4 - W[3, 4, 17, 3]/8 - (3*W[3, 4, 17, 4])/8 + 
 W[3, 4, 17, 5]/8 - W[3, 4, 17, 9]/4 + W[3, 4, 17, 15]/4 + 
 W[3, 4, 17, 16]/8 - W[3, 4, 17, 17]/2 - W[3, 4, 17, 18]/4 + 
 W[3, 4, 17, 20]/2 + (3*W[3, 4, 18, 2])/2 - W[3, 4, 18, 3]/2 - 
 W[3, 4, 18, 4]/2 + (3*W[3, 4, 18, 5])/2 + W[3, 4, 18, 11]/2 + 
 W[3, 4, 18, 13]/2 - W[3, 4, 18, 17]/2 - W[3, 4, 18, 18] - 
 W[3, 4, 18, 19]/2 + W[3, 4, 19, 1]/4 + W[3, 4, 19, 2]/8 - 
 (3*W[3, 4, 19, 3])/8 - W[3, 4, 19, 4]/8 - W[3, 4, 19, 5]/4 - 
 W[3, 4, 19, 8]/4 + W[3, 4, 19, 14]/4 + W[3, 4, 19, 16]/2 - 
 W[3, 4, 19, 18]/4 - W[3, 4, 19, 19]/2 + W[3, 4, 19, 20]/8 - 
 (3*W[3, 4, 20, 1])/8 - W[3, 4, 20, 2] + (9*W[3, 4, 20, 3])/8 + 
 W[3, 4, 20, 4]/2 + W[3, 4, 20, 5]/8 - W[3, 4, 20, 8]/4 + W[3, 4, 20, 9]/4 - 
 W[3, 4, 20, 13]/2 - W[3, 4, 20, 15]/4 - (3*W[3, 4, 20, 16])/8 + 
 W[3, 4, 20, 18]/4 + (3*W[3, 4, 20, 19])/8 + W[3, 4, 20, 20]/8 + 
 W[3, 4, 27, 26]/4 + W[3, 4, 27, 28]/4 - W[3, 4, 27, 29]/4 - 
 W[3, 4, 27, 30]/4 - W[3, 4, 29, 26]/4 - W[3, 4, 29, 28]/4 - 
 W[3, 4, 29, 29]/8 - W[3, 4, 29, 30]/8 - W[3, 4, 30, 26]/4 - 
 W[3, 4, 30, 28]/4 - W[3, 4, 30, 29]/8 - W[3, 4, 30, 30]/8 - 
 (19*W[3, 5, 1, 1])/4 + (5*W[3, 5, 1, 2])/4 + (3*W[3, 5, 1, 4])/8 + 
 (3*W[3, 5, 1, 5])/4 + W[3, 5, 1, 8]/4 + W[3, 5, 1, 9]/2 + W[3, 5, 1, 11]/2 - 
 W[3, 5, 1, 13]/2 - W[3, 5, 1, 14]/4 + W[3, 5, 1, 15] + 
 (3*W[3, 5, 1, 16])/8 - (9*W[3, 5, 1, 18])/8 - W[3, 5, 1, 19]/8 + 
 (9*W[3, 5, 1, 20])/4 - W[3, 5, 1, 25]/2 + (11*W[3, 5, 2, 1])/8 - 
 W[3, 5, 2, 9]/2 + W[3, 5, 2, 11]/2 - W[3, 5, 2, 14]/4 - W[3, 5, 2, 16]/8 - 
 (3*W[3, 5, 2, 18])/8 + W[3, 5, 2, 19]/4 - (3*W[3, 5, 2, 20])/8 - 
 W[3, 5, 2, 25]/2 + (7*W[3, 5, 3, 1])/8 - (13*W[3, 5, 3, 4])/8 + 
 W[3, 5, 3, 8]/4 - W[3, 5, 3, 11]/2 + W[3, 5, 3, 13]/2 - 
 (3*W[3, 5, 3, 16])/4 + (5*W[3, 5, 3, 18])/4 + (13*W[3, 5, 3, 19])/8 - 
 (13*W[3, 5, 3, 20])/8 + (5*W[3, 5, 4, 1])/8 - W[3, 5, 4, 2]/2 - 
 (11*W[3, 5, 4, 3])/8 + W[3, 5, 4, 4]/4 + (3*W[3, 5, 4, 5])/8 + 
 W[3, 5, 4, 9]/2 - W[3, 5, 4, 11]/2 + W[3, 5, 4, 13]/2 + W[3, 5, 4, 14]/4 - 
 (5*W[3, 5, 4, 16])/8 + W[3, 5, 4, 17]/2 + (3*W[3, 5, 4, 18])/2 - 
 (3*W[3, 5, 4, 19])/8 - (9*W[3, 5, 4, 20])/8 + W[3, 5, 5, 1] - 
 W[3, 5, 5, 8]/4 - W[3, 5, 5, 13]/2 + W[3, 5, 5, 14]/4 + W[3, 5, 5, 16]/4 - 
 W[3, 5, 5, 18]/4 - W[3, 5, 5, 19]/4 - W[3, 5, 5, 20]/4 - W[3, 5, 8, 1]/2 - 
 W[3, 5, 8, 3]/2 + W[3, 5, 8, 5]/2 + W[3, 5, 8, 16]/2 - W[3, 5, 8, 19]/2 + 
 W[3, 5, 8, 20]/2 + 2*W[3, 5, 10, 16] - 2*W[3, 5, 10, 18] - 
 2*W[3, 5, 13, 1] + 2*W[3, 5, 13, 3] + 2*W[3, 5, 13, 4] - 2*W[3, 5, 13, 5] - 
 2*W[3, 5, 13, 18] + 2*W[3, 5, 13, 20] + W[3, 5, 15, 1] - W[3, 5, 15, 20] + 
 (3*W[3, 5, 16, 1])/4 + W[3, 5, 16, 2]/4 + W[3, 5, 16, 3]/8 - 
 (5*W[3, 5, 16, 4])/8 + W[3, 5, 16, 5]/8 - W[3, 5, 16, 8]/4 - 
 W[3, 5, 16, 9]/2 - W[3, 5, 16, 11]/2 + W[3, 5, 16, 14]/4 + 
 (3*W[3, 5, 16, 16])/8 - W[3, 5, 16, 17]/2 + W[3, 5, 16, 18]/4 + 
 W[3, 5, 16, 20]/4 - (5*W[3, 5, 17, 1])/4 + (5*W[3, 5, 17, 4])/8 + 
 W[3, 5, 17, 9]/2 - (11*W[3, 5, 17, 16])/8 + (11*W[3, 5, 17, 18])/8 - 
 (5*W[3, 5, 17, 19])/8 + W[3, 5, 17, 20]/4 + W[3, 5, 17, 25]/2 - 
 W[3, 5, 18, 1]/4 - W[3, 5, 18, 2]/4 - W[3, 5, 18, 3]/8 - W[3, 5, 18, 5]/8 + 
 W[3, 5, 18, 11]/2 - W[3, 5, 18, 13]/2 - W[3, 5, 18, 16] + 
 W[3, 5, 18, 17]/2 + (3*W[3, 5, 18, 18])/8 + (3*W[3, 5, 18, 19])/8 + 
 W[3, 5, 18, 20] - W[3, 5, 18, 25]/2 - W[3, 5, 19, 1]/4 + W[3, 5, 19, 2]/2 + 
 (11*W[3, 5, 19, 3])/8 - W[3, 5, 19, 4]/4 - (3*W[3, 5, 19, 5])/8 + 
 W[3, 5, 19, 8]/4 - W[3, 5, 19, 14]/4 - W[3, 5, 19, 16]/4 - 
 W[3, 5, 19, 17]/2 - W[3, 5, 19, 18]/8 + (3*W[3, 5, 19, 19])/8 - 
 W[3, 5, 19, 20] + W[3, 5, 19, 25]/2 + (27*W[3, 5, 20, 1])/8 - 
 (5*W[3, 5, 20, 2])/4 - (3*W[3, 5, 20, 3])/2 - (3*W[3, 5, 20, 4])/4 + 
 (3*W[3, 5, 20, 5])/4 - W[3, 5, 20, 8]/4 - W[3, 5, 20, 9]/2 + 
 W[3, 5, 20, 13]/2 - W[3, 5, 20, 15] + (5*W[3, 5, 20, 16])/8 + 
 (9*W[3, 5, 20, 18])/8 - (3*W[3, 5, 20, 19])/4 - (7*W[3, 5, 20, 20])/8 + 
 W[3, 5, 20, 25]/2 - (5*W[3, 5, 26, 27])/8 - W[3, 5, 26, 28]/8 + 
 W[3, 5, 26, 29]/2 + (5*W[3, 5, 26, 30])/8 + W[3, 5, 27, 26]/4 - 
 (5*W[3, 5, 27, 27])/8 - W[3, 5, 27, 28]/8 + W[3, 5, 27, 29]/2 + 
 (3*W[3, 5, 27, 30])/4 - W[3, 5, 28, 27]/8 - W[3, 5, 28, 28]/8 + 
 (3*W[3, 5, 28, 29])/8 + W[3, 5, 28, 30]/2 - W[3, 5, 29, 26]/4 + 
 (5*W[3, 5, 29, 27])/8 + W[3, 5, 29, 28]/8 - W[3, 5, 29, 29]/8 - 
 (3*W[3, 5, 29, 30])/8 - W[3, 5, 30, 26]/4 - W[3, 5, 30, 30]/8 + 
 (3*W[3, 8, 1, 1])/2 - W[3, 8, 1, 2]/4 + (7*W[3, 8, 1, 3])/4 - 
 W[3, 8, 1, 4]/4 - (5*W[3, 8, 1, 5])/2 + W[3, 8, 1, 14] - W[3, 8, 1, 16] - 
 W[3, 8, 1, 18]/2 + W[3, 8, 1, 19] - (3*W[3, 8, 1, 20])/4 + W[3, 8, 3, 1] - 
 W[3, 8, 3, 2]/4 - W[3, 8, 3, 3]/4 + W[3, 8, 3, 4]/4 - W[3, 8, 3, 5]/2 + 
 W[3, 8, 3, 18]/2 - W[3, 8, 3, 19]/2 - W[3, 8, 3, 20]/4 - W[3, 8, 5, 1]/2 + 
 W[3, 8, 5, 2]/4 - (3*W[3, 8, 5, 3])/4 + W[3, 8, 5, 4]/4 + 
 (3*W[3, 8, 5, 5])/2 - W[3, 8, 5, 14] + W[3, 8, 5, 18]/2 - W[3, 8, 5, 20]/4 - 
 W[3, 8, 8, 1] - W[3, 8, 8, 3] + W[3, 8, 8, 5] + W[3, 8, 8, 16] - 
 W[3, 8, 8, 19] + W[3, 8, 8, 20] - W[3, 8, 16, 1]/2 + W[3, 8, 16, 2]/4 + 
 W[3, 8, 16, 3]/4 + W[3, 8, 16, 4]/4 + W[3, 8, 16, 5]/2 - W[3, 8, 16, 14] - 
 W[3, 8, 16, 18]/2 + W[3, 8, 16, 19] - W[3, 8, 16, 20]/4 + W[3, 8, 19, 1]/2 - 
 W[3, 8, 19, 2]/4 - W[3, 8, 19, 3]/4 - W[3, 8, 19, 4]/4 - W[3, 8, 19, 5]/2 + 
 W[3, 8, 19, 14] + W[3, 8, 19, 18]/2 - W[3, 8, 19, 19] + W[3, 8, 19, 20]/4 - 
 W[3, 8, 20, 1] + W[3, 8, 20, 2]/4 + W[3, 8, 20, 3]/4 - W[3, 8, 20, 4]/4 + 
 W[3, 8, 20, 5]/2 - W[3, 8, 20, 18]/2 + W[3, 8, 20, 19]/2 + 
 W[3, 8, 20, 20]/4 - W[3, 8, 28, 27]/2 + W[3, 8, 28, 29]/4 - 
 W[3, 8, 29, 27]/2 + W[3, 8, 29, 29]/4 - W[3, 8, 30, 27]/2 + 
 W[3, 8, 30, 29]/4 + W[3, 13, 1, 1]/2 - W[3, 13, 1, 2]/2 + W[3, 13, 1, 3]/2 - 
 W[3, 13, 1, 5]/2 - W[3, 13, 1, 17]/2 + W[3, 13, 1, 18] - W[3, 13, 1, 20]/2 - 
 W[3, 13, 3, 1]/2 + W[3, 13, 3, 2]/2 - W[3, 13, 3, 3]/2 + W[3, 13, 3, 5]/2 + 
 W[3, 13, 3, 17]/2 - W[3, 13, 3, 18] + W[3, 13, 3, 20]/2 - W[3, 13, 4, 1]/2 + 
 W[3, 13, 4, 2]/2 + W[3, 13, 4, 3]/2 + W[3, 13, 4, 5]/2 - W[3, 13, 4, 17]/2 - 
 2*W[3, 13, 4, 18] + (3*W[3, 13, 4, 20])/2 - W[3, 13, 5, 1]/2 - 
 W[3, 13, 5, 2]/2 + (3*W[3, 13, 5, 3])/2 + W[3, 13, 5, 4] - 
 (3*W[3, 13, 5, 5])/2 - W[3, 13, 5, 17]/2 + W[3, 13, 5, 20]/2 + 
 2*W[3, 13, 13, 1] - 2*W[3, 13, 13, 3] - 2*W[3, 13, 13, 4] + 
 2*W[3, 13, 13, 5] + 2*W[3, 13, 13, 18] - 2*W[3, 13, 13, 20] + 
 W[3, 13, 18, 1]/2 - W[3, 13, 18, 2]/2 - W[3, 13, 18, 3]/2 - 
 W[3, 13, 18, 5]/2 + W[3, 13, 18, 17]/2 + 2*W[3, 13, 18, 18] - 
 (3*W[3, 13, 18, 20])/2 - (3*W[3, 13, 20, 1])/2 + W[3, 13, 20, 2]/2 + 
 W[3, 13, 20, 3]/2 + W[3, 13, 20, 4] - W[3, 13, 20, 5]/2 + 
 W[3, 13, 20, 17]/2 - 2*W[3, 13, 20, 18] + (3*W[3, 13, 20, 20])/2 - 
 W[3, 13, 27, 26]/2 + W[3, 13, 27, 29]/2 + W[3, 13, 29, 26]/2 - 
 W[3, 13, 29, 29]/2 + (9*W[3, 15, 1, 1])/2 - W[3, 15, 1, 2] - 
 W[3, 15, 1, 3]/2 - W[3, 15, 1, 4]/4 - W[3, 15, 1, 5]/2 - W[3, 15, 1, 9] + 
 (3*W[3, 15, 1, 16])/4 + (3*W[3, 15, 1, 18])/4 - W[3, 15, 1, 19]/4 - 
 (7*W[3, 15, 1, 20])/2 + W[3, 15, 1, 25] - (3*W[3, 15, 2, 1])/2 + 
 W[3, 15, 2, 4]/4 + W[3, 15, 2, 9] - (3*W[3, 15, 2, 16])/4 + 
 (3*W[3, 15, 2, 18])/4 - W[3, 15, 2, 19]/4 - W[3, 15, 2, 20]/2 + 
 W[3, 15, 2, 25] + W[3, 15, 3, 4]/4 + (3*W[3, 15, 3, 16])/4 - 
 (3*W[3, 15, 3, 18])/4 - W[3, 15, 3, 19]/4 - W[3, 15, 5, 4]/4 - 
 (3*W[3, 15, 5, 16])/4 + (3*W[3, 15, 5, 18])/4 + W[3, 15, 5, 19]/4 - 
 2*W[3, 15, 15, 1] + 2*W[3, 15, 15, 20] + (3*W[3, 15, 17, 1])/2 - 
 W[3, 15, 17, 4]/4 - W[3, 15, 17, 9] + (3*W[3, 15, 17, 16])/4 - 
 (3*W[3, 15, 17, 18])/4 + W[3, 15, 17, 19]/4 + W[3, 15, 17, 20]/2 - 
 W[3, 15, 17, 25] - (5*W[3, 15, 20, 1])/2 + W[3, 15, 20, 2] + 
 W[3, 15, 20, 3]/2 + W[3, 15, 20, 4]/4 + W[3, 15, 20, 5]/2 + 
 W[3, 15, 20, 9] - (3*W[3, 15, 20, 16])/4 - (3*W[3, 15, 20, 18])/4 + 
 W[3, 15, 20, 19]/4 + (3*W[3, 15, 20, 20])/2 - W[3, 15, 20, 25] + 
 (3*W[3, 15, 26, 27])/4 + W[3, 15, 26, 28]/4 - W[3, 15, 26, 29]/2 - 
 (3*W[3, 15, 26, 30])/4 - (3*W[3, 15, 29, 27])/4 - W[3, 15, 29, 28]/4 + 
 W[3, 15, 29, 29]/2 + (3*W[3, 15, 29, 30])/4 + (3*W[3, 16, 1, 2])/4 - 
 W[3, 16, 1, 3]/2 - W[3, 16, 1, 4]/2 + (3*W[3, 16, 1, 5])/4 + 
 W[3, 16, 1, 8]/4 - W[3, 16, 1, 9]/4 - W[3, 16, 1, 14]/4 - 
 W[3, 16, 1, 15]/4 + (3*W[3, 16, 1, 16])/4 - W[3, 16, 1, 17]/4 - 
 W[3, 16, 1, 19]/4 + W[3, 16, 1, 20]/4 + (5*W[3, 16, 2, 1])/8 - 
 W[3, 16, 2, 2] - W[3, 16, 2, 3]/2 - W[3, 16, 2, 4]/8 + W[3, 16, 2, 9]/4 - 
 W[3, 16, 2, 14]/4 + W[3, 16, 2, 15]/4 - W[3, 16, 2, 16]/2 + 
 W[3, 16, 2, 17]/4 + (3*W[3, 16, 2, 19])/8 - (3*W[3, 16, 2, 20])/8 - 
 W[3, 16, 3, 1]/4 - W[3, 16, 3, 2]/2 - W[3, 16, 3, 3]/4 + W[3, 16, 3, 4]/2 - 
 W[3, 16, 3, 5]/8 + W[3, 16, 3, 8]/4 - W[3, 16, 3, 15]/4 - 
 W[3, 16, 3, 16]/4 + (5*W[3, 16, 3, 17])/8 - (3*W[3, 16, 3, 19])/8 + 
 W[3, 16, 3, 20]/8 - (3*W[3, 16, 4, 1])/4 - W[3, 16, 4, 2]/4 + 
 (3*W[3, 16, 4, 3])/4 + W[3, 16, 4, 4] - (7*W[3, 16, 4, 5])/8 + 
 W[3, 16, 4, 9]/4 + W[3, 16, 4, 14]/4 - W[3, 16, 4, 16]/2 + 
 (3*W[3, 16, 4, 17])/8 - W[3, 16, 4, 19]/8 - W[3, 16, 4, 20]/8 + 
 (3*W[3, 16, 5, 1])/8 - W[3, 16, 5, 3]/4 - (7*W[3, 16, 5, 4])/8 + 
 (5*W[3, 16, 5, 5])/8 - W[3, 16, 5, 8]/4 + W[3, 16, 5, 14]/4 + 
 W[3, 16, 5, 15]/4 + W[3, 16, 5, 16]/4 - (5*W[3, 16, 5, 17])/8 + 
 W[3, 16, 5, 20]/4 + W[3, 16, 8, 1]/2 + W[3, 16, 8, 3]/2 - W[3, 16, 8, 5]/2 - 
 W[3, 16, 8, 16]/2 + W[3, 16, 8, 19]/2 - W[3, 16, 8, 20]/2 + 
 (5*W[3, 16, 16, 1])/8 - W[3, 16, 16, 2]/2 - W[3, 16, 16, 3]/4 - 
 (3*W[3, 16, 16, 4])/8 + W[3, 16, 16, 5]/8 - W[3, 16, 16, 8]/4 - 
 W[3, 16, 16, 9]/4 + W[3, 16, 16, 14]/4 - W[3, 16, 16, 16]/4 + 
 W[3, 16, 16, 17]/8 + W[3, 16, 16, 20]/4 - W[3, 16, 17, 1]/4 + 
 W[3, 16, 17, 2]/2 + W[3, 16, 17, 3]/2 + W[3, 16, 17, 4]/2 - 
 W[3, 16, 17, 5]/2 - W[3, 16, 17, 9]/4 - W[3, 16, 17, 15]/4 + 
 W[3, 16, 17, 17]/4 - W[3, 16, 19, 1]/4 + W[3, 16, 19, 2]/4 - 
 W[3, 16, 19, 3]/2 + W[3, 16, 19, 5]/4 + W[3, 16, 19, 8]/4 - 
 W[3, 16, 19, 14]/4 + W[3, 16, 19, 16]/4 - W[3, 16, 19, 19]/4 + 
 W[3, 16, 19, 20]/4 - W[3, 16, 20, 1]/8 - W[3, 16, 20, 2]/4 - 
 W[3, 16, 20, 4]/8 + W[3, 16, 20, 5]/4 - W[3, 16, 20, 8]/4 + 
 W[3, 16, 20, 9]/4 + W[3, 16, 20, 15]/4 + W[3, 16, 20, 16]/4 - 
 W[3, 16, 20, 17]/4 + W[3, 16, 20, 19]/8 - W[3, 16, 20, 20]/8 + 
 W[3, 16, 26, 26]/4 + W[3, 16, 26, 30]/8 + W[3, 16, 28, 28]/4 + 
 W[3, 16, 28, 29]/8 + W[3, 16, 29, 28]/4 + W[3, 16, 29, 29]/8 - 
 (3*W[3, 17, 1, 1])/4 - W[3, 17, 1, 3]/4 + W[3, 17, 1, 4]/8 + 
 W[3, 17, 1, 9]/4 + W[3, 17, 1, 11]/2 + W[3, 17, 1, 15]/2 - 
 (9*W[3, 17, 1, 16])/8 - W[3, 17, 1, 17]/4 + (7*W[3, 17, 1, 18])/8 - 
 W[3, 17, 1, 19]/8 + W[3, 17, 1, 20]/2 - W[3, 17, 1, 25]/4 - 
 W[3, 17, 2, 1]/4 - (3*W[3, 17, 2, 4])/8 - W[3, 17, 2, 9]/4 - 
 W[3, 17, 2, 11]/2 + (11*W[3, 17, 2, 16])/8 - (7*W[3, 17, 2, 18])/8 + 
 (3*W[3, 17, 2, 19])/8 + (3*W[3, 17, 2, 20])/4 - W[3, 17, 2, 25]/4 - 
 W[3, 17, 3, 1]/8 - W[3, 17, 3, 4]/8 + W[3, 17, 3, 11]/2 + 
 W[3, 17, 3, 16]/4 - (3*W[3, 17, 3, 18])/4 + W[3, 17, 3, 19]/8 + 
 W[3, 17, 3, 20]/8 + (5*W[3, 17, 4, 1])/8 - W[3, 17, 4, 2]/4 - 
 W[3, 17, 4, 3]/8 - W[3, 17, 4, 4]/2 + W[3, 17, 4, 5]/4 - W[3, 17, 4, 9]/4 - 
 W[3, 17, 4, 11]/2 + (3*W[3, 17, 4, 16])/8 - (3*W[3, 17, 4, 17])/8 + 
 W[3, 17, 4, 20]/4 - (3*W[3, 17, 5, 1])/8 + (3*W[3, 17, 5, 4])/8 + 
 W[3, 17, 5, 16]/2 - W[3, 17, 5, 18]/2 - (3*W[3, 17, 5, 19])/8 + 
 (3*W[3, 17, 5, 20])/8 - 2*W[3, 17, 10, 16] + 2*W[3, 17, 10, 18] + 
 W[3, 17, 15, 1] - W[3, 17, 15, 20] - (5*W[3, 17, 16, 1])/8 + 
 W[3, 17, 16, 2]/4 + W[3, 17, 16, 3]/8 + W[3, 17, 16, 4]/4 + 
 W[3, 17, 16, 9]/4 + W[3, 17, 16, 11]/2 - W[3, 17, 16, 16]/8 + 
 W[3, 17, 16, 17]/8 - W[3, 17, 16, 18]/4 - W[3, 17, 17, 1]/4 - 
 (3*W[3, 17, 17, 4])/8 + W[3, 17, 17, 9]/4 + (3*W[3, 17, 17, 16])/8 - 
 (3*W[3, 17, 17, 18])/8 + (3*W[3, 17, 17, 19])/8 - W[3, 17, 17, 20]/4 + 
 W[3, 17, 17, 25]/4 + (3*W[3, 17, 18, 1])/4 - W[3, 17, 18, 2]/4 - 
 W[3, 17, 18, 3]/8 - W[3, 17, 18, 11]/2 + W[3, 17, 18, 16] - 
 W[3, 17, 18, 17]/8 - (5*W[3, 17, 18, 18])/8 - W[3, 17, 18, 19]/4 - 
 (5*W[3, 17, 18, 20])/8 + W[3, 17, 18, 25]/4 - W[3, 17, 19, 1]/4 + 
 W[3, 17, 19, 2]/4 + W[3, 17, 19, 3]/8 - W[3, 17, 19, 5]/4 + 
 (3*W[3, 17, 19, 17])/8 + W[3, 17, 19, 18]/8 + W[3, 17, 19, 19]/2 - 
 W[3, 17, 19, 20]/8 - W[3, 17, 19, 25]/4 + W[3, 17, 20, 1]/4 + 
 W[3, 17, 20, 3]/4 + W[3, 17, 20, 4]/8 - W[3, 17, 20, 9]/4 - 
 W[3, 17, 20, 15]/2 - W[3, 17, 20, 16]/8 + W[3, 17, 20, 17]/4 - 
 W[3, 17, 20, 18]/8 - W[3, 17, 20, 19]/8 + W[3, 17, 20, 25]/4 - 
 W[3, 17, 27, 26]/4 + (5*W[3, 17, 27, 27])/8 + W[3, 17, 27, 28]/8 - 
 W[3, 17, 27, 29]/2 - (3*W[3, 17, 27, 30])/4 + W[3, 17, 29, 26]/4 + 
 W[3, 17, 29, 30]/8 + W[3, 17, 30, 26]/4 + W[3, 17, 30, 30]/8 - 
 W[3, 18, 1, 2]/2 + (3*W[3, 18, 1, 3])/4 + W[3, 18, 1, 4]/4 - 
 (3*W[3, 18, 1, 5])/2 - W[3, 18, 1, 11] - W[3, 18, 1, 13]/2 - 
 W[3, 18, 1, 15]/4 + W[3, 18, 1, 16]/4 + W[3, 18, 1, 17]/2 - 
 W[3, 18, 1, 18]/2 + (3*W[3, 18, 1, 19])/4 + W[3, 18, 1, 20]/2 + 
 W[3, 18, 1, 25]/4 - W[3, 18, 2, 1]/2 + W[3, 18, 2, 2] + W[3, 18, 2, 3]/2 + 
 W[3, 18, 2, 4]/2 - W[3, 18, 2, 15]/4 - W[3, 18, 2, 17]/4 + 
 W[3, 18, 2, 18]/2 - W[3, 18, 2, 19]/2 - W[3, 18, 2, 20]/4 + 
 W[3, 18, 2, 25]/4 - W[3, 18, 3, 1] + W[3, 18, 3, 2]/2 + W[3, 18, 3, 3]/4 + 
 W[3, 18, 3, 4]/2 + W[3, 18, 3, 5]/8 + W[3, 18, 3, 13]/2 + 
 W[3, 18, 3, 15]/4 - (5*W[3, 18, 3, 17])/8 + W[3, 18, 3, 18]/4 - 
 (5*W[3, 18, 3, 19])/8 + (3*W[3, 18, 3, 20])/8 - W[3, 18, 4, 1]/2 + 
 W[3, 18, 4, 2]/2 + W[3, 18, 4, 3]/4 + W[3, 18, 4, 4]/4 + W[3, 18, 4, 5]/2 + 
 W[3, 18, 4, 11] + W[3, 18, 4, 13]/2 - W[3, 18, 4, 16]/4 - 
 W[3, 18, 4, 17]/4 - W[3, 18, 4, 18]/2 - W[3, 18, 4, 19]/4 - 
 W[3, 18, 4, 20]/4 - (3*W[3, 18, 5, 1])/4 + W[3, 18, 5, 3]/4 + 
 W[3, 18, 5, 4]/2 - (5*W[3, 18, 5, 5])/8 - W[3, 18, 5, 13]/2 - 
 W[3, 18, 5, 15]/4 - (3*W[3, 18, 5, 16])/4 + (5*W[3, 18, 5, 17])/8 + 
 W[3, 18, 5, 18]/2 + W[3, 18, 5, 19]/8 + (7*W[3, 18, 5, 20])/8 + 
 W[3, 18, 13, 1] - W[3, 18, 13, 3] - W[3, 18, 13, 4] + W[3, 18, 13, 5] + 
 W[3, 18, 13, 18] - W[3, 18, 13, 20] + (5*W[3, 18, 17, 1])/4 - 
 W[3, 18, 17, 2]/2 - W[3, 18, 17, 3]/2 - W[3, 18, 17, 4]/2 + 
 W[3, 18, 17, 5]/2 + W[3, 18, 17, 15]/4 + (3*W[3, 18, 17, 16])/4 - 
 W[3, 18, 17, 17]/4 - (3*W[3, 18, 17, 18])/4 - W[3, 18, 17, 20]/2 - 
 W[3, 18, 17, 25]/4 - W[3, 18, 18, 1]/2 + W[3, 18, 18, 2]/2 + 
 W[3, 18, 18, 3]/4 + W[3, 18, 18, 4] - W[3, 18, 18, 5]/8 - 
 W[3, 18, 18, 13]/2 - W[3, 18, 18, 17]/8 + W[3, 18, 18, 18]/4 - 
 (7*W[3, 18, 18, 19])/8 + (7*W[3, 18, 18, 20])/8 - W[3, 18, 18, 25]/4 + 
 W[3, 18, 19, 1]/4 - W[3, 18, 19, 2]/2 - W[3, 18, 19, 3]/2 - 
 W[3, 18, 19, 4]/4 + W[3, 18, 19, 5]/8 + W[3, 18, 19, 16]/2 - 
 W[3, 18, 19, 17]/8 - W[3, 18, 19, 18]/2 - (3*W[3, 18, 19, 19])/8 + 
 W[3, 18, 19, 20]/8 + W[3, 18, 19, 25]/4 - W[3, 18, 20, 1]/4 + 
 W[3, 18, 20, 3]/4 - W[3, 18, 20, 4]/4 + W[3, 18, 20, 13]/2 + 
 W[3, 18, 20, 15]/4 - W[3, 18, 20, 16]/2 + W[3, 18, 20, 18]/4 + 
 (3*W[3, 18, 20, 19])/4 - W[3, 18, 20, 20]/4 - W[3, 18, 20, 25]/4 - 
 W[3, 18, 26, 26]/4 + (5*W[3, 18, 26, 27])/8 + W[3, 18, 26, 28]/8 - 
 W[3, 18, 26, 29]/2 - (3*W[3, 18, 26, 30])/4 - (5*W[3, 18, 28, 27])/8 + 
 W[3, 18, 28, 28]/8 + (3*W[3, 18, 28, 29])/4 + W[3, 18, 28, 30]/2 - 
 (5*W[3, 18, 29, 27])/8 + W[3, 18, 29, 28]/8 + (3*W[3, 18, 29, 29])/4 + 
 W[3, 18, 29, 30]/2 - W[3, 19, 1, 1]/4 - (7*W[3, 19, 1, 2])/8 + 
 W[3, 19, 1, 3]/4 + (5*W[3, 19, 1, 4])/8 - W[3, 19, 1, 5]/8 - 
 W[3, 19, 1, 8]/4 - W[3, 19, 1, 13]/2 - W[3, 19, 1, 14]/4 + 
 W[3, 19, 1, 15]/4 + (3*W[3, 19, 1, 16])/4 - W[3, 19, 1, 17]/2 + 
 (3*W[3, 19, 1, 18])/8 - (3*W[3, 19, 1, 19])/8 - (3*W[3, 19, 1, 20])/8 + 
 W[3, 19, 1, 25]/4 - (7*W[3, 19, 2, 1])/8 - (5*W[3, 19, 2, 2])/8 - 
 W[3, 19, 2, 3]/4 + W[3, 19, 2, 4]/2 + (5*W[3, 19, 2, 5])/8 - 
 W[3, 19, 2, 14]/4 + W[3, 19, 2, 15]/4 + W[3, 19, 2, 16]/4 - 
 (7*W[3, 19, 2, 18])/8 + (3*W[3, 19, 2, 19])/4 + W[3, 19, 2, 20]/4 + 
 W[3, 19, 2, 25]/4 - W[3, 19, 3, 1]/8 - W[3, 19, 3, 2]/4 - 
 (5*W[3, 19, 3, 3])/4 - (3*W[3, 19, 3, 4])/8 + (9*W[3, 19, 3, 5])/8 - 
 (3*W[3, 19, 3, 8])/4 + W[3, 19, 3, 13]/2 + W[3, 19, 3, 15]/4 + 
 W[3, 19, 3, 16]/4 + W[3, 19, 3, 17]/8 - (5*W[3, 19, 3, 18])/4 - 
 W[3, 19, 3, 19]/2 + (5*W[3, 19, 3, 20])/4 + (3*W[3, 19, 4, 1])/8 + 
 W[3, 19, 4, 2]/8 - (3*W[3, 19, 4, 3])/8 - W[3, 19, 4, 4]/4 - 
 W[3, 19, 4, 5]/4 - W[3, 19, 4, 13]/2 + W[3, 19, 4, 14]/4 + 
 W[3, 19, 4, 18]/4 - (3*W[3, 19, 4, 19])/8 + W[3, 19, 4, 20]/4 + 
 (5*W[3, 19, 5, 2])/8 + (11*W[3, 19, 5, 3])/8 - (3*W[3, 19, 5, 4])/8 - 
 (5*W[3, 19, 5, 5])/8 + W[3, 19, 5, 8]/4 + W[3, 19, 5, 13]/2 + 
 W[3, 19, 5, 14]/4 - W[3, 19, 5, 15]/4 - W[3, 19, 5, 16]/2 - 
 W[3, 19, 5, 17]/8 + W[3, 19, 5, 19]/8 - (5*W[3, 19, 5, 20])/4 - 
 W[3, 19, 8, 1]/2 - W[3, 19, 8, 3]/2 + W[3, 19, 8, 5]/2 + W[3, 19, 8, 16]/2 - 
 W[3, 19, 8, 19]/2 + W[3, 19, 8, 20]/2 + (3*W[3, 19, 16, 1])/4 + 
 (3*W[3, 19, 16, 2])/8 - (7*W[3, 19, 16, 3])/8 - (3*W[3, 19, 16, 4])/8 - 
 W[3, 19, 16, 5]/2 + W[3, 19, 16, 8]/4 + W[3, 19, 16, 14]/4 + 
 W[3, 19, 16, 18]/2 - (3*W[3, 19, 16, 19])/4 + (3*W[3, 19, 16, 20])/8 - 
 W[3, 19, 17, 1]/4 + W[3, 19, 17, 2]/4 + W[3, 19, 17, 3]/8 - 
 W[3, 19, 17, 5]/8 - W[3, 19, 17, 15]/4 + W[3, 19, 17, 17]/2 + 
 W[3, 19, 17, 18]/8 + (3*W[3, 19, 17, 19])/8 - W[3, 19, 17, 25]/4 + 
 W[3, 19, 18, 1]/2 - (9*W[3, 19, 18, 3])/8 - W[3, 19, 18, 4]/2 + 
 W[3, 19, 18, 13]/2 + W[3, 19, 18, 16]/2 + W[3, 19, 18, 17]/8 - 
 (3*W[3, 19, 18, 18])/8 - W[3, 19, 18, 19]/2 + W[3, 19, 18, 20]/8 - 
 W[3, 19, 18, 25]/4 - W[3, 19, 19, 1]/2 + (7*W[3, 19, 19, 2])/8 - 
 W[3, 19, 19, 3]/2 - (3*W[3, 19, 19, 4])/8 + W[3, 19, 19, 5]/4 - 
 W[3, 19, 19, 8]/4 - W[3, 19, 19, 14]/4 - (3*W[3, 19, 19, 16])/4 + 
 (3*W[3, 19, 19, 17])/8 - (5*W[3, 19, 19, 18])/8 + W[3, 19, 19, 19]/2 + 
 W[3, 19, 19, 20] + W[3, 19, 19, 25]/4 - W[3, 19, 20, 1]/8 + 
 W[3, 19, 20, 2]/2 + (9*W[3, 19, 20, 3])/8 + (5*W[3, 19, 20, 4])/8 - 
 (7*W[3, 19, 20, 5])/8 + (3*W[3, 19, 20, 8])/4 - W[3, 19, 20, 13]/2 - 
 W[3, 19, 20, 15]/4 - W[3, 19, 20, 18]/8 + W[3, 19, 20, 19]/4 - 
 (5*W[3, 19, 20, 20])/8 - W[3, 19, 20, 25]/4 - W[3, 19, 21, 2] + 
 W[3, 19, 21, 3] - W[3, 19, 21, 16] + W[3, 19, 21, 18] + W[3, 19, 21, 19] - 
 W[3, 19, 21, 20] - (5*W[3, 19, 27, 27])/8 + W[3, 19, 27, 28]/8 + 
 (3*W[3, 19, 27, 29])/4 + W[3, 19, 27, 30]/2 + W[3, 19, 29, 27]/2 - 
 W[3, 19, 29, 28]/4 - (3*W[3, 19, 29, 29])/8 + W[3, 19, 30, 27]/2 - 
 W[3, 19, 30, 28]/4 - (3*W[3, 19, 30, 29])/8 - (5*W[3, 20, 1, 1])/4 + 
 (11*W[3, 20, 1, 2])/8 - (5*W[3, 20, 1, 3])/2 - (5*W[3, 20, 1, 4])/8 + 
 (25*W[3, 20, 1, 5])/8 + W[3, 20, 1, 8]/2 + W[3, 20, 1, 9]/4 + 
 (3*W[3, 20, 1, 13])/2 - W[3, 20, 1, 14]/2 + W[3, 20, 1, 16]/4 + 
 W[3, 20, 1, 17]/2 - W[3, 20, 1, 18]/8 - (7*W[3, 20, 1, 19])/8 + 
 W[3, 20, 1, 20]/8 - W[3, 20, 1, 25]/4 + (5*W[3, 20, 2, 1])/4 - 
 (3*W[3, 20, 2, 2])/8 - (3*W[3, 20, 2, 3])/4 - (9*W[3, 20, 2, 4])/8 - 
 (5*W[3, 20, 2, 5])/8 - W[3, 20, 2, 9]/4 + W[3, 20, 2, 14]/2 + 
 W[3, 20, 2, 15]/2 + W[3, 20, 2, 17]/4 + (5*W[3, 20, 2, 18])/8 - 
 (3*W[3, 20, 2, 19])/8 - (3*W[3, 20, 2, 20])/8 - W[3, 20, 2, 25]/4 - 
 (5*W[3, 20, 3, 1])/8 - W[3, 20, 3, 2]/2 + (7*W[3, 20, 3, 3])/4 + 
 (7*W[3, 20, 3, 4])/8 - (3*W[3, 20, 3, 5])/2 + W[3, 20, 3, 8] - 
 (3*W[3, 20, 3, 13])/2 + W[3, 20, 3, 15] - W[3, 20, 3, 16]/4 - 
 W[3, 20, 3, 17]/4 + W[3, 20, 3, 18]/2 + (13*W[3, 20, 3, 19])/8 - 
 (13*W[3, 20, 3, 20])/8 - (3*W[3, 20, 4, 1])/8 - (5*W[3, 20, 4, 2])/8 + 
 (7*W[3, 20, 4, 3])/8 + (3*W[3, 20, 4, 4])/4 - W[3, 20, 4, 5]/8 - 
 W[3, 20, 4, 9]/4 - W[3, 20, 4, 13]/2 - W[3, 20, 4, 14]/2 - 
 W[3, 20, 4, 17]/8 + W[3, 20, 4, 18]/4 + W[3, 20, 4, 19]/2 + 
 W[3, 20, 4, 20]/8 + (19*W[3, 20, 5, 1])/8 - (7*W[3, 20, 5, 2])/8 - 
 (11*W[3, 20, 5, 3])/8 - W[3, 20, 5, 4]/4 + W[3, 20, 5, 5]/2 - 
 W[3, 20, 5, 8]/2 + W[3, 20, 5, 13]/2 + W[3, 20, 5, 14]/2 - W[3, 20, 5, 15] + 
 W[3, 20, 5, 16]/4 + (3*W[3, 20, 5, 17])/4 - W[3, 20, 5, 18]/2 - 
 (7*W[3, 20, 5, 19])/8 + W[3, 20, 5, 20]/2 + W[3, 20, 8, 1]/2 + 
 W[3, 20, 8, 3]/2 - W[3, 20, 8, 5]/2 - W[3, 20, 8, 16]/2 + 
 W[3, 20, 8, 19]/2 - W[3, 20, 8, 20]/2 - 2*W[3, 20, 15, 1] + 
 W[3, 20, 15, 2] + W[3, 20, 15, 3] - W[3, 20, 15, 5] - W[3, 20, 15, 17] + 
 2*W[3, 20, 15, 20] - W[3, 20, 16, 1]/8 - (3*W[3, 20, 16, 2])/8 + 
 (5*W[3, 20, 16, 3])/8 - W[3, 20, 16, 5]/8 - W[3, 20, 16, 8]/2 + 
 W[3, 20, 16, 9]/4 + W[3, 20, 16, 14]/2 - W[3, 20, 16, 16]/4 - 
 W[3, 20, 16, 17]/8 + W[3, 20, 16, 20]/8 + W[3, 20, 17, 1]/4 - 
 W[3, 20, 17, 2]/4 - W[3, 20, 17, 3]/8 - W[3, 20, 17, 4]/4 + 
 (5*W[3, 20, 17, 5])/8 + W[3, 20, 17, 9]/4 - W[3, 20, 17, 15]/2 + 
 W[3, 20, 17, 17]/4 - W[3, 20, 17, 18]/8 - W[3, 20, 17, 19]/8 - 
 W[3, 20, 17, 20]/4 + W[3, 20, 17, 25]/4 - (3*W[3, 20, 18, 1])/4 - 
 W[3, 20, 18, 2]/4 + (7*W[3, 20, 18, 3])/8 + W[3, 20, 18, 13]/2 - 
 W[3, 20, 18, 16]/2 - W[3, 20, 18, 17]/8 - W[3, 20, 18, 18]/8 + 
 (3*W[3, 20, 18, 19])/4 - W[3, 20, 18, 20]/8 + W[3, 20, 18, 25]/4 - 
 W[3, 20, 19, 1]/4 - W[3, 20, 19, 2]/8 + (3*W[3, 20, 19, 3])/2 + 
 (5*W[3, 20, 19, 4])/8 - (3*W[3, 20, 19, 5])/4 + W[3, 20, 19, 8]/2 - 
 W[3, 20, 19, 14]/2 - W[3, 20, 19, 16]/4 - W[3, 20, 19, 17]/8 + 
 (3*W[3, 20, 19, 18])/8 + (5*W[3, 20, 19, 19])/4 - (3*W[3, 20, 19, 20])/2 - 
 W[3, 20, 19, 25]/4 + (5*W[3, 20, 20, 1])/2 - W[3, 20, 20, 2] - 
 (7*W[3, 20, 20, 3])/8 + (3*W[3, 20, 20, 5])/8 - W[3, 20, 20, 8] - 
 W[3, 20, 20, 9]/4 - W[3, 20, 20, 13]/2 + W[3, 20, 20, 16]/4 + 
 (5*W[3, 20, 20, 18])/8 - (7*W[3, 20, 20, 19])/8 + W[3, 20, 20, 25]/4 + 
 W[3, 20, 21, 2] - W[3, 20, 21, 3] + W[3, 20, 21, 16] - W[3, 20, 21, 18] - 
 W[3, 20, 21, 19] + W[3, 20, 21, 20] - W[3, 20, 26, 26]/4 - 
 W[3, 20, 26, 30]/8 + (5*W[3, 20, 27, 27])/8 - W[3, 20, 27, 28]/8 - 
 (3*W[3, 20, 27, 29])/4 - W[3, 20, 27, 30]/2 + W[3, 20, 28, 27]/2 - 
 W[3, 20, 28, 28]/4 - (3*W[3, 20, 28, 29])/8 + W[3, 20, 30, 28]/4 + 
 W[3, 20, 30, 29]/8 + W[3, 26, 26, 1]/4 - W[3, 26, 26, 4]/8 - 
 W[3, 26, 26, 9]/4 + W[3, 26, 26, 16]/8 - W[3, 26, 26, 18]/8 + 
 W[3, 26, 26, 19]/8 + W[3, 26, 26, 20]/4 - W[3, 26, 26, 25]/4 + 
 W[3, 26, 27, 1]/4 - W[3, 26, 27, 3]/4 - W[3, 26, 27, 4]/2 + 
 (3*W[3, 26, 27, 5])/8 + W[3, 26, 27, 11]/2 - W[3, 26, 27, 16]/4 - 
 W[3, 26, 27, 17]/8 + W[3, 26, 27, 19]/8 + W[3, 26, 27, 20]/8 - 
 W[3, 26, 27, 25]/4 + W[3, 26, 28, 3]/8 - W[3, 26, 28, 17]/8 - 
 W[3, 26, 28, 18]/8 - W[3, 26, 28, 20]/8 + W[3, 26, 28, 25]/4 + 
 (3*W[3, 26, 29, 3])/8 + W[3, 26, 29, 4]/2 - (3*W[3, 26, 29, 5])/8 - 
 W[3, 26, 29, 9]/4 - W[3, 26, 29, 16]/4 - W[3, 26, 29, 18]/8 - 
 W[3, 26, 29, 19]/8 + W[3, 26, 29, 25]/4 + (3*W[3, 26, 30, 1])/8 + 
 W[3, 26, 30, 3]/4 + (3*W[3, 26, 30, 4])/8 - (3*W[3, 26, 30, 5])/8 - 
 W[3, 26, 30, 9]/4 - W[3, 26, 30, 11]/2 + W[3, 26, 30, 17]/8 + 
 W[3, 26, 30, 18]/4 - W[3, 26, 30, 20]/4 - W[3, 27, 26, 1]/4 + 
 W[3, 27, 26, 2]/4 + W[3, 27, 26, 3]/8 - W[3, 27, 26, 5]/8 - 
 W[3, 27, 26, 15]/4 + W[3, 27, 26, 18]/8 - W[3, 27, 26, 19]/8 + 
 W[3, 27, 26, 25]/4 - W[3, 27, 27, 1]/4 + W[3, 27, 27, 2]/4 - 
 W[3, 27, 27, 3]/4 - W[3, 27, 27, 5]/8 + W[3, 27, 27, 13]/2 + 
 W[3, 27, 27, 17]/8 - W[3, 27, 27, 19]/8 - (3*W[3, 27, 27, 20])/8 + 
 W[3, 27, 27, 25]/4 - W[3, 27, 28, 3]/8 + W[3, 27, 28, 17]/8 + 
 W[3, 27, 28, 18]/8 + W[3, 27, 28, 20]/8 - W[3, 27, 28, 25]/4 + 
 W[3, 27, 29, 1]/4 - W[3, 27, 29, 2]/4 - W[3, 27, 29, 3]/8 + 
 W[3, 27, 29, 5]/8 - W[3, 27, 29, 13]/2 + W[3, 27, 29, 15]/4 + 
 (3*W[3, 27, 29, 18])/8 + W[3, 27, 29, 19]/8 - W[3, 27, 29, 25]/4 + 
 W[3, 28, 26, 3]/8 + W[3, 28, 26, 5]/8 - W[3, 28, 26, 15]/4 - 
 W[3, 28, 26, 18]/8 - W[3, 28, 26, 19]/8 + W[3, 28, 26, 25]/4 - 
 W[3, 28, 27, 1]/4 - W[3, 28, 27, 2]/2 + W[3, 28, 27, 3]/2 + 
 W[3, 28, 27, 4]/4 + W[3, 28, 27, 5]/8 - W[3, 28, 27, 13]/2 - 
 W[3, 28, 27, 17]/8 + W[3, 28, 27, 19]/8 + W[3, 28, 27, 20]/8 + 
 W[3, 28, 27, 25]/4 - W[3, 28, 28, 1]/4 - W[3, 28, 28, 2]/8 - 
 W[3, 28, 28, 4]/8 + W[3, 28, 28, 8]/4 + W[3, 28, 28, 14]/4 - 
 W[3, 28, 28, 16]/4 + W[3, 28, 28, 17]/8 + (3*W[3, 28, 28, 18])/8 - 
 W[3, 28, 28, 25]/4 - (3*W[3, 28, 29, 1])/8 + (3*W[3, 28, 29, 2])/8 - 
 W[3, 28, 29, 3]/2 - W[3, 28, 29, 4]/4 - W[3, 28, 29, 5]/8 + 
 W[3, 28, 29, 8]/4 + W[3, 28, 29, 13]/2 + W[3, 28, 29, 15]/4 + 
 W[3, 28, 29, 16]/4 - W[3, 28, 29, 18]/8 - W[3, 28, 29, 25]/4 + 
 W[3, 28, 30, 2]/2 - W[3, 28, 30, 3]/2 - W[3, 28, 30, 4]/4 + 
 W[3, 28, 30, 8]/4 - W[3, 28, 30, 14]/4 + W[3, 28, 30, 20]/4 - 
 W[3, 29, 26, 2]/4 + W[3, 29, 26, 4]/8 + W[3, 29, 26, 5]/4 + 
 W[3, 29, 26, 9]/4 - W[3, 29, 26, 16]/8 - W[3, 29, 26, 18]/8 - 
 W[3, 29, 26, 19]/8 - W[3, 29, 26, 20]/4 + W[3, 29, 26, 25]/4 - 
 W[3, 29, 27, 1]/4 - W[3, 29, 27, 2]/2 + W[3, 29, 27, 3]/2 + 
 W[3, 29, 27, 4]/4 + W[3, 29, 27, 5]/8 - W[3, 29, 27, 13]/2 - 
 W[3, 29, 27, 17]/8 + W[3, 29, 27, 19]/8 + W[3, 29, 27, 20]/8 + 
 W[3, 29, 27, 25]/4 - W[3, 29, 28, 1]/4 + W[3, 29, 28, 3]/8 - 
 W[3, 29, 28, 4]/4 - W[3, 29, 28, 5]/4 + W[3, 29, 28, 8]/2 + 
 W[3, 29, 28, 14]/2 - W[3, 29, 28, 16]/2 + W[3, 29, 28, 17]/8 + 
 (3*W[3, 29, 28, 18])/8 - W[3, 29, 28, 20]/8 - W[3, 29, 28, 25]/4 - 
 W[3, 29, 29, 1]/2 + W[3, 29, 29, 2]/2 - W[3, 29, 29, 3]/8 - 
 (3*W[3, 29, 29, 5])/8 + W[3, 29, 29, 8]/2 + W[3, 29, 29, 9]/4 + 
 W[3, 29, 29, 13]/2 - W[3, 29, 29, 16]/4 - W[3, 29, 29, 18]/8 - 
 W[3, 29, 29, 19]/8 - W[3, 29, 29, 25]/4 - W[3, 29, 30, 1]/8 + 
 W[3, 29, 30, 2]/4 - W[3, 29, 30, 3]/4 + W[3, 29, 30, 4]/8 + 
 W[3, 29, 30, 5]/8 + W[3, 29, 30, 8]/2 + W[3, 29, 30, 9]/4 - 
 W[3, 29, 30, 14]/2 - W[3, 29, 30, 17]/8 - W[3, 29, 30, 20]/4 - 
 W[3, 30, 26, 2]/4 - W[3, 30, 26, 3]/8 + W[3, 30, 26, 4]/8 + 
 W[3, 30, 26, 5]/8 + W[3, 30, 26, 9]/4 + W[3, 30, 26, 15]/4 - 
 W[3, 30, 26, 16]/8 - W[3, 30, 26, 20]/4 + W[3, 30, 28, 2]/8 + 
 W[3, 30, 28, 3]/8 - W[3, 30, 28, 4]/8 - W[3, 30, 28, 5]/4 + 
 W[3, 30, 28, 8]/4 + W[3, 30, 28, 14]/4 - W[3, 30, 28, 16]/4 - 
 W[3, 30, 28, 20]/8 - W[3, 30, 29, 1]/8 + W[3, 30, 29, 2]/8 + 
 (3*W[3, 30, 29, 3])/8 + W[3, 30, 29, 4]/4 - W[3, 30, 29, 5]/4 + 
 W[3, 30, 29, 8]/4 + W[3, 30, 29, 9]/4 - W[3, 30, 29, 15]/4 - 
 W[3, 30, 29, 16]/2 - W[3, 30, 29, 19]/8 - W[3, 30, 30, 1]/8 - 
 W[3, 30, 30, 2]/4 + W[3, 30, 30, 3]/4 + (3*W[3, 30, 30, 4])/8 + 
 W[3, 30, 30, 5]/8 + W[3, 30, 30, 8]/4 + W[3, 30, 30, 9]/4 - 
 W[3, 30, 30, 14]/4 - W[3, 30, 30, 17]/8 - W[3, 30, 30, 20]/2 - 
 (9*W[4, 1, 1, 1])/2 - (21*W[4, 1, 1, 2])/8 + (7*W[4, 1, 1, 3])/2 + 
 (11*W[4, 1, 1, 4])/4 - (11*W[4, 1, 1, 5])/8 + W[4, 1, 1, 8]/4 - 
 W[4, 1, 1, 9]/4 - 2*W[4, 1, 1, 11] - W[4, 1, 1, 13]/2 - W[4, 1, 1, 15]/4 + 
 (25*W[4, 1, 1, 16])/8 - (3*W[4, 1, 1, 17])/4 + W[4, 1, 1, 18]/4 - 
 W[4, 1, 1, 19]/4 + (3*W[4, 1, 1, 20])/8 - W[4, 1, 1, 24]/4 - 
 (37*W[4, 1, 2, 1])/8 - W[4, 1, 2, 2]/2 + W[4, 1, 2, 3]/2 + 
 (5*W[4, 1, 2, 4])/8 + (9*W[4, 1, 2, 5])/8 + W[4, 1, 2, 9]/4 - 
 W[4, 1, 2, 11] + W[4, 1, 2, 14] + W[4, 1, 2, 15]/4 + (13*W[4, 1, 2, 16])/4 - 
 (3*W[4, 1, 2, 17])/8 - (3*W[4, 1, 2, 18])/2 - W[4, 1, 2, 19]/4 + 
 (5*W[4, 1, 2, 20])/4 + (5*W[4, 1, 3, 1])/2 + W[4, 1, 3, 2] - 
 2*W[4, 1, 3, 3] - (9*W[4, 1, 3, 4])/4 + (7*W[4, 1, 3, 5])/8 - 
 W[4, 1, 3, 8]/4 + W[4, 1, 3, 11] + W[4, 1, 3, 13]/2 + W[4, 1, 3, 15]/4 - 
 (7*W[4, 1, 3, 16])/4 + (3*W[4, 1, 3, 17])/8 - W[4, 1, 3, 18]/4 + 
 (7*W[4, 1, 3, 19])/8 - (3*W[4, 1, 3, 20])/8 + (5*W[4, 1, 4, 1])/4 + 
 (3*W[4, 1, 4, 2])/2 - 2*W[4, 1, 4, 3] - W[4, 1, 4, 4] + W[4, 1, 4, 5]/4 - 
 (3*W[4, 1, 4, 9])/4 + 2*W[4, 1, 4, 11] + W[4, 1, 4, 13]/2 - W[4, 1, 4, 14] - 
 W[4, 1, 4, 16]/2 - W[4, 1, 4, 17]/4 - W[4, 1, 4, 18]/4 - W[4, 1, 4, 19]/4 - 
 (9*W[4, 1, 5, 1])/8 + (5*W[4, 1, 5, 2])/8 + (13*W[4, 1, 5, 3])/8 + 
 (3*W[4, 1, 5, 4])/4 + (3*W[4, 1, 5, 5])/8 - W[4, 1, 5, 8]/4 - 
 W[4, 1, 5, 13]/2 - W[4, 1, 5, 14]/2 - W[4, 1, 5, 15]/4 + 
 (5*W[4, 1, 5, 16])/4 - (3*W[4, 1, 5, 17])/8 - (5*W[4, 1, 5, 18])/4 - 
 W[4, 1, 5, 19]/4 + (9*W[4, 1, 5, 20])/8 - W[4, 1, 5, 24]/4 + 
 (3*W[4, 1, 9, 1])/2 - (3*W[4, 1, 9, 2])/2 + (3*W[4, 1, 9, 4])/2 - 
 (3*W[4, 1, 9, 16])/2 + (3*W[4, 1, 9, 17])/2 - (3*W[4, 1, 9, 20])/2 - 
 W[4, 1, 11, 1] - W[4, 1, 11, 2] + W[4, 1, 11, 3] + W[4, 1, 11, 4] + 
 W[4, 1, 11, 16] - W[4, 1, 11, 18] + W[4, 1, 13, 1] - W[4, 1, 13, 3] - 
 W[4, 1, 13, 4] + W[4, 1, 13, 5] + W[4, 1, 13, 18] - W[4, 1, 13, 20] + 
 4*W[4, 1, 14, 1] + W[4, 1, 14, 2] - W[4, 1, 14, 4] - W[4, 1, 14, 5] - 
 4*W[4, 1, 14, 16] + W[4, 1, 14, 19] - W[4, 1, 16, 1]/8 + 
 (17*W[4, 1, 16, 2])/8 - (3*W[4, 1, 16, 3])/2 - (19*W[4, 1, 16, 4])/8 + 
 W[4, 1, 16, 5] - W[4, 1, 16, 8]/4 + (3*W[4, 1, 16, 9])/4 + W[4, 1, 16, 11] + 
 W[4, 1, 16, 16]/8 - (9*W[4, 1, 16, 17])/8 + (3*W[4, 1, 16, 18])/2 - 
 W[4, 1, 16, 19]/4 + (3*W[4, 1, 16, 20])/8 + W[4, 1, 16, 24]/4 - 
 W[4, 1, 17, 2]/8 + (3*W[4, 1, 17, 3])/8 - (3*W[4, 1, 17, 4])/8 - 
 (3*W[4, 1, 17, 5])/8 - W[4, 1, 17, 9]/4 - W[4, 1, 17, 15]/4 - 
 W[4, 1, 17, 16]/4 - (5*W[4, 1, 17, 17])/8 + W[4, 1, 17, 18]/2 - 
 W[4, 1, 17, 19]/8 + (3*W[4, 1, 17, 20])/4 - W[4, 1, 17, 24]/4 + 
 W[4, 1, 18, 1]/4 - (7*W[4, 1, 18, 2])/8 + W[4, 1, 18, 4] - 
 (5*W[4, 1, 18, 5])/4 - W[4, 1, 18, 11] - W[4, 1, 18, 13]/2 + 
 (5*W[4, 1, 18, 16])/8 + (9*W[4, 1, 18, 17])/8 - (3*W[4, 1, 18, 18])/4 + 
 W[4, 1, 18, 19]/8 + W[4, 1, 18, 24]/4 - (5*W[4, 1, 19, 1])/4 - 
 (5*W[4, 1, 19, 2])/8 + (5*W[4, 1, 19, 3])/8 + W[4, 1, 19, 4]/8 + 
 W[4, 1, 19, 5]/4 + W[4, 1, 19, 8]/4 + W[4, 1, 19, 14]/2 + 
 W[4, 1, 19, 16]/4 - W[4, 1, 19, 17]/4 + W[4, 1, 19, 18] - 
 W[4, 1, 19, 19]/4 - (7*W[4, 1, 19, 20])/8 + W[4, 1, 19, 24]/4 - 
 (3*W[4, 1, 20, 1])/8 + W[4, 1, 20, 2] - (5*W[4, 1, 20, 3])/8 - 
 W[4, 1, 20, 4]/4 + W[4, 1, 20, 5]/8 + W[4, 1, 20, 8]/4 + W[4, 1, 20, 9]/4 + 
 W[4, 1, 20, 13]/2 + W[4, 1, 20, 15]/4 - W[4, 1, 20, 16]/8 - 
 W[4, 1, 20, 17]/4 - W[4, 1, 20, 18]/4 - (3*W[4, 1, 20, 19])/8 + 
 (3*W[4, 1, 20, 20])/8 - W[4, 1, 26, 26]/8 + (5*W[4, 1, 26, 27])/8 - 
 W[4, 1, 26, 29]/2 - (3*W[4, 1, 26, 30])/4 - W[4, 1, 27, 26]/4 + 
 W[4, 1, 27, 28]/4 + W[4, 1, 27, 29]/4 - W[4, 1, 27, 30]/4 - 
 W[4, 1, 28, 26]/8 - (5*W[4, 1, 28, 27])/8 + W[4, 1, 28, 28]/4 + 
 (3*W[4, 1, 28, 29])/4 + W[4, 1, 28, 30]/2 + W[4, 1, 29, 26]/4 + 
 W[4, 1, 29, 28]/4 + W[4, 1, 29, 29]/8 + W[4, 1, 29, 30]/8 + 
 W[4, 1, 30, 26]/8 + (5*W[4, 1, 30, 27])/8 - W[4, 1, 30, 28]/4 - 
 (3*W[4, 1, 30, 29])/8 - W[4, 1, 30, 30]/8 - (19*W[4, 2, 1, 1])/4 + 
 (3*W[4, 2, 1, 2])/4 + (3*W[4, 2, 1, 3])/8 + (5*W[4, 2, 1, 5])/4 + 
 W[4, 2, 1, 8]/2 + W[4, 2, 1, 9]/4 - W[4, 2, 1, 11]/2 + W[4, 2, 1, 13]/2 + 
 W[4, 2, 1, 14] - W[4, 2, 1, 15]/4 + (9*W[4, 2, 1, 16])/4 - 
 W[4, 2, 1, 17]/8 - (9*W[4, 2, 1, 18])/8 + (3*W[4, 2, 1, 20])/8 - 
 W[4, 2, 1, 24]/2 + W[4, 2, 2, 1] - W[4, 2, 2, 9]/4 - W[4, 2, 2, 11]/2 + 
 W[4, 2, 2, 15]/4 - W[4, 2, 2, 16]/4 - W[4, 2, 2, 17]/4 - W[4, 2, 2, 18]/4 + 
 W[4, 2, 2, 20]/4 + (5*W[4, 2, 3, 1])/8 + (3*W[4, 2, 3, 2])/8 + 
 W[4, 2, 3, 3]/4 - (11*W[4, 2, 3, 4])/8 - W[4, 2, 3, 5]/2 + W[4, 2, 3, 8]/2 + 
 W[4, 2, 3, 11]/2 - W[4, 2, 3, 13]/2 + W[4, 2, 3, 15]/4 - 
 (9*W[4, 2, 3, 16])/8 - (3*W[4, 2, 3, 17])/8 + (3*W[4, 2, 3, 18])/2 + 
 W[4, 2, 3, 19]/2 - (5*W[4, 2, 3, 20])/8 + (7*W[4, 2, 4, 1])/8 - 
 (13*W[4, 2, 4, 3])/8 + W[4, 2, 4, 9]/4 + W[4, 2, 4, 11]/2 - 
 W[4, 2, 4, 13]/2 - (13*W[4, 2, 4, 16])/8 + (13*W[4, 2, 4, 17])/8 + 
 (5*W[4, 2, 4, 18])/4 - (3*W[4, 2, 4, 20])/4 + (11*W[4, 2, 5, 1])/8 - 
 W[4, 2, 5, 8]/2 + W[4, 2, 5, 13]/2 - W[4, 2, 5, 15]/4 - 
 (3*W[4, 2, 5, 16])/8 + W[4, 2, 5, 17]/4 - (3*W[4, 2, 5, 18])/8 - 
 W[4, 2, 5, 20]/8 - W[4, 2, 5, 24]/2 - 2*W[4, 2, 7, 18] + 2*W[4, 2, 7, 20] - 
 W[4, 2, 9, 1]/2 + W[4, 2, 9, 2]/2 - W[4, 2, 9, 4]/2 + W[4, 2, 9, 16]/2 - 
 W[4, 2, 9, 17]/2 + W[4, 2, 9, 20]/2 - 2*W[4, 2, 11, 1] - 2*W[4, 2, 11, 2] + 
 2*W[4, 2, 11, 3] + 2*W[4, 2, 11, 4] + 2*W[4, 2, 11, 16] - 
 2*W[4, 2, 11, 18] + W[4, 2, 14, 1] - W[4, 2, 14, 16] + 
 (27*W[4, 2, 16, 1])/8 + (3*W[4, 2, 16, 2])/4 - (3*W[4, 2, 16, 3])/4 - 
 (3*W[4, 2, 16, 4])/2 - (5*W[4, 2, 16, 5])/4 - W[4, 2, 16, 8]/2 - 
 W[4, 2, 16, 9]/4 + W[4, 2, 16, 11]/2 - W[4, 2, 16, 14] - 
 (7*W[4, 2, 16, 16])/8 - (3*W[4, 2, 16, 17])/4 + (9*W[4, 2, 16, 18])/8 + 
 (5*W[4, 2, 16, 20])/8 + W[4, 2, 16, 24]/2 - W[4, 2, 17, 1]/4 - 
 (3*W[4, 2, 17, 2])/8 - W[4, 2, 17, 3]/4 + (11*W[4, 2, 17, 4])/8 + 
 W[4, 2, 17, 5]/2 + W[4, 2, 17, 9]/4 - W[4, 2, 17, 15]/4 - W[4, 2, 17, 16] + 
 (3*W[4, 2, 17, 17])/8 - W[4, 2, 17, 18]/8 - W[4, 2, 17, 19]/2 - 
 W[4, 2, 17, 20]/4 + W[4, 2, 17, 24]/2 - W[4, 2, 18, 1]/4 - 
 W[4, 2, 18, 2]/8 - W[4, 2, 18, 4]/8 - W[4, 2, 18, 5]/4 - W[4, 2, 18, 11]/2 + 
 W[4, 2, 18, 13]/2 + W[4, 2, 18, 16] + (3*W[4, 2, 18, 17])/8 + 
 (3*W[4, 2, 18, 18])/8 + W[4, 2, 18, 19]/2 - W[4, 2, 18, 20] - 
 W[4, 2, 18, 24]/2 - (5*W[4, 2, 19, 1])/4 + (5*W[4, 2, 19, 3])/8 + 
 W[4, 2, 19, 8]/2 + W[4, 2, 19, 16]/4 - (5*W[4, 2, 19, 17])/8 + 
 (11*W[4, 2, 19, 18])/8 - (11*W[4, 2, 19, 20])/8 + W[4, 2, 19, 24]/2 + 
 (3*W[4, 2, 20, 1])/4 + W[4, 2, 20, 2]/8 - (5*W[4, 2, 20, 3])/8 + 
 W[4, 2, 20, 4]/8 + W[4, 2, 20, 5]/4 - W[4, 2, 20, 8]/2 - W[4, 2, 20, 9]/4 - 
 W[4, 2, 20, 13]/2 + W[4, 2, 20, 15]/4 + W[4, 2, 20, 16]/4 + 
 W[4, 2, 20, 18]/4 - W[4, 2, 20, 19]/2 + (3*W[4, 2, 20, 20])/8 - 
 W[4, 2, 26, 26]/8 - W[4, 2, 26, 27]/8 + W[4, 2, 26, 29]/2 + 
 (3*W[4, 2, 26, 30])/8 - W[4, 2, 27, 26]/8 - (5*W[4, 2, 27, 27])/8 + 
 W[4, 2, 27, 28]/4 + (3*W[4, 2, 27, 29])/4 + W[4, 2, 27, 30]/2 - 
 W[4, 2, 28, 26]/8 - (5*W[4, 2, 28, 27])/8 + (5*W[4, 2, 28, 29])/8 + 
 W[4, 2, 28, 30]/2 - W[4, 2, 29, 28]/4 - W[4, 2, 29, 29]/8 + 
 W[4, 2, 30, 26]/8 + (5*W[4, 2, 30, 27])/8 - W[4, 2, 30, 28]/4 - 
 (3*W[4, 2, 30, 29])/8 - W[4, 2, 30, 30]/8 + 3*W[4, 3, 1, 1] + 
 (11*W[4, 3, 1, 2])/8 - 3*W[4, 3, 1, 3] - 3*W[4, 3, 1, 4] + 
 (11*W[4, 3, 1, 5])/8 - W[4, 3, 1, 8]/4 - W[4, 3, 1, 9]/4 + 
 (3*W[4, 3, 1, 11])/2 + (3*W[4, 3, 1, 13])/2 + W[4, 3, 1, 14]/4 + 
 W[4, 3, 1, 15]/4 - (11*W[4, 3, 1, 16])/8 + W[4, 3, 1, 17]/2 - 
 W[4, 3, 1, 18]/2 + W[4, 3, 1, 19]/2 - (11*W[4, 3, 1, 20])/8 + 
 (5*W[4, 3, 2, 1])/8 + (5*W[4, 3, 2, 2])/8 + W[4, 3, 2, 3]/4 - 
 (11*W[4, 3, 2, 4])/8 - (5*W[4, 3, 2, 5])/8 + W[4, 3, 2, 9]/4 + 
 W[4, 3, 2, 11]/2 + W[4, 3, 2, 14]/4 - W[4, 3, 2, 15]/4 - 
 (7*W[4, 3, 2, 16])/8 + W[4, 3, 2, 18] + W[4, 3, 2, 19]/8 - 
 W[4, 3, 2, 20]/2 - (3*W[4, 3, 3, 1])/4 + W[4, 3, 3, 2]/4 + 
 (5*W[4, 3, 3, 3])/4 + (5*W[4, 3, 3, 4])/4 - (9*W[4, 3, 3, 5])/8 + 
 W[4, 3, 3, 8]/4 - W[4, 3, 3, 11]/2 - (3*W[4, 3, 3, 13])/2 - 
 W[4, 3, 3, 15]/4 + W[4, 3, 3, 16]/4 - W[4, 3, 3, 17]/8 + 
 (5*W[4, 3, 3, 18])/4 - (3*W[4, 3, 3, 19])/8 + (9*W[4, 3, 3, 20])/8 - 
 (3*W[4, 3, 4, 1])/4 - (9*W[4, 3, 4, 2])/8 + (5*W[4, 3, 4, 3])/4 + 
 (5*W[4, 3, 4, 4])/4 + W[4, 3, 4, 5]/4 + W[4, 3, 4, 9]/4 - 
 (3*W[4, 3, 4, 11])/2 - W[4, 3, 4, 13]/2 - W[4, 3, 4, 14]/4 + 
 (9*W[4, 3, 4, 16])/8 - (3*W[4, 3, 4, 17])/8 + (5*W[4, 3, 4, 18])/4 - 
 W[4, 3, 4, 19]/8 + W[4, 3, 4, 20]/4 + (5*W[4, 3, 5, 1])/8 - 
 (5*W[4, 3, 5, 2])/8 - (11*W[4, 3, 5, 3])/8 + W[4, 3, 5, 4]/4 + 
 (5*W[4, 3, 5, 5])/8 + W[4, 3, 5, 8]/4 + W[4, 3, 5, 13]/2 - 
 W[4, 3, 5, 14]/4 + W[4, 3, 5, 15]/4 - W[4, 3, 5, 16]/2 + W[4, 3, 5, 17]/8 + 
 W[4, 3, 5, 18] - (7*W[4, 3, 5, 20])/8 - W[4, 3, 11, 1] - W[4, 3, 11, 2] + 
 W[4, 3, 11, 3] + W[4, 3, 11, 4] + W[4, 3, 11, 16] - W[4, 3, 11, 18] - 
 W[4, 3, 13, 1] + W[4, 3, 13, 3] + W[4, 3, 13, 4] - W[4, 3, 13, 5] - 
 W[4, 3, 13, 18] + W[4, 3, 13, 20] - (3*W[4, 3, 16, 1])/8 + 
 W[4, 3, 16, 2]/8 + W[4, 3, 16, 3]/2 + (9*W[4, 3, 16, 4])/8 - 
 W[4, 3, 16, 5] + W[4, 3, 16, 8]/4 - W[4, 3, 16, 9]/4 - W[4, 3, 16, 11]/2 - 
 W[4, 3, 16, 14]/4 + W[4, 3, 16, 16]/8 + (3*W[4, 3, 16, 17])/8 + 
 W[4, 3, 16, 18]/4 - (3*W[4, 3, 16, 20])/8 + W[4, 3, 17, 1]/4 - 
 W[4, 3, 17, 2]/4 - W[4, 3, 17, 3]/8 - (3*W[4, 3, 17, 4])/8 + 
 W[4, 3, 17, 5]/8 - W[4, 3, 17, 9]/4 + W[4, 3, 17, 15]/4 + 
 W[4, 3, 17, 16]/8 - W[4, 3, 17, 17]/2 - W[4, 3, 17, 18]/4 + 
 W[4, 3, 17, 20]/2 + (3*W[4, 3, 18, 2])/2 - W[4, 3, 18, 3]/2 - 
 W[4, 3, 18, 4]/2 + (3*W[4, 3, 18, 5])/2 + W[4, 3, 18, 11]/2 + 
 W[4, 3, 18, 13]/2 - W[4, 3, 18, 17]/2 - W[4, 3, 18, 18] - 
 W[4, 3, 18, 19]/2 + W[4, 3, 19, 1]/4 + W[4, 3, 19, 2]/8 - 
 (3*W[4, 3, 19, 3])/8 - W[4, 3, 19, 4]/8 - W[4, 3, 19, 5]/4 - 
 W[4, 3, 19, 8]/4 + W[4, 3, 19, 14]/4 + W[4, 3, 19, 16]/2 - 
 W[4, 3, 19, 18]/4 - W[4, 3, 19, 19]/2 + W[4, 3, 19, 20]/8 - 
 (3*W[4, 3, 20, 1])/8 - W[4, 3, 20, 2] + (9*W[4, 3, 20, 3])/8 + 
 W[4, 3, 20, 4]/2 + W[4, 3, 20, 5]/8 - W[4, 3, 20, 8]/4 + W[4, 3, 20, 9]/4 - 
 W[4, 3, 20, 13]/2 - W[4, 3, 20, 15]/4 - (3*W[4, 3, 20, 16])/8 + 
 W[4, 3, 20, 18]/4 + (3*W[4, 3, 20, 19])/8 + W[4, 3, 20, 20]/8 + 
 W[4, 3, 27, 26]/4 + W[4, 3, 27, 28]/4 - W[4, 3, 27, 29]/4 - 
 W[4, 3, 27, 30]/4 - W[4, 3, 29, 26]/4 - W[4, 3, 29, 28]/4 - 
 W[4, 3, 29, 29]/8 - W[4, 3, 29, 30]/8 - W[4, 3, 30, 26]/4 - 
 W[4, 3, 30, 28]/4 - W[4, 3, 30, 29]/8 - W[4, 3, 30, 30]/8 + 
 W[4, 4, 1, 1]/2 + (5*W[4, 4, 1, 2])/4 - (5*W[4, 4, 1, 3])/4 - 
 W[4, 4, 1, 4]/2 + W[4, 4, 1, 5]/2 - W[4, 4, 1, 9]/2 + W[4, 4, 1, 11] - 
 W[4, 4, 1, 14] + (3*W[4, 4, 1, 16])/4 - (5*W[4, 4, 1, 18])/4 + 
 W[4, 4, 1, 19]/4 - W[4, 4, 1, 20]/4 + (5*W[4, 4, 2, 1])/4 - 
 (5*W[4, 4, 2, 3])/4 + W[4, 4, 2, 9]/2 + W[4, 4, 2, 11] - 
 (11*W[4, 4, 2, 16])/4 + (5*W[4, 4, 2, 17])/4 - (5*W[4, 4, 3, 1])/4 - 
 (5*W[4, 4, 3, 2])/4 + (3*W[4, 4, 3, 3])/2 + (5*W[4, 4, 3, 4])/4 + 
 W[4, 4, 3, 5]/4 - W[4, 4, 3, 11] + (5*W[4, 4, 3, 16])/4 - W[4, 4, 3, 17]/2 + 
 W[4, 4, 3, 18]/2 - W[4, 4, 3, 19]/4 + W[4, 4, 3, 20]/2 - W[4, 4, 4, 1]/2 + 
 (5*W[4, 4, 4, 3])/4 - W[4, 4, 4, 9]/2 - W[4, 4, 4, 11] + 2*W[4, 4, 4, 16] - 
 (5*W[4, 4, 4, 17])/4 + W[4, 4, 4, 18]/4 - W[4, 4, 4, 20]/4 + 
 W[4, 4, 5, 1]/2 + W[4, 4, 5, 3]/4 - W[4, 4, 5, 16]/2 - W[4, 4, 5, 17]/4 + 
 (3*W[4, 4, 5, 18])/4 - (3*W[4, 4, 5, 20])/4 - W[4, 4, 9, 1]/2 + 
 W[4, 4, 9, 2]/2 - W[4, 4, 9, 4]/2 + W[4, 4, 9, 16]/2 - W[4, 4, 9, 17]/2 + 
 W[4, 4, 9, 20]/2 + W[4, 4, 11, 1] + W[4, 4, 11, 2] - W[4, 4, 11, 3] - 
 W[4, 4, 11, 4] - W[4, 4, 11, 16] + W[4, 4, 11, 18] - W[4, 4, 14, 1] + 
 W[4, 4, 14, 16] + (3*W[4, 4, 16, 1])/4 - (11*W[4, 4, 16, 2])/4 + 
 (5*W[4, 4, 16, 3])/4 + 2*W[4, 4, 16, 4] - W[4, 4, 16, 5]/2 + 
 W[4, 4, 16, 9]/2 - W[4, 4, 16, 11] + W[4, 4, 16, 14] - 2*W[4, 4, 16, 16] + 
 (3*W[4, 4, 16, 17])/2 + W[4, 4, 16, 18]/2 - W[4, 4, 16, 19]/4 - 
 W[4, 4, 16, 20]/2 + (5*W[4, 4, 17, 2])/4 - W[4, 4, 17, 3]/2 - 
 (5*W[4, 4, 17, 4])/4 - W[4, 4, 17, 5]/4 - W[4, 4, 17, 9]/2 + 
 (3*W[4, 4, 17, 16])/2 - W[4, 4, 17, 17]/2 - (3*W[4, 4, 17, 18])/4 + 
 W[4, 4, 17, 19]/4 - W[4, 4, 17, 20]/4 - (5*W[4, 4, 18, 1])/4 + 
 W[4, 4, 18, 3]/2 + W[4, 4, 18, 4]/4 + (3*W[4, 4, 18, 5])/4 + 
 W[4, 4, 18, 11] + W[4, 4, 18, 16]/2 - (3*W[4, 4, 18, 17])/4 - 
 W[4, 4, 18, 19]/2 + W[4, 4, 19, 1]/4 - W[4, 4, 19, 3]/4 - 
 W[4, 4, 19, 16]/4 + W[4, 4, 19, 17]/4 - W[4, 4, 19, 18]/2 + 
 W[4, 4, 19, 20]/2 - W[4, 4, 20, 1]/4 + W[4, 4, 20, 3]/2 - W[4, 4, 20, 4]/4 - 
 (3*W[4, 4, 20, 5])/4 + W[4, 4, 20, 9]/2 - W[4, 4, 20, 16]/2 - 
 W[4, 4, 20, 17]/4 + W[4, 4, 20, 19]/2 - W[4, 5, 1, 1] + W[4, 5, 1, 2]/2 + 
 (3*W[4, 5, 1, 3])/2 + (3*W[4, 5, 1, 4])/4 + W[4, 5, 1, 5]/4 + 
 W[4, 5, 1, 8]/4 + W[4, 5, 1, 9]/4 - W[4, 5, 1, 11]/2 - W[4, 5, 1, 13] - 
 W[4, 5, 1, 14]/2 + W[4, 5, 1, 15]/4 + W[4, 5, 1, 16]/2 - W[4, 5, 1, 17]/2 - 
 W[4, 5, 1, 18]/4 + (3*W[4, 5, 1, 20])/4 - W[4, 5, 1, 24]/4 + 
 (9*W[4, 5, 2, 1])/8 + W[4, 5, 2, 3]/8 - W[4, 5, 2, 9]/4 - W[4, 5, 2, 11]/2 - 
 W[4, 5, 2, 15]/4 - (3*W[4, 5, 2, 16])/8 + W[4, 5, 2, 17]/8 + 
 W[4, 5, 3, 1]/2 - (3*W[4, 5, 3, 2])/8 - (5*W[4, 5, 3, 3])/4 + 
 W[4, 5, 3, 4]/4 + W[4, 5, 3, 5]/2 - W[4, 5, 3, 8]/4 + W[4, 5, 3, 11]/2 + 
 W[4, 5, 3, 13] - W[4, 5, 3, 15]/4 - (3*W[4, 5, 3, 16])/8 + 
 (3*W[4, 5, 3, 17])/8 - (3*W[4, 5, 3, 19])/8 - W[4, 5, 3, 20]/4 + 
 W[4, 5, 4, 1]/4 + W[4, 5, 4, 3]/4 + W[4, 5, 4, 9]/4 + W[4, 5, 4, 11]/2 - 
 W[4, 5, 4, 16] - W[4, 5, 4, 17]/4 + W[4, 5, 4, 18]/2 - W[4, 5, 4, 20]/2 + 
 (7*W[4, 5, 5, 1])/8 - W[4, 5, 5, 3]/8 - W[4, 5, 5, 8]/4 + W[4, 5, 5, 15]/4 - 
 (3*W[4, 5, 5, 16])/8 - W[4, 5, 5, 17]/8 + (3*W[4, 5, 5, 18])/4 - 
 (3*W[4, 5, 5, 20])/4 - W[4, 5, 5, 24]/4 - W[4, 5, 14, 1] + W[4, 5, 14, 16] + 
 (5*W[4, 5, 16, 1])/8 - W[4, 5, 16, 2]/2 - (7*W[4, 5, 16, 3])/8 - 
 (3*W[4, 5, 16, 4])/4 - W[4, 5, 16, 5]/4 - W[4, 5, 16, 8]/4 - 
 W[4, 5, 16, 9]/4 + W[4, 5, 16, 11]/2 + W[4, 5, 16, 14]/2 - 
 W[4, 5, 16, 16]/8 - (3*W[4, 5, 16, 17])/8 - W[4, 5, 16, 18]/4 + 
 (3*W[4, 5, 16, 20])/4 + W[4, 5, 16, 24]/4 - W[4, 5, 17, 1]/2 + 
 (3*W[4, 5, 17, 2])/8 + W[4, 5, 17, 3]/4 - W[4, 5, 17, 4]/4 - 
 W[4, 5, 17, 5]/2 + W[4, 5, 17, 9]/4 + W[4, 5, 17, 15]/4 + 
 W[4, 5, 17, 16]/8 + (5*W[4, 5, 17, 17])/8 - W[4, 5, 17, 18]/4 + 
 (3*W[4, 5, 17, 19])/8 - W[4, 5, 17, 20]/2 - W[4, 5, 17, 24]/4 - 
 W[4, 5, 18, 1]/4 + W[4, 5, 18, 2]/8 + W[4, 5, 18, 3]/2 + W[4, 5, 18, 4]/2 + 
 (3*W[4, 5, 18, 5])/4 - W[4, 5, 18, 11]/2 - (3*W[4, 5, 18, 16])/8 - 
 (3*W[4, 5, 18, 17])/8 + (3*W[4, 5, 18, 18])/4 - (3*W[4, 5, 18, 19])/8 + 
 W[4, 5, 18, 24]/4 - W[4, 5, 19, 1]/4 - W[4, 5, 19, 3]/4 + W[4, 5, 19, 8]/4 - 
 W[4, 5, 19, 16]/4 + W[4, 5, 19, 17]/4 - W[4, 5, 19, 18]/4 + 
 W[4, 5, 19, 20]/4 + W[4, 5, 19, 24]/4 + (5*W[4, 5, 20, 1])/8 - 
 W[4, 5, 20, 2]/8 - W[4, 5, 20, 3]/8 - W[4, 5, 20, 4]/2 - 
 (3*W[4, 5, 20, 5])/4 + W[4, 5, 20, 8]/4 - W[4, 5, 20, 9]/4 - 
 W[4, 5, 20, 15]/4 + W[4, 5, 20, 16]/4 + W[4, 5, 20, 17]/4 + 
 (3*W[4, 5, 20, 19])/8 - (3*W[4, 5, 20, 20])/4 + W[4, 5, 26, 26]/8 + 
 W[4, 5, 26, 27]/8 - W[4, 5, 26, 29]/2 - (3*W[4, 5, 26, 30])/8 - 
 W[4, 5, 28, 26]/8 - W[4, 5, 28, 27]/8 + W[4, 5, 28, 29]/8 + 
 W[4, 5, 30, 26]/8 + W[4, 5, 30, 27]/8 - W[4, 5, 30, 29]/2 - 
 (3*W[4, 5, 30, 30])/8 + (3*W[4, 9, 1, 1])/2 - (5*W[4, 9, 1, 2])/2 - 
 W[4, 9, 1, 3]/4 + (7*W[4, 9, 1, 4])/4 - W[4, 9, 1, 5]/4 + W[4, 9, 1, 15] - 
 (3*W[4, 9, 1, 16])/4 + W[4, 9, 1, 17] - W[4, 9, 1, 18]/2 - W[4, 9, 1, 20] - 
 W[4, 9, 2, 1]/2 + (3*W[4, 9, 2, 2])/2 + W[4, 9, 2, 3]/4 - 
 (3*W[4, 9, 2, 4])/4 + W[4, 9, 2, 5]/4 - W[4, 9, 2, 15] - W[4, 9, 2, 16]/4 + 
 W[4, 9, 2, 18]/2 + W[4, 9, 4, 1] - W[4, 9, 4, 2]/2 + W[4, 9, 4, 3]/4 - 
 W[4, 9, 4, 4]/4 - W[4, 9, 4, 5]/4 - W[4, 9, 4, 16]/4 - W[4, 9, 4, 17]/2 + 
 W[4, 9, 4, 18]/2 - W[4, 9, 9, 1] + W[4, 9, 9, 2] - W[4, 9, 9, 4] + 
 W[4, 9, 9, 16] - W[4, 9, 9, 17] + W[4, 9, 9, 20] - W[4, 9, 16, 1] + 
 W[4, 9, 16, 2]/2 - W[4, 9, 16, 3]/4 + W[4, 9, 16, 4]/4 + W[4, 9, 16, 5]/4 + 
 W[4, 9, 16, 16]/4 + W[4, 9, 16, 17]/2 - W[4, 9, 16, 18]/2 + 
 W[4, 9, 17, 1]/2 - W[4, 9, 17, 2]/2 - W[4, 9, 17, 3]/4 - W[4, 9, 17, 4]/4 - 
 W[4, 9, 17, 5]/4 + W[4, 9, 17, 15] + W[4, 9, 17, 16]/4 - W[4, 9, 17, 17] + 
 W[4, 9, 17, 18]/2 - W[4, 9, 20, 1]/2 + W[4, 9, 20, 2]/2 + W[4, 9, 20, 3]/4 + 
 W[4, 9, 20, 4]/4 + W[4, 9, 20, 5]/4 - W[4, 9, 20, 15] - W[4, 9, 20, 16]/4 + 
 W[4, 9, 20, 17] - W[4, 9, 20, 18]/2 - W[4, 9, 26, 27]/2 + 
 W[4, 9, 26, 30]/4 - W[4, 9, 29, 27]/2 + W[4, 9, 29, 30]/4 - 
 W[4, 9, 30, 27]/2 + W[4, 9, 30, 30]/4 + W[4, 11, 1, 1]/2 - 
 W[4, 11, 1, 2]/2 + W[4, 11, 1, 4]/2 - W[4, 11, 1, 5]/2 - W[4, 11, 1, 16]/2 + 
 W[4, 11, 1, 18] - W[4, 11, 1, 19]/2 - W[4, 11, 2, 1]/2 - 
 (3*W[4, 11, 2, 2])/2 + W[4, 11, 2, 3] + (3*W[4, 11, 2, 4])/2 - 
 W[4, 11, 2, 5]/2 + W[4, 11, 2, 16]/2 - W[4, 11, 2, 19]/2 - 
 W[4, 11, 3, 1]/2 + W[4, 11, 3, 2]/2 + W[4, 11, 3, 4]/2 + W[4, 11, 3, 5]/2 + 
 (3*W[4, 11, 3, 16])/2 - 2*W[4, 11, 3, 18] - W[4, 11, 3, 19]/2 - 
 W[4, 11, 4, 1]/2 + W[4, 11, 4, 2]/2 - W[4, 11, 4, 4]/2 + W[4, 11, 4, 5]/2 + 
 W[4, 11, 4, 16]/2 - W[4, 11, 4, 18] + W[4, 11, 4, 19]/2 + 
 2*W[4, 11, 11, 1] + 2*W[4, 11, 11, 2] - 2*W[4, 11, 11, 3] - 
 2*W[4, 11, 11, 4] - 2*W[4, 11, 11, 16] + 2*W[4, 11, 11, 18] - 
 (3*W[4, 11, 16, 1])/2 - W[4, 11, 16, 2]/2 + W[4, 11, 16, 3] + 
 W[4, 11, 16, 4]/2 + W[4, 11, 16, 5]/2 + (3*W[4, 11, 16, 16])/2 - 
 2*W[4, 11, 16, 18] + W[4, 11, 16, 19]/2 + W[4, 11, 18, 1]/2 - 
 W[4, 11, 18, 2]/2 - W[4, 11, 18, 4]/2 - W[4, 11, 18, 5]/2 - 
 (3*W[4, 11, 18, 16])/2 + 2*W[4, 11, 18, 18] + W[4, 11, 18, 19]/2 - 
 W[4, 11, 27, 28]/2 + W[4, 11, 27, 30]/2 + W[4, 11, 30, 28]/2 - 
 W[4, 11, 30, 30]/2 + (9*W[4, 14, 1, 1])/2 - W[4, 14, 1, 2]/2 - 
 W[4, 14, 1, 3]/4 - W[4, 14, 1, 4]/2 - W[4, 14, 1, 5] - W[4, 14, 1, 8] - 
 (7*W[4, 14, 1, 16])/2 - W[4, 14, 1, 17]/4 + (3*W[4, 14, 1, 18])/4 + 
 (3*W[4, 14, 1, 20])/4 + W[4, 14, 1, 24] - W[4, 14, 2, 3]/4 + 
 W[4, 14, 2, 17]/4 + (3*W[4, 14, 2, 18])/4 - (3*W[4, 14, 2, 20])/4 + 
 W[4, 14, 4, 3]/4 - W[4, 14, 4, 17]/4 - (3*W[4, 14, 4, 18])/4 + 
 (3*W[4, 14, 4, 20])/4 - (3*W[4, 14, 5, 1])/2 + W[4, 14, 5, 3]/4 + 
 W[4, 14, 5, 8] - W[4, 14, 5, 16]/2 - W[4, 14, 5, 17]/4 + 
 (3*W[4, 14, 5, 18])/4 - (3*W[4, 14, 5, 20])/4 + W[4, 14, 5, 24] - 
 2*W[4, 14, 14, 1] + 2*W[4, 14, 14, 16] - (5*W[4, 14, 16, 1])/2 + 
 W[4, 14, 16, 2]/2 + W[4, 14, 16, 3]/4 + W[4, 14, 16, 4]/2 + 
 W[4, 14, 16, 5] + W[4, 14, 16, 8] + (3*W[4, 14, 16, 16])/2 + 
 W[4, 14, 16, 17]/4 - (3*W[4, 14, 16, 18])/4 - (3*W[4, 14, 16, 20])/4 - 
 W[4, 14, 16, 24] + (3*W[4, 14, 19, 1])/2 - W[4, 14, 19, 3]/4 - 
 W[4, 14, 19, 8] + W[4, 14, 19, 16]/2 + W[4, 14, 19, 17]/4 - 
 (3*W[4, 14, 19, 18])/4 + (3*W[4, 14, 19, 20])/4 - W[4, 14, 19, 24] + 
 W[4, 14, 28, 26]/4 + (3*W[4, 14, 28, 27])/4 - (3*W[4, 14, 28, 29])/4 - 
 W[4, 14, 28, 30]/2 - W[4, 14, 30, 26]/4 - (3*W[4, 14, 30, 27])/4 + 
 (3*W[4, 14, 30, 29])/4 + W[4, 14, 30, 30]/2 - (5*W[4, 16, 1, 1])/4 + 
 (25*W[4, 16, 1, 2])/8 - (5*W[4, 16, 1, 3])/8 - (5*W[4, 16, 1, 4])/2 + 
 (11*W[4, 16, 1, 5])/8 + W[4, 16, 1, 8]/4 + W[4, 16, 1, 9]/2 + 
 (3*W[4, 16, 1, 11])/2 - W[4, 16, 1, 15]/2 + W[4, 16, 1, 16]/8 - 
 (7*W[4, 16, 1, 17])/8 - W[4, 16, 1, 18]/8 + W[4, 16, 1, 19]/2 + 
 W[4, 16, 1, 20]/4 - W[4, 16, 1, 24]/4 + (19*W[4, 16, 2, 1])/8 + 
 W[4, 16, 2, 2]/2 - W[4, 16, 2, 3]/4 - (11*W[4, 16, 2, 4])/8 - 
 (7*W[4, 16, 2, 5])/8 - W[4, 16, 2, 9]/2 + W[4, 16, 2, 11]/2 - 
 W[4, 16, 2, 14] + W[4, 16, 2, 15]/2 + W[4, 16, 2, 16]/2 - 
 (7*W[4, 16, 2, 17])/8 - W[4, 16, 2, 18]/2 + (3*W[4, 16, 2, 19])/4 + 
 W[4, 16, 2, 20]/4 - (3*W[4, 16, 3, 1])/8 - W[4, 16, 3, 2]/8 + 
 (3*W[4, 16, 3, 3])/4 + (7*W[4, 16, 3, 4])/8 - (5*W[4, 16, 3, 5])/8 - 
 W[4, 16, 3, 8]/4 - W[4, 16, 3, 11]/2 - W[4, 16, 3, 15]/2 + 
 W[4, 16, 3, 16]/8 + W[4, 16, 3, 17]/2 + W[4, 16, 3, 18]/4 - 
 W[4, 16, 3, 19]/8 - (5*W[4, 16, 4, 1])/8 - (3*W[4, 16, 4, 2])/2 + 
 (7*W[4, 16, 4, 3])/8 + (7*W[4, 16, 4, 4])/4 - W[4, 16, 4, 5]/2 + 
 W[4, 16, 4, 9] - (3*W[4, 16, 4, 11])/2 + W[4, 16, 4, 14] - 
 (13*W[4, 16, 4, 16])/8 + (13*W[4, 16, 4, 17])/8 + W[4, 16, 4, 18]/2 - 
 W[4, 16, 4, 19]/4 - W[4, 16, 4, 20]/4 + (5*W[4, 16, 5, 1])/4 - 
 (5*W[4, 16, 5, 2])/8 - (9*W[4, 16, 5, 3])/8 - (3*W[4, 16, 5, 4])/4 - 
 (3*W[4, 16, 5, 5])/8 - W[4, 16, 5, 8]/4 + W[4, 16, 5, 14]/2 + 
 W[4, 16, 5, 15]/2 - (3*W[4, 16, 5, 16])/8 - (3*W[4, 16, 5, 17])/8 + 
 (5*W[4, 16, 5, 18])/8 + W[4, 16, 5, 19]/4 - W[4, 16, 5, 24]/4 + 
 W[4, 16, 9, 1]/2 - W[4, 16, 9, 2]/2 + W[4, 16, 9, 4]/2 - W[4, 16, 9, 16]/2 + 
 W[4, 16, 9, 17]/2 - W[4, 16, 9, 20]/2 - 2*W[4, 16, 14, 1] - 
 W[4, 16, 14, 2] + W[4, 16, 14, 4] + W[4, 16, 14, 5] + 2*W[4, 16, 14, 16] - 
 W[4, 16, 14, 19] + (5*W[4, 16, 16, 1])/2 + (3*W[4, 16, 16, 2])/8 - 
 (7*W[4, 16, 16, 4])/8 - W[4, 16, 16, 5] - W[4, 16, 16, 8]/4 - 
 W[4, 16, 16, 9] - W[4, 16, 16, 11]/2 - (7*W[4, 16, 16, 17])/8 + 
 (5*W[4, 16, 16, 18])/8 + W[4, 16, 16, 20]/4 + W[4, 16, 16, 24]/4 - 
 W[4, 16, 17, 1]/4 - (3*W[4, 16, 17, 2])/4 + (5*W[4, 16, 17, 3])/8 + 
 (3*W[4, 16, 17, 4])/2 - W[4, 16, 17, 5]/8 + W[4, 16, 17, 9]/2 - 
 W[4, 16, 17, 15]/2 - (3*W[4, 16, 17, 16])/2 + (5*W[4, 16, 17, 17])/4 + 
 (3*W[4, 16, 17, 18])/8 - W[4, 16, 17, 19]/8 - W[4, 16, 17, 20]/4 - 
 W[4, 16, 17, 24]/4 - (3*W[4, 16, 18, 1])/4 + (7*W[4, 16, 18, 4])/8 - 
 W[4, 16, 18, 5]/4 + W[4, 16, 18, 11]/2 - W[4, 16, 18, 16]/8 + 
 (3*W[4, 16, 18, 17])/4 - W[4, 16, 18, 18]/8 - W[4, 16, 18, 19]/8 - 
 W[4, 16, 18, 20]/2 + W[4, 16, 18, 24]/4 + W[4, 16, 19, 1]/4 + 
 (5*W[4, 16, 19, 2])/8 - W[4, 16, 19, 3]/4 - W[4, 16, 19, 4]/8 - 
 W[4, 16, 19, 5]/4 + W[4, 16, 19, 8]/4 - W[4, 16, 19, 14]/2 - 
 W[4, 16, 19, 16]/4 - W[4, 16, 19, 17]/8 - W[4, 16, 19, 18]/8 + 
 W[4, 16, 19, 19]/4 + W[4, 16, 19, 24]/4 - W[4, 16, 20, 1]/8 - 
 W[4, 16, 20, 2]/8 + (5*W[4, 16, 20, 4])/8 - (3*W[4, 16, 20, 5])/8 + 
 W[4, 16, 20, 8]/4 - W[4, 16, 20, 9]/2 + W[4, 16, 20, 15]/2 + 
 W[4, 16, 20, 16]/8 - W[4, 16, 20, 19]/8 - W[4, 16, 20, 20]/4 - 
 W[4, 16, 23, 4] + W[4, 16, 23, 5] + W[4, 16, 23, 16] - W[4, 16, 23, 17] - 
 W[4, 16, 23, 18] + W[4, 16, 23, 20] - W[4, 16, 26, 26]/4 + 
 W[4, 16, 26, 27]/2 - (3*W[4, 16, 26, 30])/8 - W[4, 16, 27, 26]/8 + 
 (5*W[4, 16, 27, 27])/8 - W[4, 16, 27, 29]/2 - (3*W[4, 16, 27, 30])/4 - 
 W[4, 16, 28, 28]/4 - W[4, 16, 28, 29]/8 + W[4, 16, 29, 26]/4 + 
 W[4, 16, 29, 30]/8 - W[4, 17, 1, 1]/4 - W[4, 17, 1, 2]/8 + 
 (5*W[4, 17, 1, 3])/8 + W[4, 17, 1, 4]/4 - (7*W[4, 17, 1, 5])/8 - 
 W[4, 17, 1, 9]/4 - W[4, 17, 1, 11]/2 + W[4, 17, 1, 14]/4 - 
 W[4, 17, 1, 15]/4 - (3*W[4, 17, 1, 16])/8 - (3*W[4, 17, 1, 17])/8 + 
 (3*W[4, 17, 1, 18])/8 - W[4, 17, 1, 19]/2 + (3*W[4, 17, 1, 20])/4 + 
 W[4, 17, 1, 24]/4 - (5*W[4, 17, 2, 2])/8 - (3*W[4, 17, 2, 3])/8 + 
 (11*W[4, 17, 2, 4])/8 + (5*W[4, 17, 2, 5])/8 + W[4, 17, 2, 9]/4 + 
 W[4, 17, 2, 11]/2 - W[4, 17, 2, 14]/4 + W[4, 17, 2, 15]/4 - 
 (5*W[4, 17, 2, 16])/4 + W[4, 17, 2, 17]/8 - W[4, 17, 2, 19]/8 - 
 W[4, 17, 2, 20]/2 + (3*W[4, 17, 3, 1])/8 - W[4, 17, 3, 2]/4 - 
 W[4, 17, 3, 3]/4 - (3*W[4, 17, 3, 4])/8 + W[4, 17, 3, 5]/8 - 
 W[4, 17, 3, 11]/2 + W[4, 17, 3, 15]/4 + W[4, 17, 3, 16]/4 - 
 (3*W[4, 17, 3, 17])/8 + W[4, 17, 3, 18]/4 - W[4, 17, 4, 1]/8 + 
 (9*W[4, 17, 4, 2])/8 - (3*W[4, 17, 4, 3])/8 - (5*W[4, 17, 4, 4])/4 - 
 W[4, 17, 4, 5]/4 - (3*W[4, 17, 4, 9])/4 + W[4, 17, 4, 11]/2 + 
 W[4, 17, 4, 14]/4 + (5*W[4, 17, 4, 16])/4 - W[4, 17, 4, 17]/2 - 
 (5*W[4, 17, 4, 18])/4 + W[4, 17, 4, 19]/8 + W[4, 17, 4, 20]/4 - 
 (7*W[4, 17, 5, 1])/8 + (5*W[4, 17, 5, 2])/8 + W[4, 17, 5, 3]/2 - 
 W[4, 17, 5, 4]/4 - (5*W[4, 17, 5, 5])/8 + W[4, 17, 5, 14]/4 - 
 W[4, 17, 5, 15]/4 + W[4, 17, 5, 16]/4 + (3*W[4, 17, 5, 17])/4 - 
 (7*W[4, 17, 5, 18])/8 + W[4, 17, 5, 20]/4 + W[4, 17, 5, 24]/4 - 
 W[4, 17, 9, 1]/2 + W[4, 17, 9, 2]/2 - W[4, 17, 9, 4]/2 + W[4, 17, 9, 16]/2 - 
 W[4, 17, 9, 17]/2 + W[4, 17, 9, 20]/2 - W[4, 17, 16, 1]/8 - 
 (7*W[4, 17, 16, 2])/8 + (5*W[4, 17, 16, 3])/8 + (9*W[4, 17, 16, 4])/8 + 
 W[4, 17, 16, 5]/2 + (3*W[4, 17, 16, 9])/4 - W[4, 17, 16, 11]/2 - 
 W[4, 17, 16, 14]/4 - (5*W[4, 17, 16, 16])/8 + W[4, 17, 16, 17]/4 - 
 W[4, 17, 16, 18]/8 - W[4, 17, 16, 24]/4 - W[4, 17, 17, 1]/2 + 
 W[4, 17, 17, 2]/4 - (3*W[4, 17, 17, 3])/8 - W[4, 17, 17, 4]/2 + 
 (7*W[4, 17, 17, 5])/8 - W[4, 17, 17, 9]/4 - W[4, 17, 17, 15]/4 + 
 W[4, 17, 17, 16] + W[4, 17, 17, 17]/2 - (5*W[4, 17, 17, 18])/8 + 
 (3*W[4, 17, 17, 19])/8 - (3*W[4, 17, 17, 20])/4 + W[4, 17, 17, 24]/4 + 
 W[4, 17, 18, 1]/2 - W[4, 17, 18, 3]/2 - (9*W[4, 17, 18, 4])/8 + 
 W[4, 17, 18, 11]/2 + W[4, 17, 18, 16]/8 - W[4, 17, 18, 17]/2 - 
 (3*W[4, 17, 18, 18])/8 + W[4, 17, 18, 19]/8 + W[4, 17, 18, 20]/2 - 
 W[4, 17, 18, 24]/4 - W[4, 17, 19, 1]/4 - W[4, 17, 19, 2]/8 + 
 W[4, 17, 19, 4]/8 + W[4, 17, 19, 5]/4 - W[4, 17, 19, 14]/4 + 
 (3*W[4, 17, 19, 17])/8 + W[4, 17, 19, 18]/8 + W[4, 17, 19, 19]/2 - 
 W[4, 17, 19, 24]/4 + (3*W[4, 17, 20, 1])/4 - W[4, 17, 20, 2]/2 - 
 (3*W[4, 17, 20, 3])/8 - (7*W[4, 17, 20, 4])/8 + (3*W[4, 17, 20, 5])/8 + 
 W[4, 17, 20, 9]/4 + W[4, 17, 20, 15]/4 + (3*W[4, 17, 20, 16])/8 - 
 (3*W[4, 17, 20, 17])/4 + W[4, 17, 20, 18]/2 + W[4, 17, 23, 4] - 
 W[4, 17, 23, 5] - W[4, 17, 23, 16] + W[4, 17, 23, 17] + W[4, 17, 23, 18] - 
 W[4, 17, 23, 20] + W[4, 17, 27, 26]/8 - (5*W[4, 17, 27, 27])/8 + 
 W[4, 17, 27, 29]/2 + (3*W[4, 17, 27, 30])/4 - W[4, 17, 29, 26]/4 + 
 W[4, 17, 29, 27]/2 - (3*W[4, 17, 29, 30])/8 - W[4, 17, 30, 26]/4 + 
 W[4, 17, 30, 27]/2 - (3*W[4, 17, 30, 30])/8 - (3*W[4, 18, 1, 2])/2 + 
 W[4, 18, 1, 3]/4 + (3*W[4, 18, 1, 4])/4 - W[4, 18, 1, 5]/2 - 
 W[4, 18, 1, 11]/2 - W[4, 18, 1, 13] - W[4, 18, 1, 14]/4 + 
 W[4, 18, 1, 16]/2 + (3*W[4, 18, 1, 17])/4 - W[4, 18, 1, 18]/2 + 
 W[4, 18, 1, 19]/2 + W[4, 18, 1, 20]/4 + W[4, 18, 1, 24]/4 - 
 (3*W[4, 18, 2, 1])/4 - (5*W[4, 18, 2, 2])/8 + W[4, 18, 2, 3]/2 + 
 W[4, 18, 2, 4]/4 - W[4, 18, 2, 11]/2 - W[4, 18, 2, 14]/4 + 
 (7*W[4, 18, 2, 16])/8 + W[4, 18, 2, 17]/8 + W[4, 18, 2, 18]/2 + 
 (5*W[4, 18, 2, 19])/8 - (3*W[4, 18, 2, 20])/4 - W[4, 18, 3, 1]/2 + 
 W[4, 18, 3, 2]/2 + W[4, 18, 3, 3]/4 + W[4, 18, 3, 4]/4 + W[4, 18, 3, 5]/2 + 
 W[4, 18, 3, 11]/2 + W[4, 18, 3, 13] - W[4, 18, 3, 16]/4 - 
 W[4, 18, 3, 17]/4 - W[4, 18, 3, 18]/2 - W[4, 18, 3, 19]/4 - 
 W[4, 18, 3, 20]/4 - W[4, 18, 4, 1] + W[4, 18, 4, 2]/8 + W[4, 18, 4, 3]/2 + 
 W[4, 18, 4, 4]/4 + W[4, 18, 4, 5]/2 + W[4, 18, 4, 11]/2 + 
 W[4, 18, 4, 14]/4 + (3*W[4, 18, 4, 16])/8 - (5*W[4, 18, 4, 17])/8 + 
 W[4, 18, 4, 18]/4 - (5*W[4, 18, 4, 19])/8 - W[4, 18, 5, 1]/2 + 
 W[4, 18, 5, 3]/2 + W[4, 18, 5, 4]/2 + W[4, 18, 5, 5] - W[4, 18, 5, 14]/4 - 
 W[4, 18, 5, 16]/4 - W[4, 18, 5, 17]/2 + W[4, 18, 5, 18]/2 - 
 W[4, 18, 5, 19]/4 + W[4, 18, 5, 24]/4 + W[4, 18, 11, 1] + W[4, 18, 11, 2] - 
 W[4, 18, 11, 3] - W[4, 18, 11, 4] - W[4, 18, 11, 16] + W[4, 18, 11, 18] - 
 W[4, 18, 16, 1]/4 - W[4, 18, 16, 3]/4 + W[4, 18, 16, 4]/4 + 
 W[4, 18, 16, 11]/2 + W[4, 18, 16, 14]/4 - W[4, 18, 16, 16]/4 + 
 (3*W[4, 18, 16, 17])/4 + W[4, 18, 16, 18]/4 - W[4, 18, 16, 20]/2 - 
 W[4, 18, 16, 24]/4 + W[4, 18, 17, 1]/4 + W[4, 18, 17, 2]/8 - 
 W[4, 18, 17, 3]/4 - W[4, 18, 17, 4]/2 - W[4, 18, 17, 5]/2 + 
 W[4, 18, 17, 16]/8 - (3*W[4, 18, 17, 17])/8 - W[4, 18, 17, 18]/2 - 
 W[4, 18, 17, 19]/8 + W[4, 18, 17, 20]/2 + W[4, 18, 17, 24]/4 - 
 W[4, 18, 18, 1]/2 - W[4, 18, 18, 2]/8 + W[4, 18, 18, 3] + 
 W[4, 18, 18, 4]/4 + W[4, 18, 18, 5]/2 - W[4, 18, 18, 11]/2 + 
 (7*W[4, 18, 18, 16])/8 - (7*W[4, 18, 18, 17])/8 + W[4, 18, 18, 18]/4 - 
 W[4, 18, 18, 19]/8 - W[4, 18, 18, 24]/4 + (5*W[4, 18, 19, 1])/4 + 
 W[4, 18, 19, 2]/2 - W[4, 18, 19, 3]/2 - W[4, 18, 19, 4]/2 - 
 W[4, 18, 19, 5]/2 + W[4, 18, 19, 14]/4 - W[4, 18, 19, 16]/2 - 
 (3*W[4, 18, 19, 18])/4 - W[4, 18, 19, 19]/4 + (3*W[4, 18, 19, 20])/4 - 
 W[4, 18, 19, 24]/4 + W[4, 18, 26, 26]/8 - (5*W[4, 18, 26, 27])/8 + 
 W[4, 18, 26, 29]/2 + (3*W[4, 18, 26, 30])/4 + W[4, 18, 28, 26]/8 + 
 (5*W[4, 18, 28, 27])/8 - W[4, 18, 28, 28]/4 - (3*W[4, 18, 28, 29])/4 - 
 W[4, 18, 28, 30]/2 + W[4, 18, 30, 26]/8 - (5*W[4, 18, 30, 27])/8 + 
 W[4, 18, 30, 29]/2 + (3*W[4, 18, 30, 30])/4 - (3*W[4, 19, 1, 1])/4 + 
 W[4, 19, 1, 3]/8 - W[4, 19, 1, 4]/4 + W[4, 19, 1, 8]/4 + W[4, 19, 1, 13]/2 + 
 W[4, 19, 1, 14]/2 + W[4, 19, 1, 16]/2 - W[4, 19, 1, 17]/8 + 
 (7*W[4, 19, 1, 18])/8 - W[4, 19, 1, 19]/4 - (9*W[4, 19, 1, 20])/8 - 
 W[4, 19, 1, 24]/4 - (3*W[4, 19, 2, 1])/8 + (3*W[4, 19, 2, 3])/8 + 
 (3*W[4, 19, 2, 16])/8 - (3*W[4, 19, 2, 17])/8 - W[4, 19, 2, 18]/2 + 
 W[4, 19, 2, 20]/2 + (5*W[4, 19, 3, 1])/8 + W[4, 19, 3, 2]/4 - 
 W[4, 19, 3, 3]/2 - W[4, 19, 3, 4]/8 - W[4, 19, 3, 5]/4 - W[4, 19, 3, 8]/4 - 
 W[4, 19, 3, 13]/2 + W[4, 19, 3, 16]/4 - (3*W[4, 19, 3, 19])/8 + 
 (3*W[4, 19, 3, 20])/8 - W[4, 19, 4, 1]/8 - W[4, 19, 4, 3]/8 + 
 W[4, 19, 4, 13]/2 + W[4, 19, 4, 16]/8 + W[4, 19, 4, 17]/8 - 
 (3*W[4, 19, 4, 18])/4 + W[4, 19, 4, 20]/4 - W[4, 19, 5, 1]/4 - 
 (3*W[4, 19, 5, 3])/8 - W[4, 19, 5, 8]/4 - W[4, 19, 5, 13]/2 + 
 (3*W[4, 19, 5, 16])/4 + (3*W[4, 19, 5, 17])/8 - (7*W[4, 19, 5, 18])/8 + 
 (11*W[4, 19, 5, 20])/8 - W[4, 19, 5, 24]/4 + 2*W[4, 19, 7, 18] - 
 2*W[4, 19, 7, 20] + W[4, 19, 14, 1] - W[4, 19, 14, 16] + W[4, 19, 16, 1]/4 + 
 W[4, 19, 16, 3]/8 + W[4, 19, 16, 4]/4 - W[4, 19, 16, 8]/4 - 
 W[4, 19, 16, 14]/2 - W[4, 19, 16, 17]/8 - W[4, 19, 16, 18]/8 + 
 W[4, 19, 16, 19]/4 - W[4, 19, 16, 20]/8 + W[4, 19, 16, 24]/4 - 
 W[4, 19, 17, 1]/4 - W[4, 19, 17, 2]/4 + W[4, 19, 17, 4]/8 + 
 W[4, 19, 17, 5]/4 - W[4, 19, 17, 16]/8 + W[4, 19, 17, 17]/2 + 
 W[4, 19, 17, 18]/8 + (3*W[4, 19, 17, 19])/8 - W[4, 19, 17, 24]/4 + 
 (3*W[4, 19, 18, 1])/4 - W[4, 19, 18, 4]/8 - W[4, 19, 18, 5]/4 - 
 W[4, 19, 18, 13]/2 - (5*W[4, 19, 18, 16])/8 - W[4, 19, 18, 17]/4 - 
 (5*W[4, 19, 18, 18])/8 - W[4, 19, 18, 19]/8 + W[4, 19, 18, 20] + 
 W[4, 19, 18, 24]/4 - W[4, 19, 19, 1]/4 - (3*W[4, 19, 19, 3])/8 + 
 W[4, 19, 19, 8]/4 - W[4, 19, 19, 16]/4 + (3*W[4, 19, 19, 17])/8 - 
 (3*W[4, 19, 19, 18])/8 + (3*W[4, 19, 19, 20])/8 + W[4, 19, 19, 24]/4 - 
 (5*W[4, 19, 20, 1])/8 + W[4, 19, 20, 3]/4 + W[4, 19, 20, 4]/8 + 
 W[4, 19, 20, 5]/4 + W[4, 19, 20, 8]/4 + W[4, 19, 20, 13]/2 - 
 W[4, 19, 20, 18]/4 + W[4, 19, 20, 19]/8 - W[4, 19, 20, 20]/8 + 
 W[4, 19, 27, 26]/8 + (5*W[4, 19, 27, 27])/8 - W[4, 19, 27, 28]/4 - 
 (3*W[4, 19, 27, 29])/4 - W[4, 19, 27, 30]/2 + W[4, 19, 29, 28]/4 + 
 W[4, 19, 29, 29]/8 + W[4, 19, 30, 28]/4 + W[4, 19, 30, 29]/8 + 
 (3*W[4, 20, 1, 2])/4 - W[4, 20, 1, 3]/2 - W[4, 20, 1, 4]/2 + 
 (3*W[4, 20, 1, 5])/4 - W[4, 20, 1, 8]/4 + W[4, 20, 1, 9]/4 - 
 W[4, 20, 1, 14]/4 - W[4, 20, 1, 15]/4 + W[4, 20, 1, 16]/4 - 
 W[4, 20, 1, 17]/4 - W[4, 20, 1, 19]/4 + (3*W[4, 20, 1, 20])/4 + 
 (3*W[4, 20, 2, 1])/8 + (5*W[4, 20, 2, 2])/8 - (7*W[4, 20, 2, 3])/8 - 
 W[4, 20, 2, 4]/4 - W[4, 20, 2, 9]/4 + W[4, 20, 2, 14]/4 + 
 W[4, 20, 2, 15]/4 + W[4, 20, 2, 16]/4 - (5*W[4, 20, 2, 19])/8 + 
 W[4, 20, 2, 20]/4 - (3*W[4, 20, 3, 1])/4 - (7*W[4, 20, 3, 2])/8 + 
 W[4, 20, 3, 3] + (3*W[4, 20, 3, 4])/4 - W[4, 20, 3, 5]/4 + 
 W[4, 20, 3, 8]/4 + W[4, 20, 3, 15]/4 - W[4, 20, 3, 16]/8 - 
 W[4, 20, 3, 17]/8 + (3*W[4, 20, 3, 19])/8 - W[4, 20, 3, 20]/2 - 
 W[4, 20, 4, 1]/4 - W[4, 20, 4, 2]/8 + W[4, 20, 4, 3]/2 - W[4, 20, 4, 4]/4 - 
 W[4, 20, 4, 5]/2 + W[4, 20, 4, 9]/4 - W[4, 20, 4, 14]/4 + 
 W[4, 20, 4, 16]/8 - (3*W[4, 20, 4, 17])/8 + (5*W[4, 20, 4, 19])/8 - 
 W[4, 20, 4, 20]/4 + (5*W[4, 20, 5, 1])/8 - W[4, 20, 5, 3]/8 - 
 W[4, 20, 5, 4]/2 - W[4, 20, 5, 5] + W[4, 20, 5, 8]/4 + W[4, 20, 5, 14]/4 - 
 W[4, 20, 5, 15]/4 - (3*W[4, 20, 5, 16])/8 + (3*W[4, 20, 5, 17])/8 + 
 W[4, 20, 5, 19]/4 - W[4, 20, 5, 20]/2 + W[4, 20, 9, 1]/2 - 
 W[4, 20, 9, 2]/2 + W[4, 20, 9, 4]/2 - W[4, 20, 9, 16]/2 + 
 W[4, 20, 9, 17]/2 - W[4, 20, 9, 20]/2 - W[4, 20, 16, 1]/8 + 
 W[4, 20, 16, 2]/4 - W[4, 20, 16, 3]/8 - W[4, 20, 16, 5]/4 + 
 W[4, 20, 16, 8]/4 - W[4, 20, 16, 9]/4 + W[4, 20, 16, 14]/4 - 
 W[4, 20, 16, 16]/8 + W[4, 20, 16, 17]/8 - W[4, 20, 16, 19]/4 + 
 W[4, 20, 16, 20]/4 - W[4, 20, 17, 1]/4 + W[4, 20, 17, 2]/4 - 
 W[4, 20, 17, 4]/2 + W[4, 20, 17, 5]/4 + W[4, 20, 17, 9]/4 - 
 W[4, 20, 17, 15]/4 + W[4, 20, 17, 16]/4 - W[4, 20, 17, 17]/4 + 
 W[4, 20, 17, 20]/4 - W[4, 20, 19, 1]/4 - W[4, 20, 19, 2]/2 + 
 W[4, 20, 19, 3]/2 + W[4, 20, 19, 4]/2 + W[4, 20, 19, 5]/2 - 
 W[4, 20, 19, 8]/4 - W[4, 20, 19, 14]/4 + W[4, 20, 19, 19]/4 + 
 (5*W[4, 20, 20, 1])/8 + W[4, 20, 20, 2]/8 - (3*W[4, 20, 20, 3])/8 - 
 W[4, 20, 20, 4]/4 - W[4, 20, 20, 5]/2 - W[4, 20, 20, 8]/4 - 
 W[4, 20, 20, 9]/4 + W[4, 20, 20, 15]/4 + W[4, 20, 20, 16]/4 + 
 W[4, 20, 20, 19]/8 - W[4, 20, 20, 20]/4 + W[4, 20, 26, 26]/4 + 
 W[4, 20, 26, 30]/8 + W[4, 20, 28, 28]/4 + W[4, 20, 28, 29]/8 + 
 W[4, 20, 30, 26]/4 + W[4, 20, 30, 30]/8 - W[4, 26, 26, 1]/4 - 
 W[4, 26, 26, 3]/8 - W[4, 26, 26, 5]/8 + W[4, 26, 26, 9]/4 + 
 W[4, 26, 26, 15]/4 + (3*W[4, 26, 26, 18])/8 + W[4, 26, 26, 19]/8 - 
 W[4, 26, 26, 20]/4 - W[4, 26, 26, 24]/4 - W[4, 26, 27, 1]/4 + 
 W[4, 26, 27, 2]/8 + W[4, 26, 27, 3]/4 + W[4, 26, 27, 4]/2 - 
 W[4, 26, 27, 5]/2 - W[4, 26, 27, 11]/2 + W[4, 26, 27, 16]/8 + 
 W[4, 26, 27, 17]/8 - W[4, 26, 27, 19]/8 + W[4, 26, 27, 24]/4 + 
 W[4, 26, 28, 2]/8 + W[4, 26, 28, 4]/8 - W[4, 26, 28, 14]/4 - 
 W[4, 26, 28, 17]/8 - W[4, 26, 28, 18]/8 + W[4, 26, 28, 24]/4 - 
 W[4, 26, 29, 3]/4 - W[4, 26, 29, 4]/2 + W[4, 26, 29, 5]/2 + 
 W[4, 26, 29, 9]/4 - W[4, 26, 29, 15]/4 + W[4, 26, 29, 16]/4 - 
 (3*W[4, 26, 30, 1])/8 - W[4, 26, 30, 2]/8 - W[4, 26, 30, 3]/4 - 
 W[4, 26, 30, 4]/2 + (3*W[4, 26, 30, 5])/8 + W[4, 26, 30, 9]/4 + 
 W[4, 26, 30, 11]/2 + W[4, 26, 30, 14]/4 - W[4, 26, 30, 18]/8 + 
 W[4, 26, 30, 20]/4 - W[4, 26, 30, 24]/4 - W[4, 27, 26, 4]/8 + 
 W[4, 27, 26, 16]/8 + W[4, 27, 26, 18]/8 + W[4, 27, 26, 19]/8 - 
 W[4, 27, 26, 24]/4 - W[4, 27, 27, 1]/4 - W[4, 27, 27, 2]/8 - 
 W[4, 27, 27, 4]/4 + W[4, 27, 27, 5]/4 + W[4, 27, 27, 11]/2 - 
 (3*W[4, 27, 27, 16])/8 - W[4, 27, 27, 17]/8 + W[4, 27, 27, 19]/8 + 
 W[4, 27, 27, 24]/4 - W[4, 27, 28, 1]/4 - W[4, 27, 28, 2]/8 + 
 W[4, 27, 28, 4]/8 + W[4, 27, 28, 5]/4 - W[4, 27, 28, 14]/4 - 
 W[4, 27, 28, 17]/8 + W[4, 27, 28, 18]/8 + W[4, 27, 28, 24]/4 + 
 W[4, 27, 30, 1]/4 + W[4, 27, 30, 2]/8 - W[4, 27, 30, 4]/8 - 
 W[4, 27, 30, 5]/4 - W[4, 27, 30, 11]/2 + W[4, 27, 30, 14]/4 + 
 W[4, 27, 30, 17]/8 + (3*W[4, 27, 30, 18])/8 - W[4, 27, 30, 24]/4 + 
 W[4, 28, 26, 4]/8 - W[4, 28, 26, 16]/8 - W[4, 28, 26, 18]/8 - 
 W[4, 28, 26, 19]/8 + W[4, 28, 26, 24]/4 + W[4, 28, 27, 1]/4 + 
 (3*W[4, 28, 27, 2])/8 - W[4, 28, 27, 3]/2 - W[4, 28, 27, 4]/4 + 
 W[4, 28, 27, 13]/2 + W[4, 28, 27, 16]/8 + W[4, 28, 27, 17]/8 - 
 W[4, 28, 27, 19]/8 - W[4, 28, 27, 20]/4 - W[4, 28, 27, 24]/4 + 
 W[4, 28, 28, 1]/4 - W[4, 28, 28, 3]/8 - W[4, 28, 28, 8]/4 + 
 W[4, 28, 28, 16]/4 + W[4, 28, 28, 17]/8 - W[4, 28, 28, 18]/8 + 
 W[4, 28, 28, 20]/8 - W[4, 28, 28, 24]/4 + (3*W[4, 28, 29, 1])/8 - 
 (3*W[4, 28, 29, 2])/8 + (3*W[4, 28, 29, 3])/8 + W[4, 28, 29, 4]/4 - 
 W[4, 28, 29, 8]/4 - W[4, 28, 29, 13]/2 - W[4, 28, 29, 16]/4 + 
 W[4, 28, 29, 18]/4 + W[4, 28, 29, 19]/8 - (3*W[4, 28, 30, 2])/8 + 
 W[4, 28, 30, 3]/2 + (3*W[4, 28, 30, 4])/8 - W[4, 28, 30, 8]/4 - 
 W[4, 28, 30, 17]/8 - W[4, 28, 30, 18]/8 - W[4, 28, 30, 20]/4 + 
 W[4, 28, 30, 24]/4 - W[4, 29, 26, 2]/4 - W[4, 29, 26, 3]/8 + 
 W[4, 29, 26, 4]/8 + W[4, 29, 26, 5]/8 + W[4, 29, 26, 9]/4 + 
 W[4, 29, 26, 15]/4 - W[4, 29, 26, 16]/8 - W[4, 29, 26, 20]/4 + 
 W[4, 29, 28, 2]/8 + W[4, 29, 28, 3]/8 - W[4, 29, 28, 4]/8 - 
 W[4, 29, 28, 5]/4 + W[4, 29, 28, 8]/4 + W[4, 29, 28, 14]/4 - 
 W[4, 29, 28, 16]/4 - W[4, 29, 28, 20]/8 - W[4, 29, 29, 1]/8 + 
 W[4, 29, 29, 2]/8 + (3*W[4, 29, 29, 3])/8 + W[4, 29, 29, 4]/4 - 
 W[4, 29, 29, 5]/4 + W[4, 29, 29, 8]/4 + W[4, 29, 29, 9]/4 - 
 W[4, 29, 29, 15]/4 - W[4, 29, 29, 16]/2 - W[4, 29, 29, 19]/8 - 
 W[4, 29, 30, 1]/8 - W[4, 29, 30, 2]/4 + W[4, 29, 30, 3]/4 + 
 (3*W[4, 29, 30, 4])/8 + W[4, 29, 30, 5]/8 + W[4, 29, 30, 8]/4 + 
 W[4, 29, 30, 9]/4 - W[4, 29, 30, 14]/4 - W[4, 29, 30, 17]/8 - 
 W[4, 29, 30, 20]/2 - W[4, 30, 26, 1]/4 - W[4, 30, 26, 2]/4 - 
 W[4, 30, 26, 3]/4 + W[4, 30, 26, 4]/8 + W[4, 30, 26, 9]/2 + 
 W[4, 30, 26, 15]/2 - W[4, 30, 26, 16]/8 + (3*W[4, 30, 26, 18])/8 + 
 W[4, 30, 26, 19]/8 - W[4, 30, 26, 20]/2 - W[4, 30, 26, 24]/4 - 
 W[4, 30, 27, 1]/4 + W[4, 30, 27, 2]/8 + W[4, 30, 27, 3]/4 + 
 W[4, 30, 27, 4]/2 - W[4, 30, 27, 5]/2 - W[4, 30, 27, 11]/2 + 
 W[4, 30, 27, 16]/8 + W[4, 30, 27, 17]/8 - W[4, 30, 27, 19]/8 + 
 W[4, 30, 27, 24]/4 + W[4, 30, 28, 2]/4 + W[4, 30, 28, 3]/8 - 
 W[4, 30, 28, 5]/4 + W[4, 30, 28, 8]/4 - W[4, 30, 28, 16]/4 - 
 W[4, 30, 28, 17]/8 - W[4, 30, 28, 18]/8 - W[4, 30, 28, 20]/8 + 
 W[4, 30, 28, 24]/4 - W[4, 30, 29, 1]/8 + W[4, 30, 29, 2]/8 + 
 W[4, 30, 29, 3]/8 - W[4, 30, 29, 4]/4 + W[4, 30, 29, 5]/4 + 
 W[4, 30, 29, 8]/4 + W[4, 30, 29, 9]/2 - W[4, 30, 29, 15]/2 - 
 W[4, 30, 29, 16]/4 - W[4, 30, 29, 19]/8 - W[4, 30, 30, 1]/2 - 
 (3*W[4, 30, 30, 2])/8 - W[4, 30, 30, 4]/8 + W[4, 30, 30, 5]/2 + 
 W[4, 30, 30, 8]/4 + W[4, 30, 30, 9]/2 + W[4, 30, 30, 11]/2 - 
 W[4, 30, 30, 17]/8 - W[4, 30, 30, 18]/8 - W[4, 30, 30, 20]/4 - 
 W[4, 30, 30, 24]/4 + (9*W[5, 1, 1, 1])/2 + W[5, 1, 1, 2]/2 - 
 (15*W[5, 1, 1, 3])/8 - (5*W[5, 1, 1, 4])/8 + (17*W[5, 1, 1, 5])/8 - 
 W[5, 1, 1, 9]/4 - W[5, 1, 1, 11]/2 + (3*W[5, 1, 1, 13])/2 - 
 (5*W[5, 1, 1, 16])/8 + W[5, 1, 1, 17]/4 + W[5, 1, 1, 18] - 
 (13*W[5, 1, 1, 20])/4 + W[5, 1, 1, 25]/4 + W[5, 1, 2, 1]/4 - 
 (7*W[5, 1, 2, 2])/8 - W[5, 1, 2, 3]/2 - W[5, 1, 2, 4]/4 - 
 (7*W[5, 1, 2, 5])/8 + W[5, 1, 2, 9]/4 - W[5, 1, 2, 11]/2 + 
 W[5, 1, 2, 14]/2 + W[5, 1, 2, 15]/2 + W[5, 1, 2, 16]/8 + W[5, 1, 2, 17]/4 + 
 (5*W[5, 1, 2, 18])/4 - (7*W[5, 1, 2, 20])/8 + W[5, 1, 2, 25]/4 - 
 (13*W[5, 1, 3, 1])/8 - W[5, 1, 3, 2]/8 + (11*W[5, 1, 3, 3])/8 + 
 (13*W[5, 1, 3, 4])/8 - (5*W[5, 1, 3, 5])/4 + W[5, 1, 3, 8]/2 + 
 W[5, 1, 3, 11]/2 - (3*W[5, 1, 3, 13])/2 + W[5, 1, 3, 15] + 
 (5*W[5, 1, 3, 16])/8 - (11*W[5, 1, 3, 18])/8 - W[5, 1, 3, 19]/4 + 
 W[5, 1, 3, 20]/2 - (9*W[5, 1, 4, 1])/8 + (5*W[5, 1, 4, 2])/8 + 
 (13*W[5, 1, 4, 3])/8 + W[5, 1, 4, 4]/2 + (3*W[5, 1, 4, 5])/8 - 
 W[5, 1, 4, 9]/4 + W[5, 1, 4, 11]/2 - W[5, 1, 4, 13]/2 - W[5, 1, 4, 14]/2 + 
 W[5, 1, 4, 16]/4 - (5*W[5, 1, 4, 17])/8 - (3*W[5, 1, 4, 18])/2 + 
 (13*W[5, 1, 4, 20])/8 + (17*W[5, 1, 5, 1])/8 - (5*W[5, 1, 5, 2])/4 - 
 (3*W[5, 1, 5, 3])/4 + (3*W[5, 1, 5, 4])/4 + W[5, 1, 5, 13]/2 - 
 W[5, 1, 5, 15] - (9*W[5, 1, 5, 16])/8 + W[5, 1, 5, 17]/2 + 
 (9*W[5, 1, 5, 18])/8 - (3*W[5, 1, 5, 20])/8 + 2*W[5, 1, 13, 1] - 
 2*W[5, 1, 13, 3] - 2*W[5, 1, 13, 4] + 2*W[5, 1, 13, 5] + 2*W[5, 1, 13, 18] - 
 2*W[5, 1, 13, 20] - 4*W[5, 1, 15, 1] + W[5, 1, 15, 2] + W[5, 1, 15, 3] - 
 W[5, 1, 15, 5] - W[5, 1, 15, 17] + 4*W[5, 1, 15, 20] - 
 (5*W[5, 1, 16, 1])/8 - (3*W[5, 1, 16, 2])/4 + W[5, 1, 16, 3]/4 + 
 (3*W[5, 1, 16, 4])/8 - (9*W[5, 1, 16, 5])/8 + W[5, 1, 16, 9]/4 + 
 W[5, 1, 16, 11]/2 - (5*W[5, 1, 16, 16])/4 + W[5, 1, 16, 17]/8 + 
 (3*W[5, 1, 16, 18])/4 + (5*W[5, 1, 17, 1])/4 - W[5, 1, 17, 2]/4 - 
 W[5, 1, 17, 3]/8 - (5*W[5, 1, 17, 4])/8 + (5*W[5, 1, 17, 5])/8 - 
 W[5, 1, 17, 9]/4 - W[5, 1, 17, 15]/2 + (7*W[5, 1, 17, 16])/8 + 
 W[5, 1, 17, 17]/4 - W[5, 1, 17, 18] + W[5, 1, 17, 19]/4 - 
 W[5, 1, 17, 20]/4 - W[5, 1, 17, 25]/4 + W[5, 1, 18, 1]/4 + 
 (5*W[5, 1, 18, 2])/4 - W[5, 1, 18, 3]/8 + W[5, 1, 18, 5] - 
 W[5, 1, 18, 11]/2 + W[5, 1, 18, 13]/2 - W[5, 1, 18, 17]/8 + 
 (3*W[5, 1, 18, 18])/8 - W[5, 1, 18, 19]/4 - (5*W[5, 1, 18, 20])/8 + 
 W[5, 1, 18, 25]/4 - W[5, 1, 19, 3]/8 + W[5, 1, 19, 17]/8 + 
 W[5, 1, 19, 18]/8 + W[5, 1, 19, 20]/8 - W[5, 1, 19, 25]/4 - 
 (5*W[5, 1, 20, 2])/8 + (5*W[5, 1, 20, 3])/4 + (5*W[5, 1, 20, 4])/4 - 
 (11*W[5, 1, 20, 5])/8 - W[5, 1, 20, 8]/2 + W[5, 1, 20, 9]/4 - 
 W[5, 1, 20, 13]/2 - (3*W[5, 1, 20, 16])/8 + W[5, 1, 20, 17]/4 - 
 (3*W[5, 1, 20, 18])/4 + W[5, 1, 20, 19]/4 - (3*W[5, 1, 20, 20])/8 - 
 W[5, 1, 20, 25]/4 - W[5, 1, 26, 26]/4 + (5*W[5, 1, 26, 27])/8 + 
 W[5, 1, 26, 28]/8 - W[5, 1, 26, 29]/2 - (3*W[5, 1, 26, 30])/4 - 
 W[5, 1, 27, 26]/4 + (5*W[5, 1, 27, 27])/8 + W[5, 1, 27, 28]/8 - 
 W[5, 1, 27, 29]/2 - (3*W[5, 1, 27, 30])/4 + W[5, 1, 29, 26]/4 - 
 (5*W[5, 1, 29, 27])/8 - W[5, 1, 29, 28]/8 + W[5, 1, 29, 29]/8 + 
 (3*W[5, 1, 29, 30])/8 + W[5, 2, 1, 1]/2 - (3*W[5, 2, 1, 2])/4 - 
 W[5, 2, 1, 3]/2 - W[5, 2, 1, 4]/2 - (3*W[5, 2, 1, 5])/4 - W[5, 2, 1, 8]/4 - 
 W[5, 2, 1, 9]/4 + W[5, 2, 1, 11]/2 + W[5, 2, 1, 13]/2 + W[5, 2, 1, 14]/2 + 
 W[5, 2, 1, 15]/2 - W[5, 2, 1, 16]/2 + W[5, 2, 1, 18]/2 - W[5, 2, 1, 20]/2 + 
 W[5, 2, 1, 24]/4 + W[5, 2, 1, 25]/4 - (11*W[5, 2, 2, 1])/8 + 
 W[5, 2, 2, 9]/4 + W[5, 2, 2, 11]/2 + (5*W[5, 2, 2, 16])/8 - 
 (9*W[5, 2, 2, 18])/8 + (7*W[5, 2, 2, 20])/8 + W[5, 2, 2, 25]/4 - 
 W[5, 2, 3, 4]/8 - W[5, 2, 3, 8]/4 - W[5, 2, 3, 11]/2 - W[5, 2, 3, 13]/2 + 
 W[5, 2, 3, 16]/8 + (3*W[5, 2, 3, 18])/8 + W[5, 2, 3, 19]/8 + 
 (3*W[5, 2, 3, 20])/4 - W[5, 2, 4, 3]/8 - W[5, 2, 4, 9]/4 - 
 W[5, 2, 4, 11]/2 - W[5, 2, 4, 13]/2 + (3*W[5, 2, 4, 16])/4 + 
 W[5, 2, 4, 17]/8 + (3*W[5, 2, 4, 18])/8 + W[5, 2, 4, 20]/8 - 
 (11*W[5, 2, 5, 1])/8 + W[5, 2, 5, 8]/4 + W[5, 2, 5, 13]/2 + 
 (7*W[5, 2, 5, 16])/8 - (9*W[5, 2, 5, 18])/8 + (5*W[5, 2, 5, 20])/8 + 
 W[5, 2, 5, 24]/4 + W[5, 2, 14, 1] - W[5, 2, 14, 16] + W[5, 2, 15, 1] - 
 W[5, 2, 15, 20] - (5*W[5, 2, 16, 1])/8 + (3*W[5, 2, 16, 2])/4 + 
 W[5, 2, 16, 3]/8 + W[5, 2, 16, 4]/2 + (3*W[5, 2, 16, 5])/4 + 
 W[5, 2, 16, 8]/4 + W[5, 2, 16, 9]/4 - W[5, 2, 16, 11]/2 - 
 W[5, 2, 16, 14]/2 + (5*W[5, 2, 16, 16])/8 - W[5, 2, 16, 17]/8 + 
 W[5, 2, 16, 18]/4 - W[5, 2, 16, 20] - W[5, 2, 16, 24]/4 + W[5, 2, 17, 1]/4 + 
 W[5, 2, 17, 4]/8 - W[5, 2, 17, 9]/4 - W[5, 2, 17, 16]/8 + 
 (3*W[5, 2, 17, 18])/8 - W[5, 2, 17, 19]/8 + W[5, 2, 17, 20]/4 - 
 W[5, 2, 17, 24]/4 - W[5, 2, 17, 25]/4 + W[5, 2, 18, 1]/2 - 
 (3*W[5, 2, 18, 2])/4 - W[5, 2, 18, 3]/8 - W[5, 2, 18, 4]/8 - 
 (3*W[5, 2, 18, 5])/4 + W[5, 2, 18, 11]/2 + W[5, 2, 18, 13]/2 - 
 W[5, 2, 18, 16]/8 + W[5, 2, 18, 17]/8 - (3*W[5, 2, 18, 18])/4 + 
 W[5, 2, 18, 19]/8 - W[5, 2, 18, 20]/8 + W[5, 2, 18, 24]/4 + 
 W[5, 2, 18, 25]/4 + W[5, 2, 19, 1]/4 + W[5, 2, 19, 3]/8 - W[5, 2, 19, 8]/4 + 
 W[5, 2, 19, 16]/4 - W[5, 2, 19, 17]/8 + (3*W[5, 2, 19, 18])/8 - 
 W[5, 2, 19, 20]/8 - W[5, 2, 19, 24]/4 - W[5, 2, 19, 25]/4 - 
 (5*W[5, 2, 20, 1])/8 + (3*W[5, 2, 20, 2])/4 + W[5, 2, 20, 3]/2 + 
 W[5, 2, 20, 4]/8 + (3*W[5, 2, 20, 5])/4 + W[5, 2, 20, 8]/4 + 
 W[5, 2, 20, 9]/4 - W[5, 2, 20, 13]/2 - W[5, 2, 20, 15]/2 - W[5, 2, 20, 16] + 
 W[5, 2, 20, 18]/4 - W[5, 2, 20, 19]/8 + (5*W[5, 2, 20, 20])/8 - 
 W[5, 2, 20, 25]/4 + W[5, 2, 26, 27]/8 + W[5, 2, 26, 28]/8 - 
 W[5, 2, 26, 30]/8 + W[5, 2, 27, 26]/8 + W[5, 2, 27, 27]/4 + 
 W[5, 2, 27, 28]/8 - W[5, 2, 27, 29]/2 - W[5, 2, 27, 30]/2 + 
 W[5, 2, 28, 26]/8 + W[5, 2, 28, 27]/8 - W[5, 2, 28, 29]/8 - 
 W[5, 2, 29, 27]/8 - W[5, 2, 29, 28]/8 + (3*W[5, 2, 29, 29])/8 + 
 W[5, 2, 29, 30]/2 - W[5, 2, 30, 26]/8 - W[5, 2, 30, 27]/8 + 
 W[5, 2, 30, 29]/2 + (3*W[5, 2, 30, 30])/8 - W[5, 3, 1, 1]/4 + 
 W[5, 3, 1, 2]/4 - W[5, 3, 1, 3]/2 + W[5, 3, 1, 4]/8 + W[5, 3, 1, 5]/4 + 
 W[5, 3, 1, 8]/4 - W[5, 3, 1, 9]/2 + W[5, 3, 1, 11]/2 - W[5, 3, 1, 13]/2 - 
 W[5, 3, 1, 14]/4 + W[5, 3, 1, 15] + (9*W[5, 3, 1, 16])/8 - 
 (3*W[5, 3, 1, 18])/8 - (3*W[5, 3, 1, 19])/8 - (5*W[5, 3, 1, 20])/4 + 
 W[5, 3, 1, 25]/2 - W[5, 3, 2, 1]/8 + W[5, 3, 2, 4]/4 + W[5, 3, 2, 9]/2 + 
 W[5, 3, 2, 11]/2 - W[5, 3, 2, 14]/4 - (7*W[5, 3, 2, 16])/8 + 
 (3*W[5, 3, 2, 18])/8 - (7*W[5, 3, 2, 20])/8 + W[5, 3, 2, 25]/2 + 
 (7*W[5, 3, 3, 1])/8 - (11*W[5, 3, 3, 4])/8 + W[5, 3, 3, 8]/4 - 
 W[5, 3, 3, 11]/2 + W[5, 3, 3, 13]/2 + W[5, 3, 3, 18]/2 + 
 (11*W[5, 3, 3, 19])/8 - (13*W[5, 3, 3, 20])/8 + (5*W[5, 3, 4, 1])/8 - 
 W[5, 3, 4, 2]/2 - (11*W[5, 3, 4, 3])/8 + W[5, 3, 4, 4]/4 + 
 (3*W[5, 3, 4, 5])/8 + W[5, 3, 4, 9]/2 - W[5, 3, 4, 11]/2 + 
 W[5, 3, 4, 13]/2 + W[5, 3, 4, 14]/4 - (5*W[5, 3, 4, 16])/8 + 
 W[5, 3, 4, 17]/2 + (3*W[5, 3, 4, 18])/2 - (3*W[5, 3, 4, 19])/8 - 
 (9*W[5, 3, 4, 20])/8 + W[5, 3, 5, 1] - W[5, 3, 5, 4]/4 - W[5, 3, 5, 8]/4 - 
 W[5, 3, 5, 13]/2 + W[5, 3, 5, 14]/4 - W[5, 3, 5, 16]/2 + W[5, 3, 5, 18]/2 - 
 W[5, 3, 5, 20]/4 - W[5, 3, 8, 1]/2 - W[5, 3, 8, 3]/2 + W[5, 3, 8, 5]/2 + 
 W[5, 3, 8, 16]/2 - W[5, 3, 8, 19]/2 + W[5, 3, 8, 20]/2 + 2*W[5, 3, 10, 16] - 
 2*W[5, 3, 10, 18] - 2*W[5, 3, 13, 1] + 2*W[5, 3, 13, 3] + 2*W[5, 3, 13, 4] - 
 2*W[5, 3, 13, 5] - 2*W[5, 3, 13, 18] + 2*W[5, 3, 13, 20] - W[5, 3, 15, 1] + 
 W[5, 3, 15, 20] + (3*W[5, 3, 16, 1])/4 + W[5, 3, 16, 2]/4 + 
 W[5, 3, 16, 3]/8 - (5*W[5, 3, 16, 4])/8 + W[5, 3, 16, 5]/8 - 
 W[5, 3, 16, 8]/4 - W[5, 3, 16, 9]/2 - W[5, 3, 16, 11]/2 + 
 W[5, 3, 16, 14]/4 + (3*W[5, 3, 16, 16])/8 - W[5, 3, 16, 17]/2 + 
 W[5, 3, 16, 18]/4 + W[5, 3, 16, 20]/4 + W[5, 3, 17, 1]/4 + 
 (3*W[5, 3, 17, 4])/8 - W[5, 3, 17, 9]/2 - (5*W[5, 3, 17, 16])/8 + 
 (5*W[5, 3, 17, 18])/8 - (3*W[5, 3, 17, 19])/8 + (3*W[5, 3, 17, 20])/4 - 
 W[5, 3, 17, 25]/2 - W[5, 3, 18, 1]/4 - W[5, 3, 18, 2]/4 - W[5, 3, 18, 3]/8 - 
 W[5, 3, 18, 5]/8 + W[5, 3, 18, 11]/2 - W[5, 3, 18, 13]/2 - W[5, 3, 18, 16] + 
 W[5, 3, 18, 17]/2 + (3*W[5, 3, 18, 18])/8 + (3*W[5, 3, 18, 19])/8 + 
 W[5, 3, 18, 20] - W[5, 3, 18, 25]/2 - W[5, 3, 19, 1]/4 + W[5, 3, 19, 2]/2 + 
 (11*W[5, 3, 19, 3])/8 - W[5, 3, 19, 4]/4 - (3*W[5, 3, 19, 5])/8 + 
 W[5, 3, 19, 8]/4 - W[5, 3, 19, 14]/4 - W[5, 3, 19, 16]/4 - 
 W[5, 3, 19, 17]/2 - W[5, 3, 19, 18]/8 + (3*W[5, 3, 19, 19])/8 - 
 W[5, 3, 19, 20] + W[5, 3, 19, 25]/2 + (7*W[5, 3, 20, 1])/8 - 
 W[5, 3, 20, 2]/4 - W[5, 3, 20, 3] - W[5, 3, 20, 4]/2 + 
 (5*W[5, 3, 20, 5])/4 - W[5, 3, 20, 8]/4 + W[5, 3, 20, 9]/2 + 
 W[5, 3, 20, 13]/2 - W[5, 3, 20, 15] - W[5, 3, 20, 16]/8 + 
 (3*W[5, 3, 20, 18])/8 - W[5, 3, 20, 19]/2 + (5*W[5, 3, 20, 20])/8 - 
 W[5, 3, 20, 25]/2 + W[5, 3, 26, 27]/8 + W[5, 3, 26, 28]/8 - 
 W[5, 3, 26, 30]/8 + W[5, 3, 27, 26]/4 - (5*W[5, 3, 27, 27])/8 - 
 W[5, 3, 27, 28]/8 + W[5, 3, 27, 29]/2 + (3*W[5, 3, 27, 30])/4 - 
 W[5, 3, 28, 27]/8 - W[5, 3, 28, 28]/8 + (3*W[5, 3, 28, 29])/8 + 
 W[5, 3, 28, 30]/2 - W[5, 3, 29, 26]/4 - W[5, 3, 29, 27]/8 - 
 W[5, 3, 29, 28]/8 + (3*W[5, 3, 29, 29])/8 + (3*W[5, 3, 29, 30])/8 - 
 W[5, 3, 30, 26]/4 - W[5, 3, 30, 30]/8 - W[5, 4, 1, 1] + W[5, 4, 1, 2]/2 + 
 (3*W[5, 4, 1, 3])/2 + (3*W[5, 4, 1, 4])/4 + W[5, 4, 1, 5]/4 + 
 W[5, 4, 1, 8]/4 + W[5, 4, 1, 9]/4 - W[5, 4, 1, 11]/2 - W[5, 4, 1, 13] - 
 W[5, 4, 1, 14]/2 + W[5, 4, 1, 15]/4 + W[5, 4, 1, 16]/2 - W[5, 4, 1, 17]/2 - 
 W[5, 4, 1, 18]/4 + (3*W[5, 4, 1, 20])/4 - W[5, 4, 1, 24]/4 + 
 (9*W[5, 4, 2, 1])/8 + W[5, 4, 2, 3]/8 - W[5, 4, 2, 9]/4 - W[5, 4, 2, 11]/2 - 
 W[5, 4, 2, 15]/4 - (3*W[5, 4, 2, 16])/8 + W[5, 4, 2, 17]/8 + 
 W[5, 4, 3, 1]/2 - (3*W[5, 4, 3, 2])/8 - (5*W[5, 4, 3, 3])/4 + 
 W[5, 4, 3, 4]/4 + W[5, 4, 3, 5]/2 - W[5, 4, 3, 8]/4 + W[5, 4, 3, 11]/2 + 
 W[5, 4, 3, 13] - W[5, 4, 3, 15]/4 - (3*W[5, 4, 3, 16])/8 + 
 (3*W[5, 4, 3, 17])/8 - (3*W[5, 4, 3, 19])/8 - W[5, 4, 3, 20]/4 + 
 W[5, 4, 4, 1]/4 + W[5, 4, 4, 3]/4 + W[5, 4, 4, 9]/4 + W[5, 4, 4, 11]/2 - 
 W[5, 4, 4, 16] - W[5, 4, 4, 17]/4 + W[5, 4, 4, 18]/2 - W[5, 4, 4, 20]/2 + 
 (7*W[5, 4, 5, 1])/8 - W[5, 4, 5, 3]/8 - W[5, 4, 5, 8]/4 + W[5, 4, 5, 15]/4 - 
 (3*W[5, 4, 5, 16])/8 - W[5, 4, 5, 17]/8 + (3*W[5, 4, 5, 18])/4 - 
 (3*W[5, 4, 5, 20])/4 - W[5, 4, 5, 24]/4 - W[5, 4, 14, 1] + W[5, 4, 14, 16] + 
 (5*W[5, 4, 16, 1])/8 - W[5, 4, 16, 2]/2 - (7*W[5, 4, 16, 3])/8 - 
 (3*W[5, 4, 16, 4])/4 - W[5, 4, 16, 5]/4 - W[5, 4, 16, 8]/4 - 
 W[5, 4, 16, 9]/4 + W[5, 4, 16, 11]/2 + W[5, 4, 16, 14]/2 - 
 W[5, 4, 16, 16]/8 - (3*W[5, 4, 16, 17])/8 - W[5, 4, 16, 18]/4 + 
 (3*W[5, 4, 16, 20])/4 + W[5, 4, 16, 24]/4 - W[5, 4, 17, 1]/2 + 
 (3*W[5, 4, 17, 2])/8 + W[5, 4, 17, 3]/4 - W[5, 4, 17, 4]/4 - 
 W[5, 4, 17, 5]/2 + W[5, 4, 17, 9]/4 + W[5, 4, 17, 15]/4 + 
 W[5, 4, 17, 16]/8 + (5*W[5, 4, 17, 17])/8 - W[5, 4, 17, 18]/4 + 
 (3*W[5, 4, 17, 19])/8 - W[5, 4, 17, 20]/2 - W[5, 4, 17, 24]/4 - 
 W[5, 4, 18, 1]/4 + W[5, 4, 18, 2]/8 + W[5, 4, 18, 3]/2 + W[5, 4, 18, 4]/2 + 
 (3*W[5, 4, 18, 5])/4 - W[5, 4, 18, 11]/2 - (3*W[5, 4, 18, 16])/8 - 
 (3*W[5, 4, 18, 17])/8 + (3*W[5, 4, 18, 18])/4 - (3*W[5, 4, 18, 19])/8 + 
 W[5, 4, 18, 24]/4 - W[5, 4, 19, 1]/4 - W[5, 4, 19, 3]/4 + W[5, 4, 19, 8]/4 - 
 W[5, 4, 19, 16]/4 + W[5, 4, 19, 17]/4 - W[5, 4, 19, 18]/4 + 
 W[5, 4, 19, 20]/4 + W[5, 4, 19, 24]/4 + (5*W[5, 4, 20, 1])/8 - 
 W[5, 4, 20, 2]/8 - W[5, 4, 20, 3]/8 - W[5, 4, 20, 4]/2 - 
 (3*W[5, 4, 20, 5])/4 + W[5, 4, 20, 8]/4 - W[5, 4, 20, 9]/4 - 
 W[5, 4, 20, 15]/4 + W[5, 4, 20, 16]/4 + W[5, 4, 20, 17]/4 + 
 (3*W[5, 4, 20, 19])/8 - (3*W[5, 4, 20, 20])/4 + W[5, 4, 26, 26]/8 + 
 W[5, 4, 26, 27]/8 - W[5, 4, 26, 29]/2 - (3*W[5, 4, 26, 30])/8 - 
 W[5, 4, 28, 26]/8 - W[5, 4, 28, 27]/8 + W[5, 4, 28, 29]/8 + 
 W[5, 4, 30, 26]/8 + W[5, 4, 30, 27]/8 - W[5, 4, 30, 29]/2 - 
 (3*W[5, 4, 30, 30])/8 + (5*W[5, 5, 1, 1])/2 - (5*W[5, 5, 1, 2])/4 - 
 W[5, 5, 1, 3]/2 + (3*W[5, 5, 1, 4])/4 - W[5, 5, 1, 15] - 
 (3*W[5, 5, 1, 16])/2 + W[5, 5, 1, 17]/4 + (7*W[5, 5, 1, 18])/4 - 
 W[5, 5, 1, 20]/2 - (5*W[5, 5, 2, 1])/4 + (5*W[5, 5, 2, 16])/4 - 
 (5*W[5, 5, 2, 18])/4 + (5*W[5, 5, 2, 20])/4 - W[5, 5, 3, 1]/2 + 
 W[5, 5, 3, 4]/4 + (3*W[5, 5, 3, 16])/4 - (3*W[5, 5, 3, 18])/4 - 
 W[5, 5, 3, 19]/4 + W[5, 5, 3, 20]/2 + (3*W[5, 5, 4, 1])/4 + 
 W[5, 5, 4, 3]/4 - (3*W[5, 5, 4, 16])/4 - W[5, 5, 4, 17]/4 + W[5, 5, 4, 18] - 
 W[5, 5, 4, 20] - 2*W[5, 5, 10, 16] + 2*W[5, 5, 10, 18] + W[5, 5, 15, 1] - 
 W[5, 5, 15, 20] - (3*W[5, 5, 16, 1])/2 + (5*W[5, 5, 16, 2])/4 + 
 (3*W[5, 5, 16, 3])/4 - (3*W[5, 5, 16, 4])/4 + W[5, 5, 16, 16]/2 + 
 W[5, 5, 16, 17]/2 - (3*W[5, 5, 16, 18])/2 + W[5, 5, 16, 20]/4 + 
 W[5, 5, 17, 1]/4 - W[5, 5, 17, 4]/4 + W[5, 5, 17, 16]/2 - 
 W[5, 5, 17, 18]/2 + W[5, 5, 17, 19]/4 - W[5, 5, 17, 20]/4 + 
 (7*W[5, 5, 18, 1])/4 - (5*W[5, 5, 18, 2])/4 - (3*W[5, 5, 18, 3])/4 + 
 W[5, 5, 18, 4] + W[5, 5, 18, 16]/2 - W[5, 5, 18, 17]/2 + W[5, 5, 18, 18]/2 - 
 W[5, 5, 18, 19]/4 - W[5, 5, 18, 20]/2 - W[5, 5, 19, 3]/4 + 
 W[5, 5, 19, 17]/4 - W[5, 5, 19, 18]/4 + W[5, 5, 19, 20]/4 - 
 (5*W[5, 5, 20, 1])/2 + (5*W[5, 5, 20, 2])/4 + W[5, 5, 20, 3]/2 - 
 W[5, 5, 20, 4] + W[5, 5, 20, 15] + W[5, 5, 20, 16]/4 - W[5, 5, 20, 17]/4 - 
 W[5, 5, 20, 18]/2 + W[5, 5, 20, 19]/4 + W[5, 5, 20, 20]/2 - 
 W[5, 10, 2, 1]/2 - 2*W[5, 10, 2, 11] + (3*W[5, 10, 2, 16])/2 + 
 W[5, 10, 2, 18]/2 + W[5, 10, 2, 20]/2 + W[5, 10, 3, 1]/2 + 
 2*W[5, 10, 3, 11] + W[5, 10, 3, 16]/2 - (5*W[5, 10, 3, 18])/2 - 
 W[5, 10, 3, 20]/2 - W[5, 10, 5, 1]/2 - W[5, 10, 5, 16]/2 + 
 W[5, 10, 5, 18]/2 + W[5, 10, 5, 20]/2 - 4*W[5, 10, 10, 16] + 
 4*W[5, 10, 10, 18] + W[5, 10, 16, 1]/2 - W[5, 10, 16, 2] - W[5, 10, 16, 5] + 
 2*W[5, 10, 16, 11] - W[5, 10, 16, 16]/2 - W[5, 10, 16, 18]/2 + 
 W[5, 10, 16, 20]/2 + W[5, 10, 17, 1]/2 + W[5, 10, 17, 16]/2 - 
 W[5, 10, 17, 18]/2 - W[5, 10, 17, 20]/2 - W[5, 10, 18, 1]/2 + 
 W[5, 10, 18, 2] + W[5, 10, 18, 5] - 2*W[5, 10, 18, 11] + 
 (5*W[5, 10, 18, 16])/2 - (3*W[5, 10, 18, 18])/2 - W[5, 10, 18, 20]/2 + 
 W[5, 10, 26, 27]/2 - W[5, 10, 26, 29]/2 - W[5, 10, 26, 30]/2 + 
 W[5, 10, 27, 27]/2 - W[5, 10, 27, 29]/2 - W[5, 10, 27, 30]/2 + 
 W[5, 10, 30, 27]/2 - W[5, 10, 30, 29]/2 - W[5, 10, 30, 30]/2 - 
 (9*W[5, 15, 1, 1])/2 + W[5, 15, 1, 2] + W[5, 15, 1, 3]/2 + 
 W[5, 15, 1, 4]/4 + W[5, 15, 1, 5]/2 + W[5, 15, 1, 9] - 
 (3*W[5, 15, 1, 16])/4 - (3*W[5, 15, 1, 18])/4 + W[5, 15, 1, 19]/4 + 
 (7*W[5, 15, 1, 20])/2 - W[5, 15, 1, 25] + (3*W[5, 15, 2, 1])/2 - 
 W[5, 15, 2, 4]/4 - W[5, 15, 2, 9] + (3*W[5, 15, 2, 16])/4 - 
 (3*W[5, 15, 2, 18])/4 + W[5, 15, 2, 19]/4 + W[5, 15, 2, 20]/2 - 
 W[5, 15, 2, 25] - W[5, 15, 3, 4]/4 - (3*W[5, 15, 3, 16])/4 + 
 (3*W[5, 15, 3, 18])/4 + W[5, 15, 3, 19]/4 + W[5, 15, 5, 4]/4 + 
 (3*W[5, 15, 5, 16])/4 - (3*W[5, 15, 5, 18])/4 - W[5, 15, 5, 19]/4 + 
 2*W[5, 15, 15, 1] - 2*W[5, 15, 15, 20] - (3*W[5, 15, 17, 1])/2 + 
 W[5, 15, 17, 4]/4 + W[5, 15, 17, 9] - (3*W[5, 15, 17, 16])/4 + 
 (3*W[5, 15, 17, 18])/4 - W[5, 15, 17, 19]/4 - W[5, 15, 17, 20]/2 + 
 W[5, 15, 17, 25] + (5*W[5, 15, 20, 1])/2 - W[5, 15, 20, 2] - 
 W[5, 15, 20, 3]/2 - W[5, 15, 20, 4]/4 - W[5, 15, 20, 5]/2 - 
 W[5, 15, 20, 9] + (3*W[5, 15, 20, 16])/4 + (3*W[5, 15, 20, 18])/4 - 
 W[5, 15, 20, 19]/4 - (3*W[5, 15, 20, 20])/2 + W[5, 15, 20, 25] - 
 (3*W[5, 15, 26, 27])/4 - W[5, 15, 26, 28]/4 + W[5, 15, 26, 29]/2 + 
 (3*W[5, 15, 26, 30])/4 + (3*W[5, 15, 29, 27])/4 + W[5, 15, 29, 28]/4 - 
 W[5, 15, 29, 29]/2 - (3*W[5, 15, 29, 30])/4 - W[5, 16, 1, 1] - 
 (3*W[5, 16, 1, 2])/4 + (3*W[5, 16, 1, 3])/8 + (3*W[5, 16, 1, 4])/8 - 
 (9*W[5, 16, 1, 5])/8 + W[5, 16, 1, 9]/4 + W[5, 16, 1, 11]/2 - 
 W[5, 16, 1, 15]/4 - (7*W[5, 16, 1, 16])/8 + W[5, 16, 1, 17]/4 + 
 W[5, 16, 1, 18]/4 + W[5, 16, 1, 20]/2 - W[5, 16, 2, 1]/2 + 
 (7*W[5, 16, 2, 2])/8 - W[5, 16, 2, 3]/8 + W[5, 16, 2, 4]/4 + 
 (7*W[5, 16, 2, 5])/8 - W[5, 16, 2, 9]/4 + W[5, 16, 2, 11]/2 - 
 W[5, 16, 2, 14]/2 + W[5, 16, 2, 15]/4 + W[5, 16, 2, 16]/8 - 
 (3*W[5, 16, 2, 17])/8 - W[5, 16, 2, 18]/8 - W[5, 16, 2, 20]/2 + 
 (5*W[5, 16, 3, 1])/8 + W[5, 16, 3, 3]/8 - (3*W[5, 16, 3, 4])/4 + 
 (3*W[5, 16, 3, 5])/4 - W[5, 16, 3, 11]/2 - W[5, 16, 3, 15]/4 + 
 (5*W[5, 16, 3, 16])/8 - (5*W[5, 16, 3, 17])/8 + W[5, 16, 3, 18]/4 - 
 W[5, 16, 3, 20]/4 + (7*W[5, 16, 4, 1])/8 - (5*W[5, 16, 4, 2])/8 - 
 (3*W[5, 16, 4, 3])/4 - W[5, 16, 4, 4]/2 - (3*W[5, 16, 4, 5])/8 + 
 W[5, 16, 4, 9]/4 - W[5, 16, 4, 11]/2 + W[5, 16, 4, 14]/2 - 
 W[5, 16, 4, 17]/4 + (5*W[5, 16, 4, 18])/8 - W[5, 16, 4, 20]/4 - 
 (9*W[5, 16, 5, 1])/8 + (5*W[5, 16, 5, 2])/4 + (5*W[5, 16, 5, 3])/8 - 
 (3*W[5, 16, 5, 4])/4 + W[5, 16, 5, 15]/4 + W[5, 16, 5, 16]/8 + 
 (3*W[5, 16, 5, 17])/8 - W[5, 16, 5, 18] - W[5, 16, 5, 20]/4 - 
 (7*W[5, 16, 16, 1])/8 + W[5, 16, 16, 2] + W[5, 16, 16, 3]/2 - 
 W[5, 16, 16, 4]/8 + W[5, 16, 16, 5]/8 - W[5, 16, 16, 9]/4 - 
 W[5, 16, 16, 11]/2 + (3*W[5, 16, 16, 16])/4 + (3*W[5, 16, 16, 17])/8 - 
 (5*W[5, 16, 16, 18])/4 + W[5, 16, 16, 20]/4 + W[5, 16, 17, 1]/2 - 
 (5*W[5, 16, 17, 2])/8 - (5*W[5, 16, 17, 3])/8 - W[5, 16, 17, 4]/4 + 
 (7*W[5, 16, 17, 5])/8 + W[5, 16, 17, 9]/4 - W[5, 16, 17, 15]/4 + 
 W[5, 16, 17, 16]/8 - (3*W[5, 16, 17, 17])/8 - W[5, 16, 17, 18]/8 + 
 W[5, 16, 17, 24]/2 - (5*W[5, 16, 18, 2])/8 + (5*W[5, 16, 18, 4])/8 - 
 (3*W[5, 16, 18, 5])/2 + W[5, 16, 18, 11]/2 - W[5, 16, 18, 16] + 
 (5*W[5, 16, 18, 17])/8 + (7*W[5, 16, 18, 18])/8 + W[5, 16, 18, 20]/2 - 
 W[5, 16, 18, 24]/2 - W[5, 16, 20, 3]/8 + W[5, 16, 20, 4]/8 - 
 W[5, 16, 20, 5]/8 - W[5, 16, 20, 9]/4 + W[5, 16, 20, 15]/4 + 
 W[5, 16, 20, 16]/8 - (3*W[5, 16, 26, 26])/8 - W[5, 16, 26, 27]/8 + 
 W[5, 16, 26, 29]/2 + W[5, 16, 26, 30]/4 - (3*W[5, 16, 27, 26])/8 - 
 W[5, 16, 27, 27]/8 + W[5, 16, 27, 29]/2 + W[5, 16, 27, 30]/4 + 
 W[5, 16, 29, 26]/4 + W[5, 16, 29, 30]/8 + (3*W[5, 17, 1, 1])/4 + 
 W[5, 17, 1, 3]/4 + W[5, 17, 1, 4]/8 - W[5, 17, 1, 9]/4 - W[5, 17, 1, 11] - 
 W[5, 17, 1, 14]/4 - W[5, 17, 1, 15]/2 + (13*W[5, 17, 1, 16])/8 + 
 W[5, 17, 1, 17]/4 - (5*W[5, 17, 1, 18])/8 + W[5, 17, 1, 19]/8 - 
 W[5, 17, 1, 20]/2 - W[5, 17, 1, 24]/4 + W[5, 17, 1, 25]/4 + 
 W[5, 17, 2, 1]/4 + W[5, 17, 2, 9]/4 + W[5, 17, 2, 11] + W[5, 17, 2, 14]/4 - 
 (7*W[5, 17, 2, 16])/4 + (3*W[5, 17, 2, 18])/4 - W[5, 17, 2, 19]/4 - 
 (3*W[5, 17, 2, 20])/4 + W[5, 17, 2, 25]/4 + W[5, 17, 3, 1]/8 + 
 W[5, 17, 3, 4]/2 - W[5, 17, 3, 11] - (5*W[5, 17, 3, 16])/8 + 
 (13*W[5, 17, 3, 18])/8 - W[5, 17, 3, 19]/2 - W[5, 17, 3, 20]/8 - 
 (7*W[5, 17, 4, 1])/8 + W[5, 17, 4, 2]/2 + W[5, 17, 4, 3]/2 - 
 W[5, 17, 4, 4]/4 - (3*W[5, 17, 4, 5])/8 - W[5, 17, 4, 9]/4 + 
 W[5, 17, 4, 11] - W[5, 17, 4, 14]/4 + W[5, 17, 4, 16]/8 + 
 (3*W[5, 17, 4, 17])/8 - (9*W[5, 17, 4, 18])/8 + (3*W[5, 17, 4, 19])/8 + 
 W[5, 17, 4, 20]/4 + (3*W[5, 17, 5, 1])/8 - W[5, 17, 5, 14]/4 - 
 W[5, 17, 5, 16]/8 + (3*W[5, 17, 5, 18])/8 + W[5, 17, 5, 19]/4 - 
 (3*W[5, 17, 5, 20])/8 - W[5, 17, 5, 24]/4 + 2*W[5, 17, 10, 16] - 
 2*W[5, 17, 10, 18] - W[5, 17, 15, 1] + W[5, 17, 15, 20] + 
 (7*W[5, 17, 16, 1])/8 - W[5, 17, 16, 2]/2 - W[5, 17, 16, 3]/2 + 
 W[5, 17, 16, 4]/8 + W[5, 17, 16, 5]/8 + W[5, 17, 16, 9]/4 - 
 W[5, 17, 16, 11] + W[5, 17, 16, 14]/4 - W[5, 17, 16, 17]/8 + 
 (3*W[5, 17, 16, 18])/4 - W[5, 17, 16, 20]/2 + W[5, 17, 16, 24]/4 + 
 W[5, 17, 17, 1]/4 + W[5, 17, 17, 4]/2 - W[5, 17, 17, 9]/4 - 
 W[5, 17, 17, 16]/2 + W[5, 17, 17, 18]/4 - W[5, 17, 17, 19]/2 + 
 W[5, 17, 17, 20]/4 + W[5, 17, 17, 24]/4 - W[5, 17, 17, 25]/4 - 
 W[5, 17, 18, 1]/2 + W[5, 17, 18, 2]/2 + W[5, 17, 18, 3]/2 - 
 (9*W[5, 17, 18, 4])/8 + (3*W[5, 17, 18, 5])/8 + W[5, 17, 18, 11] - 
 (7*W[5, 17, 18, 16])/8 - (3*W[5, 17, 18, 17])/8 + W[5, 17, 18, 18]/8 + 
 W[5, 17, 18, 19]/4 + W[5, 17, 18, 20]/8 - W[5, 17, 18, 24]/4 + 
 W[5, 17, 18, 25]/4 + W[5, 17, 19, 1]/2 - W[5, 17, 19, 2]/2 - 
 W[5, 17, 19, 3]/2 + W[5, 17, 19, 4]/4 + (3*W[5, 17, 19, 5])/8 + 
 W[5, 17, 19, 14]/4 - W[5, 17, 19, 16]/2 - (3*W[5, 17, 19, 17])/8 + 
 W[5, 17, 19, 18]/4 - (3*W[5, 17, 19, 19])/8 + (5*W[5, 17, 19, 20])/8 + 
 W[5, 17, 19, 24]/4 - W[5, 17, 19, 25]/4 - W[5, 17, 20, 1]/4 - 
 W[5, 17, 20, 3]/4 - W[5, 17, 20, 4]/8 + W[5, 17, 20, 9]/4 + 
 W[5, 17, 20, 15]/2 + W[5, 17, 20, 16]/8 - W[5, 17, 20, 17]/4 + 
 W[5, 17, 20, 18]/8 + W[5, 17, 20, 19]/8 - W[5, 17, 20, 25]/4 - 
 W[5, 17, 24, 1]/2 - W[5, 17, 24, 5]/2 + W[5, 17, 24, 16]/2 + 
 W[5, 17, 24, 17]/2 - W[5, 17, 24, 18]/2 + W[5, 17, 24, 19]/2 + 
 (3*W[5, 17, 27, 26])/8 - (3*W[5, 17, 27, 27])/8 + W[5, 17, 27, 30]/4 + 
 W[5, 17, 28, 26]/8 + W[5, 17, 28, 27]/4 + W[5, 17, 28, 28]/8 - 
 W[5, 17, 28, 29]/2 - W[5, 17, 28, 30]/2 - W[5, 17, 29, 26]/4 - 
 W[5, 17, 29, 30]/8 - (3*W[5, 17, 30, 26])/8 - W[5, 17, 30, 27]/8 + 
 W[5, 17, 30, 29]/2 + W[5, 17, 30, 30]/4 + (3*W[5, 18, 1, 1])/4 + 
 W[5, 18, 1, 2] - W[5, 18, 1, 3]/8 - (3*W[5, 18, 1, 4])/4 + 
 (13*W[5, 18, 1, 5])/8 + W[5, 18, 1, 11]/2 + W[5, 18, 1, 14]/4 - 
 W[5, 18, 1, 15]/4 - (3*W[5, 18, 1, 16])/4 - W[5, 18, 1, 17]/4 + 
 W[5, 18, 1, 18]/8 - W[5, 18, 1, 19]/8 + W[5, 18, 1, 24]/4 - 
 W[5, 18, 1, 25]/4 + W[5, 18, 2, 1] - (7*W[5, 18, 2, 2])/8 + 
 W[5, 18, 2, 3]/8 - W[5, 18, 2, 4]/4 - (7*W[5, 18, 2, 5])/8 + 
 W[5, 18, 2, 11]/2 + W[5, 18, 2, 14]/4 - W[5, 18, 2, 15]/4 - 
 W[5, 18, 2, 16]/8 + (3*W[5, 18, 2, 17])/8 - (7*W[5, 18, 2, 18])/8 + 
 W[5, 18, 2, 19]/4 + W[5, 18, 2, 20]/2 - W[5, 18, 2, 25]/4 - 
 (3*W[5, 18, 3, 1])/4 - W[5, 18, 3, 3]/8 + W[5, 18, 3, 4]/2 - 
 (3*W[5, 18, 3, 5])/4 - W[5, 18, 3, 11]/2 + W[5, 18, 3, 15]/4 - 
 (3*W[5, 18, 3, 16])/4 + (5*W[5, 18, 3, 17])/8 + (7*W[5, 18, 3, 18])/8 + 
 W[5, 18, 3, 19]/4 + (3*W[5, 18, 3, 20])/8 - W[5, 18, 4, 1]/4 + 
 W[5, 18, 4, 2]/8 + W[5, 18, 4, 3]/2 + (3*W[5, 18, 4, 4])/4 + 
 (3*W[5, 18, 4, 5])/4 - W[5, 18, 4, 11]/2 - W[5, 18, 4, 14]/4 + 
 W[5, 18, 4, 16]/8 - (3*W[5, 18, 4, 17])/8 + W[5, 18, 4, 18]/2 - 
 (3*W[5, 18, 4, 19])/8 + (7*W[5, 18, 5, 1])/4 - (5*W[5, 18, 5, 2])/4 - 
 (5*W[5, 18, 5, 3])/8 + (3*W[5, 18, 5, 4])/4 + W[5, 18, 5, 14]/4 - 
 W[5, 18, 5, 15]/4 - (3*W[5, 18, 5, 17])/8 + (5*W[5, 18, 5, 18])/8 - 
 W[5, 18, 5, 19]/4 - (3*W[5, 18, 5, 20])/8 + W[5, 18, 5, 24]/4 + 
 2*W[5, 18, 10, 16] - 2*W[5, 18, 10, 18] - W[5, 18, 16, 1]/2 + 
 W[5, 18, 16, 2]/4 - W[5, 18, 16, 3]/4 + W[5, 18, 16, 4]/4 + 
 W[5, 18, 16, 5]/4 - W[5, 18, 16, 11]/2 - W[5, 18, 16, 14]/4 - 
 (3*W[5, 18, 16, 16])/4 + W[5, 18, 16, 17]/4 + W[5, 18, 16, 18] - 
 W[5, 18, 16, 24]/4 - W[5, 18, 17, 1] + (5*W[5, 18, 17, 2])/8 + 
 (5*W[5, 18, 17, 3])/8 - W[5, 18, 17, 4]/2 - (7*W[5, 18, 17, 5])/8 + 
 W[5, 18, 17, 15]/4 + (3*W[5, 18, 17, 16])/8 + (3*W[5, 18, 17, 17])/8 - 
 W[5, 18, 17, 18]/8 + (3*W[5, 18, 17, 19])/4 - (3*W[5, 18, 17, 24])/4 + 
 W[5, 18, 17, 25]/4 + (3*W[5, 18, 18, 1])/4 - (5*W[5, 18, 18, 2])/8 - 
 W[5, 18, 18, 3]/4 + W[5, 18, 18, 4]/2 + (5*W[5, 18, 18, 5])/8 + 
 W[5, 18, 18, 11]/2 - (5*W[5, 18, 18, 16])/8 - (3*W[5, 18, 18, 17])/4 + 
 W[5, 18, 18, 18] - W[5, 18, 18, 19]/2 - W[5, 18, 18, 20]/8 + 
 (3*W[5, 18, 18, 24])/4 - W[5, 18, 18, 25]/4 - W[5, 18, 19, 1]/2 + 
 W[5, 18, 19, 2]/2 + W[5, 18, 19, 3]/4 - W[5, 18, 19, 4]/4 - 
 (3*W[5, 18, 19, 5])/8 - W[5, 18, 19, 14]/4 + W[5, 18, 19, 16]/2 + 
 (5*W[5, 18, 19, 17])/8 - W[5, 18, 19, 18]/2 + (3*W[5, 18, 19, 19])/8 - 
 (3*W[5, 18, 19, 20])/8 - W[5, 18, 19, 24]/4 + W[5, 18, 19, 25]/4 + 
 W[5, 18, 20, 1]/4 - W[5, 18, 20, 2]/4 - W[5, 18, 20, 3]/8 - 
 (3*W[5, 18, 20, 5])/8 + W[5, 18, 20, 15]/4 - W[5, 18, 20, 18]/8 + 
 W[5, 18, 20, 19]/8 - W[5, 18, 20, 20]/2 + W[5, 18, 20, 25]/4 + 
 W[5, 18, 24, 1]/2 + W[5, 18, 24, 5]/2 - W[5, 18, 24, 16]/2 - 
 W[5, 18, 24, 17]/2 + W[5, 18, 24, 18]/2 - W[5, 18, 24, 19]/2 + 
 (3*W[5, 18, 26, 26])/8 - (3*W[5, 18, 26, 27])/8 + W[5, 18, 26, 30]/4 - 
 W[5, 18, 28, 26]/8 - W[5, 18, 28, 27]/4 - W[5, 18, 28, 28]/8 + 
 W[5, 18, 28, 29]/2 + W[5, 18, 28, 30]/2 + (3*W[5, 18, 30, 26])/8 - 
 (3*W[5, 18, 30, 27])/8 + W[5, 18, 30, 30]/4 - W[5, 19, 1, 3]/2 + 
 W[5, 19, 1, 13]/2 + W[5, 19, 1, 15]/4 + W[5, 19, 1, 17]/4 - 
 W[5, 19, 1, 20]/4 - W[5, 19, 1, 25]/4 - W[5, 19, 2, 3]/8 + 
 W[5, 19, 2, 15]/4 - W[5, 19, 2, 17]/8 + (7*W[5, 19, 2, 18])/8 - 
 (5*W[5, 19, 2, 20])/8 - W[5, 19, 2, 25]/4 + (3*W[5, 19, 3, 2])/8 + 
 (5*W[5, 19, 3, 3])/4 - (3*W[5, 19, 3, 4])/8 - W[5, 19, 3, 5]/2 + 
 W[5, 19, 3, 8]/2 - W[5, 19, 3, 13]/2 + W[5, 19, 3, 15]/4 - 
 W[5, 19, 3, 16]/2 - (3*W[5, 19, 3, 17])/8 + (3*W[5, 19, 3, 18])/8 + 
 W[5, 19, 3, 19]/2 - W[5, 19, 3, 20] - (3*W[5, 19, 4, 3])/8 + 
 W[5, 19, 4, 13]/2 + (3*W[5, 19, 4, 17])/8 - (7*W[5, 19, 4, 18])/8 + 
 (3*W[5, 19, 4, 20])/8 + W[5, 19, 5, 3]/8 - W[5, 19, 5, 13]/2 - 
 W[5, 19, 5, 15]/4 + W[5, 19, 5, 17]/8 - W[5, 19, 5, 18]/8 + 
 (5*W[5, 19, 5, 20])/8 - (3*W[5, 19, 17, 2])/8 - W[5, 19, 17, 3]/4 + 
 (3*W[5, 19, 17, 4])/8 + W[5, 19, 17, 5]/2 - W[5, 19, 17, 15]/4 - 
 W[5, 19, 17, 16]/2 - (5*W[5, 19, 17, 17])/8 + (3*W[5, 19, 17, 18])/8 - 
 W[5, 19, 17, 19]/2 + W[5, 19, 17, 20]/2 + W[5, 19, 17, 24]/2 + 
 W[5, 19, 17, 25]/4 + (3*W[5, 19, 18, 2])/8 + (3*W[5, 19, 18, 3])/8 - 
 (3*W[5, 19, 18, 4])/8 - W[5, 19, 18, 5]/2 - W[5, 19, 18, 13]/2 + 
 W[5, 19, 18, 16]/2 + (3*W[5, 19, 18, 17])/4 - W[5, 19, 18, 18]/2 + 
 W[5, 19, 18, 19]/2 + W[5, 19, 18, 20]/8 - W[5, 19, 18, 24]/2 - 
 W[5, 19, 18, 25]/4 + (3*W[5, 19, 19, 3])/8 - (3*W[5, 19, 19, 17])/8 + 
 W[5, 19, 19, 18]/8 - (3*W[5, 19, 19, 20])/8 + W[5, 19, 19, 25]/4 - 
 (3*W[5, 19, 20, 2])/8 - (7*W[5, 19, 20, 3])/8 + (3*W[5, 19, 20, 4])/8 + 
 W[5, 19, 20, 5]/2 - W[5, 19, 20, 8]/2 + W[5, 19, 20, 13]/2 - 
 W[5, 19, 20, 15]/4 + W[5, 19, 20, 16]/2 - W[5, 19, 20, 18]/4 - 
 W[5, 19, 20, 19]/2 + (5*W[5, 19, 20, 20])/8 + W[5, 19, 20, 25]/4 - 
 W[5, 19, 26, 26]/8 - W[5, 19, 26, 27]/4 - W[5, 19, 26, 28]/8 + 
 W[5, 19, 26, 29]/2 + W[5, 19, 26, 30]/2 - W[5, 19, 27, 26]/8 - 
 W[5, 19, 27, 27]/4 - W[5, 19, 27, 28]/8 + W[5, 19, 27, 29]/2 + 
 W[5, 19, 27, 30]/2 + W[5, 19, 29, 27]/8 + W[5, 19, 29, 28]/8 - 
 (3*W[5, 19, 29, 29])/8 - W[5, 19, 29, 30]/2 + (3*W[5, 20, 1, 1])/4 - 
 W[5, 20, 1, 2] + (11*W[5, 20, 1, 3])/8 + W[5, 20, 1, 4]/2 - 
 (19*W[5, 20, 1, 5])/8 - W[5, 20, 1, 8]/4 - W[5, 20, 1, 9]/4 - 
 W[5, 20, 1, 13] + W[5, 20, 1, 14]/4 + W[5, 20, 1, 16]/4 - 
 W[5, 20, 1, 17]/2 + (3*W[5, 20, 1, 18])/8 + W[5, 20, 1, 19]/8 + 
 W[5, 20, 1, 25]/4 - (7*W[5, 20, 2, 1])/8 + (7*W[5, 20, 2, 2])/8 + 
 W[5, 20, 2, 3]/2 + W[5, 20, 2, 4]/4 + (7*W[5, 20, 2, 5])/8 + 
 W[5, 20, 2, 9]/4 - W[5, 20, 2, 14]/4 - W[5, 20, 2, 15]/2 - 
 (3*W[5, 20, 2, 16])/4 - W[5, 20, 2, 17]/4 - W[5, 20, 2, 18]/8 - 
 W[5, 20, 2, 19]/4 + W[5, 20, 2, 20]/2 + W[5, 20, 2, 25]/4 + 
 W[5, 20, 3, 1]/4 + W[5, 20, 3, 2]/8 - (11*W[5, 20, 3, 3])/8 - 
 W[5, 20, 3, 4]/4 + (5*W[5, 20, 3, 5])/4 - (3*W[5, 20, 3, 8])/4 + 
 W[5, 20, 3, 13] - W[5, 20, 3, 15] + (3*W[5, 20, 3, 16])/8 - 
 W[5, 20, 3, 18]/8 - (9*W[5, 20, 3, 19])/8 + (13*W[5, 20, 3, 20])/8 + 
 (3*W[5, 20, 4, 1])/4 - W[5, 20, 4, 2]/8 - W[5, 20, 4, 3]/2 - 
 (3*W[5, 20, 4, 4])/4 - (3*W[5, 20, 4, 5])/4 - W[5, 20, 4, 9]/4 + 
 W[5, 20, 4, 14]/4 + W[5, 20, 4, 16]/8 + (3*W[5, 20, 4, 17])/8 + 
 (3*W[5, 20, 4, 19])/8 - W[5, 20, 4, 20]/2 - (21*W[5, 20, 5, 1])/8 + 
 (5*W[5, 20, 5, 2])/4 + (3*W[5, 20, 5, 3])/4 - (3*W[5, 20, 5, 4])/4 + 
 W[5, 20, 5, 8]/4 - W[5, 20, 5, 14]/4 + W[5, 20, 5, 15] + 
 (3*W[5, 20, 5, 16])/8 - W[5, 20, 5, 17]/2 - (3*W[5, 20, 5, 18])/8 + 
 W[5, 20, 5, 19]/4 + W[5, 20, 5, 20]/8 + W[5, 20, 8, 1]/2 + 
 W[5, 20, 8, 3]/2 - W[5, 20, 8, 5]/2 - W[5, 20, 8, 16]/2 + 
 W[5, 20, 8, 19]/2 - W[5, 20, 8, 20]/2 + 2*W[5, 20, 15, 1] - 
 W[5, 20, 15, 2] - W[5, 20, 15, 3] + W[5, 20, 15, 5] + W[5, 20, 15, 17] - 
 2*W[5, 20, 15, 20] - W[5, 20, 16, 1]/8 - W[5, 20, 16, 2]/4 - 
 W[5, 20, 16, 3]/8 + W[5, 20, 16, 5]/2 + W[5, 20, 16, 8]/4 + 
 W[5, 20, 16, 9]/4 - W[5, 20, 16, 14]/4 + (3*W[5, 20, 16, 16])/8 - 
 W[5, 20, 16, 17]/8 - W[5, 20, 16, 20]/2 - W[5, 20, 17, 1]/4 + 
 W[5, 20, 17, 2]/4 + W[5, 20, 17, 3]/8 + W[5, 20, 17, 4]/4 - 
 (5*W[5, 20, 17, 5])/8 - W[5, 20, 17, 9]/4 + W[5, 20, 17, 15]/2 - 
 W[5, 20, 17, 17]/4 + W[5, 20, 17, 18]/8 + W[5, 20, 17, 19]/8 + 
 W[5, 20, 17, 20]/4 - W[5, 20, 17, 25]/4 + W[5, 20, 18, 1]/4 - 
 W[5, 20, 18, 2]/4 - (3*W[5, 20, 18, 5])/8 + W[5, 20, 18, 17]/8 - 
 W[5, 20, 18, 18]/4 + W[5, 20, 18, 19]/8 - (3*W[5, 20, 18, 20])/8 + 
 W[5, 20, 18, 25]/4 + W[5, 20, 19, 1]/4 - W[5, 20, 19, 2]/2 - 
 W[5, 20, 19, 3] + W[5, 20, 19, 4]/4 + (3*W[5, 20, 19, 5])/8 - 
 W[5, 20, 19, 8]/4 + W[5, 20, 19, 14]/4 + W[5, 20, 19, 16]/4 + 
 W[5, 20, 19, 17]/8 + W[5, 20, 19, 18]/4 - (3*W[5, 20, 19, 19])/8 + 
 (5*W[5, 20, 19, 20])/8 - W[5, 20, 19, 25]/4 - (19*W[5, 20, 20, 1])/8 + 
 (9*W[5, 20, 20, 2])/8 + (3*W[5, 20, 20, 3])/4 - W[5, 20, 20, 4]/2 + 
 W[5, 20, 20, 5]/8 + (3*W[5, 20, 20, 8])/4 + W[5, 20, 20, 9]/4 - 
 W[5, 20, 20, 16]/2 - (3*W[5, 20, 20, 18])/8 + W[5, 20, 20, 19]/4 + 
 (3*W[5, 20, 20, 20])/4 - W[5, 20, 20, 25]/4 + W[5, 20, 26, 26]/4 + 
 W[5, 20, 26, 30]/8 + W[5, 20, 28, 27]/8 + W[5, 20, 28, 28]/8 - 
 (3*W[5, 20, 28, 29])/8 - W[5, 20, 28, 30]/2 + W[5, 20, 30, 26]/4 + 
 W[5, 20, 30, 30]/8 - W[5, 26, 26, 1]/4 + W[5, 26, 26, 4]/4 + 
 W[5, 26, 26, 9]/4 - W[5, 26, 26, 16]/4 - W[5, 26, 26, 19]/4 - 
 W[5, 26, 26, 20]/4 + W[5, 26, 26, 24]/4 + W[5, 26, 26, 25]/4 + 
 W[5, 26, 27, 2]/8 + W[5, 26, 27, 3]/4 + (3*W[5, 26, 27, 4])/4 - 
 (5*W[5, 26, 27, 5])/8 - W[5, 26, 27, 11] + (5*W[5, 26, 27, 16])/8 + 
 W[5, 26, 27, 17]/4 - W[5, 26, 27, 19]/4 - W[5, 26, 27, 20]/8 - 
 W[5, 26, 27, 24]/4 + W[5, 26, 27, 25]/4 + W[5, 26, 28, 1]/4 + 
 W[5, 26, 28, 2]/8 - W[5, 26, 28, 3]/8 - W[5, 26, 28, 4]/8 - 
 W[5, 26, 28, 5]/4 + W[5, 26, 28, 14]/4 + W[5, 26, 28, 17]/4 + 
 W[5, 26, 28, 20]/8 - W[5, 26, 28, 24]/4 - W[5, 26, 28, 25]/4 - 
 (3*W[5, 26, 29, 3])/8 - W[5, 26, 29, 4]/2 + (3*W[5, 26, 29, 5])/8 + 
 W[5, 26, 29, 9]/4 + W[5, 26, 29, 16]/4 + W[5, 26, 29, 18]/8 + 
 W[5, 26, 29, 19]/8 - W[5, 26, 29, 25]/4 - (5*W[5, 26, 30, 1])/8 - 
 W[5, 26, 30, 2]/8 - W[5, 26, 30, 3]/4 - W[5, 26, 30, 4]/4 + 
 (5*W[5, 26, 30, 5])/8 + W[5, 26, 30, 9]/4 + W[5, 26, 30, 11] - 
 W[5, 26, 30, 14]/4 - W[5, 26, 30, 17]/4 - (5*W[5, 26, 30, 18])/8 + 
 W[5, 26, 30, 20]/4 + W[5, 26, 30, 24]/4 + W[5, 27, 26, 3]/8 + 
 W[5, 27, 26, 4]/8 + W[5, 27, 26, 5]/8 - W[5, 27, 26, 15]/4 - 
 W[5, 27, 26, 16]/8 - W[5, 27, 26, 18]/4 - W[5, 27, 26, 19]/4 + 
 W[5, 27, 26, 24]/4 + W[5, 27, 26, 25]/4 + W[5, 27, 27, 1]/4 + 
 W[5, 27, 27, 2]/8 + W[5, 27, 27, 4]/4 - W[5, 27, 27, 5]/8 - 
 W[5, 27, 27, 11]/2 + (3*W[5, 27, 27, 16])/8 - W[5, 27, 27, 19]/4 - 
 W[5, 27, 27, 20]/8 - W[5, 27, 27, 24]/4 + W[5, 27, 27, 25]/4 + 
 W[5, 27, 28, 1]/4 + W[5, 27, 28, 2]/8 - W[5, 27, 28, 3]/8 - 
 W[5, 27, 28, 4]/8 - W[5, 27, 28, 5]/4 + W[5, 27, 28, 14]/4 + 
 W[5, 27, 28, 17]/4 + W[5, 27, 28, 20]/8 - W[5, 27, 28, 24]/4 - 
 W[5, 27, 28, 25]/4 - W[5, 27, 29, 3]/8 - W[5, 27, 29, 5]/8 + 
 W[5, 27, 29, 15]/4 + W[5, 27, 29, 18]/8 + W[5, 27, 29, 19]/8 - 
 W[5, 27, 29, 25]/4 - W[5, 27, 30, 1]/4 - W[5, 27, 30, 2]/8 + 
 W[5, 27, 30, 4]/8 + W[5, 27, 30, 5]/4 + W[5, 27, 30, 11]/2 - 
 W[5, 27, 30, 14]/4 - W[5, 27, 30, 17]/8 - (3*W[5, 27, 30, 18])/8 + 
 W[5, 27, 30, 24]/4 - W[5, 28, 26, 1]/4 + W[5, 28, 26, 2]/4 + 
 W[5, 28, 26, 3]/8 - W[5, 28, 26, 5]/8 - W[5, 28, 26, 15]/4 + 
 W[5, 28, 26, 18]/8 - W[5, 28, 26, 19]/8 + W[5, 28, 26, 25]/4 - 
 W[5, 28, 27, 1]/4 + W[5, 28, 27, 2]/4 - W[5, 28, 27, 3]/4 - 
 W[5, 28, 27, 5]/8 + W[5, 28, 27, 13]/2 + W[5, 28, 27, 17]/8 - 
 W[5, 28, 27, 19]/8 - (3*W[5, 28, 27, 20])/8 + W[5, 28, 27, 25]/4 - 
 W[5, 28, 28, 3]/8 + W[5, 28, 28, 17]/8 + W[5, 28, 28, 18]/8 + 
 W[5, 28, 28, 20]/8 - W[5, 28, 28, 25]/4 + W[5, 28, 29, 1]/4 - 
 W[5, 28, 29, 2]/4 - W[5, 28, 29, 3]/8 + W[5, 28, 29, 5]/8 - 
 W[5, 28, 29, 13]/2 + W[5, 28, 29, 15]/4 + (3*W[5, 28, 29, 18])/8 + 
 W[5, 28, 29, 19]/8 - W[5, 28, 29, 25]/4 + W[5, 29, 26, 2]/4 - 
 W[5, 29, 26, 4]/8 - W[5, 29, 26, 5]/4 - W[5, 29, 26, 9]/4 + 
 W[5, 29, 26, 16]/8 + W[5, 29, 26, 18]/8 + W[5, 29, 26, 19]/8 + 
 W[5, 29, 26, 20]/4 - W[5, 29, 26, 25]/4 - W[5, 29, 27, 5]/8 + 
 W[5, 29, 27, 17]/8 + W[5, 29, 27, 19]/8 + W[5, 29, 27, 20]/8 - 
 W[5, 29, 27, 25]/4 - W[5, 29, 28, 2]/8 + W[5, 29, 28, 4]/8 + 
 W[5, 29, 28, 5]/4 - W[5, 29, 28, 8]/4 - W[5, 29, 28, 14]/4 + 
 W[5, 29, 28, 16]/4 - W[5, 29, 28, 17]/8 - W[5, 29, 28, 18]/8 + 
 W[5, 29, 28, 25]/4 + W[5, 29, 29, 1]/8 - W[5, 29, 29, 2]/8 - 
 W[5, 29, 29, 3]/4 - W[5, 29, 29, 4]/4 + (3*W[5, 29, 29, 5])/8 - 
 W[5, 29, 29, 8]/4 - W[5, 29, 29, 9]/4 + W[5, 29, 29, 16]/2 - 
 W[5, 29, 29, 18]/8 + W[5, 29, 29, 25]/4 + W[5, 29, 30, 1]/8 + 
 W[5, 29, 30, 2]/4 - W[5, 29, 30, 3]/4 - (3*W[5, 29, 30, 4])/8 - 
 W[5, 29, 30, 5]/8 - W[5, 29, 30, 8]/4 - W[5, 29, 30, 9]/4 + 
 W[5, 29, 30, 14]/4 + W[5, 29, 30, 17]/8 + W[5, 29, 30, 20]/2 - 
 W[5, 30, 26, 1]/4 - W[5, 30, 26, 3]/8 + W[5, 30, 26, 4]/8 - 
 W[5, 30, 26, 5]/8 + W[5, 30, 26, 9]/4 + W[5, 30, 26, 15]/4 - 
 W[5, 30, 26, 16]/8 + W[5, 30, 26, 18]/4 - W[5, 30, 26, 20]/4 - 
 W[5, 30, 27, 1]/4 + W[5, 30, 27, 3]/4 + W[5, 30, 27, 4]/2 - 
 W[5, 30, 27, 5]/2 - W[5, 30, 27, 11]/2 + W[5, 30, 27, 16]/4 + 
 W[5, 30, 27, 17]/4 - W[5, 30, 29, 3]/4 - W[5, 30, 29, 4]/2 + 
 W[5, 30, 29, 5]/2 + W[5, 30, 29, 9]/4 - W[5, 30, 29, 15]/4 + 
 W[5, 30, 29, 16]/4 - (3*W[5, 30, 30, 1])/8 - W[5, 30, 30, 3]/4 - 
 (3*W[5, 30, 30, 4])/8 + (3*W[5, 30, 30, 5])/8 + W[5, 30, 30, 9]/4 + 
 W[5, 30, 30, 11]/2 - W[5, 30, 30, 17]/8 - W[5, 30, 30, 18]/4 + 
 W[5, 30, 30, 20]/4 - W[16, 1, 1, 2] + W[16, 1, 1, 3]/8 + 
 (9*W[16, 1, 1, 4])/8 - (5*W[16, 1, 1, 5])/8 + W[16, 1, 1, 9]/4 - 
 W[16, 1, 1, 11]/2 + W[16, 1, 1, 15]/4 - (3*W[16, 1, 1, 16])/8 + 
 (3*W[16, 1, 1, 17])/4 - W[16, 1, 1, 18]/4 - W[16, 1, 1, 20]/4 + 
 W[16, 1, 2, 1] - (3*W[16, 1, 2, 2])/2 + (3*W[16, 1, 2, 3])/4 + 
 (9*W[16, 1, 2, 4])/8 - (7*W[16, 1, 2, 5])/8 - W[16, 1, 2, 9]/4 - 
 W[16, 1, 2, 11]/2 - W[16, 1, 2, 15]/4 - (11*W[16, 1, 2, 16])/8 + 
 (3*W[16, 1, 2, 17])/8 + (7*W[16, 1, 2, 18])/8 - W[16, 1, 2, 19]/4 - 
 (5*W[16, 1, 2, 20])/8 - (3*W[16, 1, 3, 1])/8 + (5*W[16, 1, 3, 2])/8 - 
 W[16, 1, 3, 3]/2 - (3*W[16, 1, 3, 4])/8 + W[16, 1, 3, 5]/2 + 
 W[16, 1, 3, 8]/2 + W[16, 1, 3, 11]/2 + W[16, 1, 3, 15]/4 + 
 W[16, 1, 3, 16]/8 - (3*W[16, 1, 3, 17])/8 - W[16, 1, 3, 18]/4 - 
 W[16, 1, 3, 19]/4 + W[16, 1, 3, 20]/8 + (3*W[16, 1, 4, 1])/8 + 
 (3*W[16, 1, 4, 2])/4 - (5*W[16, 1, 4, 3])/8 - (3*W[16, 1, 4, 4])/8 + 
 (7*W[16, 1, 4, 5])/8 + W[16, 1, 4, 9]/4 + W[16, 1, 4, 11]/2 + 
 W[16, 1, 4, 17]/2 - (3*W[16, 1, 4, 18])/8 + W[16, 1, 4, 19]/4 - 
 (5*W[16, 1, 4, 20])/8 - (5*W[16, 1, 5, 1])/8 - (3*W[16, 1, 5, 2])/4 + 
 (5*W[16, 1, 5, 3])/8 + (3*W[16, 1, 5, 4])/4 - (3*W[16, 1, 5, 5])/2 - 
 W[16, 1, 5, 15]/4 - (7*W[16, 1, 5, 16])/8 + (3*W[16, 1, 5, 17])/8 + 
 W[16, 1, 5, 18]/2 + W[16, 1, 5, 20]/4 - (3*W[16, 1, 9, 1])/2 + 
 (3*W[16, 1, 9, 2])/2 - (3*W[16, 1, 9, 4])/2 + (3*W[16, 1, 9, 16])/2 - 
 (3*W[16, 1, 9, 17])/2 + (3*W[16, 1, 9, 20])/2 - (3*W[16, 1, 16, 1])/8 - 
 (5*W[16, 1, 16, 2])/4 + W[16, 1, 16, 3]/4 + (9*W[16, 1, 16, 4])/8 - 
 (7*W[16, 1, 16, 5])/8 - W[16, 1, 16, 9]/4 + W[16, 1, 16, 11]/2 - 
 (3*W[16, 1, 16, 16])/4 + (7*W[16, 1, 16, 17])/8 - W[16, 1, 16, 18]/4 + 
 W[16, 1, 17, 2]/8 - (3*W[16, 1, 17, 3])/8 + W[16, 1, 17, 4]/2 + 
 (3*W[16, 1, 17, 5])/8 + W[16, 1, 17, 9]/4 + W[16, 1, 17, 15]/4 + 
 W[16, 1, 17, 16]/8 + (5*W[16, 1, 17, 17])/8 - (5*W[16, 1, 17, 18])/8 - 
 (3*W[16, 1, 17, 20])/4 + W[16, 1, 17, 24]/2 + W[16, 1, 18, 1]/2 + 
 (3*W[16, 1, 18, 2])/8 - (7*W[16, 1, 18, 4])/8 + W[16, 1, 18, 5]/2 - 
 W[16, 1, 18, 11]/2 + W[16, 1, 18, 16]/2 - (7*W[16, 1, 18, 17])/8 + 
 (3*W[16, 1, 18, 18])/8 + W[16, 1, 18, 20]/2 - W[16, 1, 18, 24]/2 + 
 W[16, 1, 20, 1]/2 - (3*W[16, 1, 20, 2])/8 + W[16, 1, 20, 3]/4 + 
 W[16, 1, 20, 5]/8 - W[16, 1, 20, 8]/2 - W[16, 1, 20, 9]/4 - 
 W[16, 1, 20, 15]/4 + W[16, 1, 20, 16]/8 + W[16, 1, 20, 17]/4 + 
 W[16, 1, 20, 19]/4 - W[16, 1, 20, 20]/8 + W[16, 1, 26, 26]/8 - 
 (5*W[16, 1, 26, 27])/8 + W[16, 1, 26, 29]/2 + (3*W[16, 1, 26, 30])/4 + 
 W[16, 1, 27, 26]/8 - (5*W[16, 1, 27, 27])/8 + W[16, 1, 27, 29]/2 + 
 (3*W[16, 1, 27, 30])/4 - W[16, 1, 29, 26]/4 - W[16, 1, 29, 28]/4 - 
 W[16, 1, 29, 29]/8 - W[16, 1, 29, 30]/8 + (3*W[16, 2, 1, 1])/4 - 
 (19*W[16, 2, 1, 2])/8 + W[16, 2, 1, 3]/2 + (11*W[16, 2, 1, 4])/8 - 
 W[16, 2, 1, 5] - W[16, 2, 1, 8]/4 - W[16, 2, 1, 9]/4 - W[16, 2, 1, 11] + 
 W[16, 2, 1, 15]/4 + W[16, 2, 1, 17]/8 + (3*W[16, 2, 1, 18])/8 - 
 W[16, 2, 1, 19]/2 + W[16, 2, 1, 20]/4 + W[16, 2, 1, 24]/4 - 
 (21*W[16, 2, 2, 1])/8 - (3*W[16, 2, 2, 3])/4 + (3*W[16, 2, 2, 4])/4 + 
 (5*W[16, 2, 2, 5])/4 + W[16, 2, 2, 9]/4 + W[16, 2, 2, 14] - 
 W[16, 2, 2, 15]/4 + W[16, 2, 2, 16]/8 + W[16, 2, 2, 17]/4 - 
 (3*W[16, 2, 2, 18])/8 - W[16, 2, 2, 19]/2 + (3*W[16, 2, 2, 20])/8 + 
 (3*W[16, 2, 3, 1])/4 - (3*W[16, 2, 3, 2])/4 - (3*W[16, 2, 3, 3])/4 - 
 W[16, 2, 3, 4]/2 - W[16, 2, 3, 5]/8 - W[16, 2, 3, 8]/4 + W[16, 2, 3, 15]/4 - 
 W[16, 2, 3, 16]/2 + (3*W[16, 2, 3, 17])/8 + (3*W[16, 2, 3, 19])/8 + 
 W[16, 2, 3, 20]/8 + W[16, 2, 4, 1]/4 + (5*W[16, 2, 4, 2])/4 - 
 W[16, 2, 4, 3]/4 - (11*W[16, 2, 4, 4])/8 + W[16, 2, 4, 5]/8 - 
 (3*W[16, 2, 4, 9])/4 + W[16, 2, 4, 11] - W[16, 2, 4, 14] + 
 (13*W[16, 2, 4, 16])/8 - (9*W[16, 2, 4, 17])/8 - W[16, 2, 4, 18]/8 + 
 (3*W[16, 2, 4, 20])/8 - (7*W[16, 2, 5, 1])/8 + (7*W[16, 2, 5, 2])/8 + 
 W[16, 2, 5, 3]/4 + W[16, 2, 5, 4]/2 + (7*W[16, 2, 5, 5])/8 + 
 W[16, 2, 5, 8]/4 - W[16, 2, 5, 14]/2 - W[16, 2, 5, 15]/4 + 
 W[16, 2, 5, 16]/2 - W[16, 2, 5, 17]/4 - W[16, 2, 5, 18]/8 - 
 W[16, 2, 5, 19]/4 - (3*W[16, 2, 5, 20])/4 + W[16, 2, 5, 24]/4 + 
 W[16, 2, 9, 1]/2 - W[16, 2, 9, 2]/2 + W[16, 2, 9, 4]/2 - W[16, 2, 9, 16]/2 + 
 W[16, 2, 9, 17]/2 - W[16, 2, 9, 20]/2 + 2*W[16, 2, 14, 1] + 
 W[16, 2, 14, 2] - W[16, 2, 14, 4] - W[16, 2, 14, 5] - 2*W[16, 2, 14, 16] + 
 W[16, 2, 14, 19] - (19*W[16, 2, 16, 1])/8 + W[16, 2, 16, 2]/8 - 
 W[16, 2, 16, 3]/2 + (3*W[16, 2, 16, 4])/4 + (9*W[16, 2, 16, 5])/8 + 
 W[16, 2, 16, 8]/4 + (3*W[16, 2, 16, 9])/4 + (3*W[16, 2, 16, 16])/4 + 
 W[16, 2, 16, 17]/4 - (3*W[16, 2, 16, 18])/8 - W[16, 2, 16, 20]/2 - 
 W[16, 2, 16, 24]/4 + W[16, 2, 17, 1]/4 + (3*W[16, 2, 17, 2])/8 + 
 W[16, 2, 17, 3]/4 - W[16, 2, 17, 4] - W[16, 2, 17, 5]/2 - 
 W[16, 2, 17, 9]/4 + W[16, 2, 17, 15]/4 + (5*W[16, 2, 17, 16])/8 - 
 (3*W[16, 2, 17, 17])/8 + W[16, 2, 17, 18]/4 + W[16, 2, 17, 19]/8 + 
 W[16, 2, 17, 20]/4 - W[16, 2, 17, 24]/4 + W[16, 2, 18, 1]/4 - 
 (3*W[16, 2, 18, 2])/8 - W[16, 2, 18, 5]/4 - (3*W[16, 2, 18, 16])/8 + 
 W[16, 2, 18, 17]/8 - W[16, 2, 18, 18]/4 + W[16, 2, 18, 19]/8 + 
 W[16, 2, 18, 24]/4 - W[16, 2, 19, 1]/4 - (5*W[16, 2, 19, 2])/8 + 
 W[16, 2, 19, 3]/4 + W[16, 2, 19, 4]/8 + W[16, 2, 19, 5]/4 - 
 W[16, 2, 19, 8]/4 + W[16, 2, 19, 14]/2 + W[16, 2, 19, 16]/4 + 
 W[16, 2, 19, 17]/8 + W[16, 2, 19, 18]/8 - W[16, 2, 19, 19]/4 - 
 W[16, 2, 19, 24]/4 - W[16, 2, 20, 1]/8 + W[16, 2, 20, 2]/2 - 
 W[16, 2, 20, 4]/8 - W[16, 2, 20, 5]/4 + W[16, 2, 20, 8]/4 + 
 W[16, 2, 20, 9]/4 - W[16, 2, 20, 15]/4 - W[16, 2, 20, 16]/2 - 
 W[16, 2, 20, 19]/8 + (3*W[16, 2, 20, 20])/8 + W[16, 2, 26, 26]/8 + 
 W[16, 2, 26, 27]/8 - W[16, 2, 26, 29]/2 - (3*W[16, 2, 26, 30])/8 + 
 W[16, 2, 28, 28]/4 + W[16, 2, 28, 29]/8 + W[16, 2, 29, 28]/4 + 
 W[16, 2, 29, 29]/8 + (3*W[16, 3, 1, 2])/4 - W[16, 3, 1, 3]/2 - 
 W[16, 3, 1, 4]/2 + (3*W[16, 3, 1, 5])/4 + W[16, 3, 1, 8]/4 - 
 W[16, 3, 1, 9]/4 - W[16, 3, 1, 14]/4 - W[16, 3, 1, 15]/4 + 
 (3*W[16, 3, 1, 16])/4 - W[16, 3, 1, 17]/4 - W[16, 3, 1, 19]/4 + 
 W[16, 3, 1, 20]/4 + (5*W[16, 3, 2, 1])/8 - W[16, 3, 2, 2] - 
 W[16, 3, 2, 3]/2 - W[16, 3, 2, 4]/8 + W[16, 3, 2, 9]/4 - W[16, 3, 2, 14]/4 + 
 W[16, 3, 2, 15]/4 - W[16, 3, 2, 16]/2 + W[16, 3, 2, 17]/4 + 
 (3*W[16, 3, 2, 19])/8 - (3*W[16, 3, 2, 20])/8 - W[16, 3, 3, 1]/4 - 
 W[16, 3, 3, 2]/2 - W[16, 3, 3, 3]/4 + W[16, 3, 3, 4]/2 - W[16, 3, 3, 5]/8 + 
 W[16, 3, 3, 8]/4 - W[16, 3, 3, 15]/4 - W[16, 3, 3, 16]/4 + 
 (5*W[16, 3, 3, 17])/8 - (3*W[16, 3, 3, 19])/8 + W[16, 3, 3, 20]/8 - 
 (3*W[16, 3, 4, 1])/4 - W[16, 3, 4, 2]/4 + (3*W[16, 3, 4, 3])/4 + 
 W[16, 3, 4, 4] - (7*W[16, 3, 4, 5])/8 + W[16, 3, 4, 9]/4 + 
 W[16, 3, 4, 14]/4 - W[16, 3, 4, 16]/2 + (3*W[16, 3, 4, 17])/8 - 
 W[16, 3, 4, 19]/8 - W[16, 3, 4, 20]/8 + (3*W[16, 3, 5, 1])/8 - 
 W[16, 3, 5, 3]/4 - (7*W[16, 3, 5, 4])/8 + (5*W[16, 3, 5, 5])/8 - 
 W[16, 3, 5, 8]/4 + W[16, 3, 5, 14]/4 + W[16, 3, 5, 15]/4 + 
 W[16, 3, 5, 16]/4 - (5*W[16, 3, 5, 17])/8 + W[16, 3, 5, 20]/4 + 
 W[16, 3, 8, 1]/2 + W[16, 3, 8, 3]/2 - W[16, 3, 8, 5]/2 - W[16, 3, 8, 16]/2 + 
 W[16, 3, 8, 19]/2 - W[16, 3, 8, 20]/2 + (5*W[16, 3, 16, 1])/8 - 
 W[16, 3, 16, 2]/2 - W[16, 3, 16, 3]/4 - (3*W[16, 3, 16, 4])/8 + 
 W[16, 3, 16, 5]/8 - W[16, 3, 16, 8]/4 - W[16, 3, 16, 9]/4 + 
 W[16, 3, 16, 14]/4 - W[16, 3, 16, 16]/4 + W[16, 3, 16, 17]/8 + 
 W[16, 3, 16, 20]/4 - W[16, 3, 17, 1]/4 + W[16, 3, 17, 2]/2 + 
 W[16, 3, 17, 3]/2 + W[16, 3, 17, 4]/2 - W[16, 3, 17, 5]/2 - 
 W[16, 3, 17, 9]/4 - W[16, 3, 17, 15]/4 + W[16, 3, 17, 17]/4 - 
 W[16, 3, 19, 1]/4 + W[16, 3, 19, 2]/4 - W[16, 3, 19, 3]/2 + 
 W[16, 3, 19, 5]/4 + W[16, 3, 19, 8]/4 - W[16, 3, 19, 14]/4 + 
 W[16, 3, 19, 16]/4 - W[16, 3, 19, 19]/4 + W[16, 3, 19, 20]/4 - 
 W[16, 3, 20, 1]/8 - W[16, 3, 20, 2]/4 - W[16, 3, 20, 4]/8 + 
 W[16, 3, 20, 5]/4 - W[16, 3, 20, 8]/4 + W[16, 3, 20, 9]/4 + 
 W[16, 3, 20, 15]/4 + W[16, 3, 20, 16]/4 - W[16, 3, 20, 17]/4 + 
 W[16, 3, 20, 19]/8 - W[16, 3, 20, 20]/8 + W[16, 3, 26, 26]/4 + 
 W[16, 3, 26, 30]/8 + W[16, 3, 28, 28]/4 + W[16, 3, 28, 29]/8 + 
 W[16, 3, 29, 28]/4 + W[16, 3, 29, 29]/8 + W[16, 4, 1, 1]/4 + 
 (5*W[16, 4, 1, 2])/8 - (7*W[16, 4, 1, 3])/8 - (3*W[16, 4, 1, 4])/4 + 
 (9*W[16, 4, 1, 5])/8 + W[16, 4, 1, 8]/4 + W[16, 4, 1, 9]/2 + 
 (3*W[16, 4, 1, 11])/2 + W[16, 4, 1, 15]/2 - (5*W[16, 4, 1, 16])/8 + 
 W[16, 4, 1, 17]/8 - (5*W[16, 4, 1, 18])/8 + W[16, 4, 1, 19]/2 - 
 (3*W[16, 4, 1, 20])/4 - W[16, 4, 1, 24]/4 + (15*W[16, 4, 2, 1])/8 + 
 2*W[16, 4, 2, 2] - (17*W[16, 4, 2, 4])/8 - (5*W[16, 4, 2, 5])/8 - 
 W[16, 4, 2, 9]/2 + W[16, 4, 2, 11]/2 - W[16, 4, 2, 14] - W[16, 4, 2, 15]/2 + 
 W[16, 4, 2, 16]/4 - (7*W[16, 4, 2, 17])/8 + (3*W[16, 4, 2, 19])/4 + 
 W[16, 4, 2, 20]/4 - (3*W[16, 4, 3, 1])/8 - W[16, 4, 3, 2]/8 + 
 (3*W[16, 4, 3, 3])/4 + (7*W[16, 4, 3, 4])/8 - (5*W[16, 4, 3, 5])/8 - 
 W[16, 4, 3, 8]/4 - W[16, 4, 3, 11]/2 - W[16, 4, 3, 15]/2 + 
 W[16, 4, 3, 16]/8 + W[16, 4, 3, 17]/2 + W[16, 4, 3, 18]/4 - 
 W[16, 4, 3, 19]/8 + (3*W[16, 4, 4, 1])/8 - 2*W[16, 4, 4, 2] + 
 (9*W[16, 4, 4, 3])/8 + (3*W[16, 4, 4, 4])/2 - (3*W[16, 4, 4, 5])/4 + 
 W[16, 4, 4, 9] - (3*W[16, 4, 4, 11])/2 + W[16, 4, 4, 14] - 
 (15*W[16, 4, 4, 16])/8 + (9*W[16, 4, 4, 17])/8 + W[16, 4, 4, 18] - 
 W[16, 4, 4, 19]/4 - W[16, 4, 4, 20]/4 + (5*W[16, 4, 5, 1])/4 - 
 (5*W[16, 4, 5, 2])/8 - (9*W[16, 4, 5, 3])/8 - (3*W[16, 4, 5, 4])/4 - 
 (3*W[16, 4, 5, 5])/8 - W[16, 4, 5, 8]/4 + W[16, 4, 5, 14]/2 + 
 W[16, 4, 5, 15]/2 - (3*W[16, 4, 5, 16])/8 - (3*W[16, 4, 5, 17])/8 + 
 (5*W[16, 4, 5, 18])/8 + W[16, 4, 5, 19]/4 - W[16, 4, 5, 24]/4 - 
 W[16, 4, 9, 1]/2 + W[16, 4, 9, 2]/2 - W[16, 4, 9, 4]/2 + W[16, 4, 9, 16]/2 - 
 W[16, 4, 9, 17]/2 + W[16, 4, 9, 20]/2 - 2*W[16, 4, 14, 1] - 
 W[16, 4, 14, 2] + W[16, 4, 14, 4] + W[16, 4, 14, 5] + 2*W[16, 4, 14, 16] - 
 W[16, 4, 14, 19] + (3*W[16, 4, 16, 1])/2 + (7*W[16, 4, 16, 2])/8 - 
 W[16, 4, 16, 3]/4 - (5*W[16, 4, 16, 4])/8 - (3*W[16, 4, 16, 5])/4 - 
 W[16, 4, 16, 8]/4 - W[16, 4, 16, 9] - W[16, 4, 16, 11]/2 + 
 W[16, 4, 16, 16]/4 - (3*W[16, 4, 16, 17])/8 + W[16, 4, 16, 18]/8 + 
 W[16, 4, 16, 20]/4 + W[16, 4, 16, 24]/4 + W[16, 4, 17, 1]/4 - 
 (5*W[16, 4, 17, 2])/4 + (3*W[16, 4, 17, 3])/8 + (5*W[16, 4, 17, 4])/4 - 
 (3*W[16, 4, 17, 5])/8 + W[16, 4, 17, 9]/2 + W[16, 4, 17, 15]/2 - 
 (5*W[16, 4, 17, 16])/4 + W[16, 4, 17, 17]/4 + (7*W[16, 4, 17, 18])/8 - 
 W[16, 4, 17, 19]/8 - W[16, 4, 17, 20]/4 - W[16, 4, 17, 24]/4 - 
 (3*W[16, 4, 18, 1])/4 + (7*W[16, 4, 18, 4])/8 - W[16, 4, 18, 5]/4 + 
 W[16, 4, 18, 11]/2 - W[16, 4, 18, 16]/8 + (3*W[16, 4, 18, 17])/4 - 
 W[16, 4, 18, 18]/8 - W[16, 4, 18, 19]/8 - W[16, 4, 18, 20]/2 + 
 W[16, 4, 18, 24]/4 + W[16, 4, 19, 1]/4 + (5*W[16, 4, 19, 2])/8 - 
 W[16, 4, 19, 3]/4 - W[16, 4, 19, 4]/8 - W[16, 4, 19, 5]/4 + 
 W[16, 4, 19, 8]/4 - W[16, 4, 19, 14]/2 - W[16, 4, 19, 16]/4 - 
 W[16, 4, 19, 17]/8 - W[16, 4, 19, 18]/8 + W[16, 4, 19, 19]/4 + 
 W[16, 4, 19, 24]/4 - (5*W[16, 4, 20, 1])/8 + (3*W[16, 4, 20, 2])/8 + 
 W[16, 4, 20, 3]/4 + (7*W[16, 4, 20, 4])/8 - W[16, 4, 20, 5]/8 + 
 W[16, 4, 20, 8]/4 - W[16, 4, 20, 9]/2 - W[16, 4, 20, 15]/2 - 
 W[16, 4, 20, 16]/8 + W[16, 4, 20, 17] - W[16, 4, 20, 18]/2 - 
 W[16, 4, 20, 19]/8 - W[16, 4, 20, 20]/4 - W[16, 4, 23, 4] + 
 W[16, 4, 23, 5] + W[16, 4, 23, 16] - W[16, 4, 23, 17] - W[16, 4, 23, 18] + 
 W[16, 4, 23, 20] - W[16, 4, 26, 26]/4 - W[16, 4, 26, 30]/8 - 
 W[16, 4, 27, 26]/8 + (5*W[16, 4, 27, 27])/8 - W[16, 4, 27, 29]/2 - 
 (3*W[16, 4, 27, 30])/4 - W[16, 4, 28, 28]/4 - W[16, 4, 28, 29]/8 + 
 W[16, 4, 29, 26]/4 - W[16, 4, 29, 27]/2 + (3*W[16, 4, 29, 30])/8 - 
 W[16, 4, 30, 27]/2 + W[16, 4, 30, 30]/4 - W[16, 5, 1, 1] - 
 (3*W[16, 5, 1, 2])/4 + (3*W[16, 5, 1, 3])/8 + (3*W[16, 5, 1, 4])/8 - 
 (9*W[16, 5, 1, 5])/8 + W[16, 5, 1, 9]/4 + W[16, 5, 1, 11]/2 - 
 W[16, 5, 1, 15]/4 - (7*W[16, 5, 1, 16])/8 + W[16, 5, 1, 17]/4 + 
 W[16, 5, 1, 18]/4 + W[16, 5, 1, 20]/2 - W[16, 5, 2, 1]/2 + 
 (7*W[16, 5, 2, 2])/8 - W[16, 5, 2, 3]/8 + W[16, 5, 2, 4]/4 + 
 (7*W[16, 5, 2, 5])/8 - W[16, 5, 2, 9]/4 + W[16, 5, 2, 11]/2 - 
 W[16, 5, 2, 14]/2 + W[16, 5, 2, 15]/4 + W[16, 5, 2, 16]/8 - 
 (3*W[16, 5, 2, 17])/8 - W[16, 5, 2, 18]/8 - W[16, 5, 2, 20]/2 + 
 (5*W[16, 5, 3, 1])/8 + W[16, 5, 3, 3]/8 - (3*W[16, 5, 3, 4])/4 + 
 (3*W[16, 5, 3, 5])/4 - W[16, 5, 3, 11]/2 - W[16, 5, 3, 15]/4 + 
 (5*W[16, 5, 3, 16])/8 - (5*W[16, 5, 3, 17])/8 + W[16, 5, 3, 18]/4 - 
 W[16, 5, 3, 20]/4 + (7*W[16, 5, 4, 1])/8 - (5*W[16, 5, 4, 2])/8 - 
 (3*W[16, 5, 4, 3])/4 - W[16, 5, 4, 4]/2 - (3*W[16, 5, 4, 5])/8 + 
 W[16, 5, 4, 9]/4 - W[16, 5, 4, 11]/2 + W[16, 5, 4, 14]/2 - 
 W[16, 5, 4, 17]/4 + (5*W[16, 5, 4, 18])/8 - W[16, 5, 4, 20]/4 - 
 (9*W[16, 5, 5, 1])/8 + (5*W[16, 5, 5, 2])/4 + (5*W[16, 5, 5, 3])/8 - 
 (3*W[16, 5, 5, 4])/4 + W[16, 5, 5, 15]/4 + W[16, 5, 5, 16]/8 + 
 (3*W[16, 5, 5, 17])/8 - W[16, 5, 5, 18] - W[16, 5, 5, 20]/4 - 
 (7*W[16, 5, 16, 1])/8 + W[16, 5, 16, 2] + W[16, 5, 16, 3]/2 - 
 W[16, 5, 16, 4]/8 + W[16, 5, 16, 5]/8 - W[16, 5, 16, 9]/4 - 
 W[16, 5, 16, 11]/2 + (3*W[16, 5, 16, 16])/4 + (3*W[16, 5, 16, 17])/8 - 
 (5*W[16, 5, 16, 18])/4 + W[16, 5, 16, 20]/4 + W[16, 5, 17, 1]/2 - 
 (5*W[16, 5, 17, 2])/8 - (5*W[16, 5, 17, 3])/8 - W[16, 5, 17, 4]/4 + 
 (7*W[16, 5, 17, 5])/8 + W[16, 5, 17, 9]/4 - W[16, 5, 17, 15]/4 + 
 W[16, 5, 17, 16]/8 - (3*W[16, 5, 17, 17])/8 - W[16, 5, 17, 18]/8 + 
 W[16, 5, 17, 24]/2 - (5*W[16, 5, 18, 2])/8 + (5*W[16, 5, 18, 4])/8 - 
 (3*W[16, 5, 18, 5])/2 + W[16, 5, 18, 11]/2 - W[16, 5, 18, 16] + 
 (5*W[16, 5, 18, 17])/8 + (7*W[16, 5, 18, 18])/8 + W[16, 5, 18, 20]/2 - 
 W[16, 5, 18, 24]/2 - W[16, 5, 20, 3]/8 + W[16, 5, 20, 4]/8 - 
 W[16, 5, 20, 5]/8 - W[16, 5, 20, 9]/4 + W[16, 5, 20, 15]/4 + 
 W[16, 5, 20, 16]/8 - (3*W[16, 5, 26, 26])/8 - W[16, 5, 26, 27]/8 + 
 W[16, 5, 26, 29]/2 + W[16, 5, 26, 30]/4 - (3*W[16, 5, 27, 26])/8 - 
 W[16, 5, 27, 27]/8 + W[16, 5, 27, 29]/2 + W[16, 5, 27, 30]/4 + 
 W[16, 5, 29, 26]/4 + W[16, 5, 29, 30]/8 - (3*W[16, 9, 1, 1])/2 + 
 (5*W[16, 9, 1, 2])/2 + W[16, 9, 1, 3]/4 - (7*W[16, 9, 1, 4])/4 + 
 W[16, 9, 1, 5]/4 - W[16, 9, 1, 15] + (3*W[16, 9, 1, 16])/4 - 
 W[16, 9, 1, 17] + W[16, 9, 1, 18]/2 + W[16, 9, 1, 20] + W[16, 9, 2, 1]/2 - 
 (3*W[16, 9, 2, 2])/2 - W[16, 9, 2, 3]/4 + (3*W[16, 9, 2, 4])/4 - 
 W[16, 9, 2, 5]/4 + W[16, 9, 2, 15] + W[16, 9, 2, 16]/4 - W[16, 9, 2, 18]/2 - 
 W[16, 9, 4, 1] + W[16, 9, 4, 2]/2 - W[16, 9, 4, 3]/4 + W[16, 9, 4, 4]/4 + 
 W[16, 9, 4, 5]/4 + W[16, 9, 4, 16]/4 + W[16, 9, 4, 17]/2 - 
 W[16, 9, 4, 18]/2 + W[16, 9, 9, 1] - W[16, 9, 9, 2] + W[16, 9, 9, 4] - 
 W[16, 9, 9, 16] + W[16, 9, 9, 17] - W[16, 9, 9, 20] + W[16, 9, 16, 1] - 
 W[16, 9, 16, 2]/2 + W[16, 9, 16, 3]/4 - W[16, 9, 16, 4]/4 - 
 W[16, 9, 16, 5]/4 - W[16, 9, 16, 16]/4 - W[16, 9, 16, 17]/2 + 
 W[16, 9, 16, 18]/2 - W[16, 9, 17, 1]/2 + W[16, 9, 17, 2]/2 + 
 W[16, 9, 17, 3]/4 + W[16, 9, 17, 4]/4 + W[16, 9, 17, 5]/4 - 
 W[16, 9, 17, 15] - W[16, 9, 17, 16]/4 + W[16, 9, 17, 17] - 
 W[16, 9, 17, 18]/2 + W[16, 9, 20, 1]/2 - W[16, 9, 20, 2]/2 - 
 W[16, 9, 20, 3]/4 - W[16, 9, 20, 4]/4 - W[16, 9, 20, 5]/4 + 
 W[16, 9, 20, 15] + W[16, 9, 20, 16]/4 - W[16, 9, 20, 17] + 
 W[16, 9, 20, 18]/2 + W[16, 9, 26, 27]/2 - W[16, 9, 26, 30]/4 + 
 W[16, 9, 29, 27]/2 - W[16, 9, 29, 30]/4 + W[16, 9, 30, 27]/2 - 
 W[16, 9, 30, 30]/4 - (5*W[16, 16, 1, 2])/4 + W[16, 16, 1, 3]/2 + 
 (3*W[16, 16, 1, 4])/2 - (5*W[16, 16, 1, 5])/4 - W[16, 16, 1, 9]/2 - 
 (3*W[16, 16, 1, 16])/4 + W[16, 16, 1, 17] - W[16, 16, 1, 20]/4 - 
 (9*W[16, 16, 2, 1])/4 + W[16, 16, 2, 2]/2 - (3*W[16, 16, 2, 3])/4 + 
 W[16, 16, 2, 4]/2 + W[16, 16, 2, 5] + W[16, 16, 2, 9]/2 + 
 (3*W[16, 16, 2, 16])/4 + W[16, 16, 2, 17]/4 - W[16, 16, 2, 18]/2 + 
 W[16, 16, 3, 1]/2 - (3*W[16, 16, 3, 2])/4 + W[16, 16, 3, 5]/4 - 
 W[16, 16, 3, 16]/4 - W[16, 16, 3, 20]/4 + (3*W[16, 16, 4, 1])/2 + 
 W[16, 16, 4, 2]/2 - (3*W[16, 16, 4, 4])/2 - W[16, 16, 4, 5]/2 - 
 W[16, 16, 4, 9]/2 + W[16, 16, 4, 16]/2 - (3*W[16, 16, 4, 17])/2 + 
 W[16, 16, 4, 18]/2 + W[16, 16, 4, 20]/2 - (5*W[16, 16, 5, 1])/4 + 
 W[16, 16, 5, 2] + W[16, 16, 5, 3]/4 - W[16, 16, 5, 4]/2 + 
 W[16, 16, 5, 5]/2 + (3*W[16, 16, 5, 16])/4 + W[16, 16, 5, 17]/4 - 
 (3*W[16, 16, 5, 18])/2 + W[16, 16, 5, 20]/2 + W[16, 16, 9, 1]/2 - 
 W[16, 16, 9, 2]/2 + W[16, 16, 9, 4]/2 - W[16, 16, 9, 16]/2 + 
 W[16, 16, 9, 17]/2 - W[16, 16, 9, 20]/2 - (3*W[16, 16, 16, 1])/4 + 
 (3*W[16, 16, 16, 2])/4 - W[16, 16, 16, 3]/4 - W[16, 16, 16, 4]/2 + 
 (3*W[16, 16, 16, 5])/4 + W[16, 16, 16, 9]/2 - W[16, 16, 16, 17]/4 - 
 W[16, 16, 16, 18]/2 + W[16, 16, 16, 20]/4 + W[16, 16, 17, 1] + 
 W[16, 16, 17, 2]/4 - (3*W[16, 16, 17, 4])/2 + W[16, 16, 17, 5]/4 - 
 W[16, 16, 17, 9]/2 + (3*W[16, 16, 17, 16])/4 - (3*W[16, 16, 17, 17])/2 + 
 W[16, 16, 17, 18]/2 + (3*W[16, 16, 17, 20])/4 - W[16, 16, 18, 2]/2 + 
 W[16, 16, 18, 4]/2 - W[16, 16, 18, 5]/2 - W[16, 16, 18, 16]/2 + 
 W[16, 16, 18, 17]/2 - W[16, 16, 20, 1]/4 - W[16, 16, 20, 3]/4 - 
 W[16, 16, 20, 4]/2 + W[16, 16, 20, 5]/2 + W[16, 16, 20, 9]/2 + 
 W[16, 16, 20, 16]/4 - W[16, 16, 20, 17]/4 + W[16, 16, 23, 4] - 
 W[16, 16, 23, 5] - W[16, 16, 23, 16] + W[16, 16, 23, 17] + 
 W[16, 16, 23, 18] - W[16, 16, 23, 20] + W[16, 17, 1, 1]/4 + 
 W[16, 17, 1, 2]/8 - (5*W[16, 17, 1, 3])/8 + (7*W[16, 17, 1, 5])/8 + 
 W[16, 17, 1, 9]/4 + W[16, 17, 1, 11]/2 - W[16, 17, 1, 14]/4 + 
 W[16, 17, 1, 15]/4 + W[16, 17, 1, 16]/8 + (3*W[16, 17, 1, 17])/8 - 
 (5*W[16, 17, 1, 18])/8 + W[16, 17, 1, 19]/4 - (3*W[16, 17, 1, 20])/4 + 
 W[16, 17, 1, 24]/4 + (5*W[16, 17, 2, 2])/8 + (3*W[16, 17, 2, 3])/8 - 
 (9*W[16, 17, 2, 4])/8 - (5*W[16, 17, 2, 5])/8 - W[16, 17, 2, 9]/4 - 
 W[16, 17, 2, 11]/2 + W[16, 17, 2, 14]/4 - W[16, 17, 2, 15]/4 + 
 W[16, 17, 2, 16] - W[16, 17, 2, 17]/8 + W[16, 17, 2, 18]/4 - 
 W[16, 17, 2, 19]/8 + W[16, 17, 2, 20]/2 - (5*W[16, 17, 3, 1])/8 + 
 W[16, 17, 3, 2]/4 + (3*W[16, 17, 3, 3])/8 + (3*W[16, 17, 3, 4])/4 - 
 W[16, 17, 3, 5]/2 + W[16, 17, 3, 11]/2 + W[16, 17, 3, 15]/4 - 
 (3*W[16, 17, 3, 16])/8 + W[16, 17, 3, 17]/8 - W[16, 17, 3, 18]/4 + 
 (5*W[16, 17, 4, 1])/8 - (7*W[16, 17, 4, 2])/8 + W[16, 17, 4, 3]/2 + 
 (9*W[16, 17, 4, 4])/8 - (3*W[16, 17, 4, 5])/8 + W[16, 17, 4, 9]/4 - 
 W[16, 17, 4, 11]/2 - W[16, 17, 4, 14]/4 - (7*W[16, 17, 4, 16])/8 + 
 W[16, 17, 4, 17]/4 + W[16, 17, 4, 18] - W[16, 17, 4, 19]/8 - 
 W[16, 17, 4, 20]/4 + (9*W[16, 17, 5, 1])/8 - (5*W[16, 17, 5, 2])/8 - 
 (5*W[16, 17, 5, 3])/8 - (3*W[16, 17, 5, 4])/8 + W[16, 17, 5, 5] - 
 W[16, 17, 5, 14]/4 - W[16, 17, 5, 15]/4 + W[16, 17, 5, 16]/8 - 
 W[16, 17, 5, 17]/2 + W[16, 17, 5, 18]/8 + W[16, 17, 5, 19]/4 - 
 W[16, 17, 5, 20]/4 + W[16, 17, 5, 24]/4 + W[16, 17, 9, 1]/2 - 
 W[16, 17, 9, 2]/2 + W[16, 17, 9, 4]/2 - W[16, 17, 9, 16]/2 + 
 W[16, 17, 9, 17]/2 - W[16, 17, 9, 20]/2 - (3*W[16, 17, 16, 1])/8 + 
 (5*W[16, 17, 16, 2])/8 - (3*W[16, 17, 16, 3])/4 - W[16, 17, 16, 4] + 
 W[16, 17, 16, 5]/8 - W[16, 17, 16, 9]/4 + W[16, 17, 16, 11]/2 + 
 W[16, 17, 16, 14]/4 + W[16, 17, 16, 16]/4 + (7*W[16, 17, 16, 18])/8 - 
 W[16, 17, 16, 24]/4 + W[16, 17, 17, 1]/2 - W[16, 17, 17, 2]/4 + 
 (3*W[16, 17, 17, 3])/8 - (7*W[16, 17, 17, 5])/8 + W[16, 17, 17, 9]/4 + 
 W[16, 17, 17, 15]/4 - W[16, 17, 17, 16]/2 - W[16, 17, 17, 17]/2 + 
 (5*W[16, 17, 17, 18])/8 + W[16, 17, 17, 19]/8 + (3*W[16, 17, 17, 20])/4 - 
 (3*W[16, 17, 17, 24])/4 - (3*W[16, 17, 18, 1])/4 + W[16, 17, 18, 2]/4 + 
 W[16, 17, 18, 3]/2 + (7*W[16, 17, 18, 4])/8 - (3*W[16, 17, 18, 5])/4 - 
 W[16, 17, 18, 11]/2 + (5*W[16, 17, 18, 16])/8 + W[16, 17, 18, 17]/2 - 
 (5*W[16, 17, 18, 18])/8 + W[16, 17, 18, 19]/8 - W[16, 17, 18, 20]/2 + 
 (3*W[16, 17, 18, 24])/4 - W[16, 17, 19, 2]/8 - W[16, 17, 19, 4]/8 + 
 W[16, 17, 19, 14]/4 + W[16, 17, 19, 17]/8 + W[16, 17, 19, 18]/8 - 
 W[16, 17, 19, 24]/4 - (3*W[16, 17, 20, 1])/4 + W[16, 17, 20, 2]/2 + 
 (3*W[16, 17, 20, 3])/8 + (7*W[16, 17, 20, 4])/8 - (3*W[16, 17, 20, 5])/8 - 
 W[16, 17, 20, 9]/4 - W[16, 17, 20, 15]/4 - (3*W[16, 17, 20, 16])/8 + 
 (3*W[16, 17, 20, 17])/4 - W[16, 17, 20, 18]/2 - W[16, 17, 23, 4] + 
 W[16, 17, 23, 5] + W[16, 17, 23, 16] - W[16, 17, 23, 17] - 
 W[16, 17, 23, 18] + W[16, 17, 23, 20] + W[16, 17, 24, 1]/2 + 
 W[16, 17, 24, 5]/2 - W[16, 17, 24, 16]/2 - W[16, 17, 24, 17]/2 + 
 W[16, 17, 24, 18]/2 - W[16, 17, 24, 19]/2 - W[16, 17, 27, 26]/8 + 
 (5*W[16, 17, 27, 27])/8 - W[16, 17, 27, 29]/2 - (3*W[16, 17, 27, 30])/4 + 
 W[16, 17, 29, 26]/4 - W[16, 17, 29, 27]/2 + (3*W[16, 17, 29, 30])/8 + 
 W[16, 17, 30, 26]/2 - W[16, 17, 30, 27]/2 + W[16, 17, 30, 30]/2 + 
 W[16, 18, 1, 1]/4 + (3*W[16, 18, 1, 2])/8 + W[16, 18, 1, 3]/4 - 
 (3*W[16, 18, 1, 4])/8 - W[16, 18, 1, 11] + W[16, 18, 1, 14]/4 + 
 W[16, 18, 1, 16]/2 - (5*W[16, 18, 1, 17])/8 + (3*W[16, 18, 1, 18])/8 - 
 W[16, 18, 1, 19]/4 + W[16, 18, 1, 20]/2 - W[16, 18, 1, 24]/4 + 
 W[16, 18, 2, 1]/4 - W[16, 18, 2, 2]/2 - W[16, 18, 2, 4]/8 - 
 W[16, 18, 2, 5]/4 + W[16, 18, 2, 14]/4 - (3*W[16, 18, 2, 16])/8 + 
 W[16, 18, 2, 17]/4 - W[16, 18, 2, 18]/8 + W[16, 18, 2, 19]/8 - 
 W[16, 18, 4, 1]/2 - W[16, 18, 4, 3]/4 + (3*W[16, 18, 4, 4])/8 + 
 W[16, 18, 4, 5]/4 + W[16, 18, 4, 11] - W[16, 18, 4, 14]/4 - 
 W[16, 18, 4, 16]/8 + W[16, 18, 4, 17]/2 - W[16, 18, 4, 18]/8 + 
 W[16, 18, 4, 19]/8 - W[16, 18, 4, 20]/2 + (3*W[16, 18, 5, 1])/4 - 
 W[16, 18, 5, 2]/8 - W[16, 18, 5, 3]/4 + W[16, 18, 5, 4]/8 - 
 W[16, 18, 5, 5]/2 + W[16, 18, 5, 14]/4 - (3*W[16, 18, 5, 16])/2 + 
 (3*W[16, 18, 5, 17])/8 + (11*W[16, 18, 5, 18])/8 - W[16, 18, 5, 19]/4 - 
 W[16, 18, 5, 20]/2 - W[16, 18, 5, 24]/4 - (3*W[16, 18, 16, 2])/8 + 
 (5*W[16, 18, 16, 4])/8 - W[16, 18, 16, 5]/2 - W[16, 18, 16, 14]/4 - 
 W[16, 18, 16, 16]/2 + (3*W[16, 18, 16, 17])/8 - W[16, 18, 16, 18]/8 + 
 W[16, 18, 16, 24]/4 + W[16, 18, 17, 2]/8 + W[16, 18, 17, 3]/4 + 
 W[16, 18, 17, 4]/4 + W[16, 18, 17, 5]/4 + W[16, 18, 17, 16]/8 - 
 W[16, 18, 17, 17]/8 - W[16, 18, 17, 19]/8 - W[16, 18, 17, 20]/2 + 
 W[16, 18, 17, 24]/4 - W[16, 18, 18, 1]/4 - W[16, 18, 18, 2]/8 + 
 W[16, 18, 18, 4]/2 - W[16, 18, 18, 5]/4 - W[16, 18, 18, 16]/8 + 
 (3*W[16, 18, 18, 17])/8 + W[16, 18, 18, 18]/4 - W[16, 18, 18, 19]/8 - 
 W[16, 18, 18, 24]/4 + W[16, 18, 19, 2]/8 + W[16, 18, 19, 4]/8 - 
 W[16, 18, 19, 14]/4 - W[16, 18, 19, 17]/8 - W[16, 18, 19, 18]/8 + 
 W[16, 18, 19, 24]/4 - W[16, 18, 23, 4] + W[16, 18, 23, 5] + 
 W[16, 18, 23, 16] - W[16, 18, 23, 17] - W[16, 18, 23, 18] + 
 W[16, 18, 23, 20] - W[16, 18, 24, 1]/2 - W[16, 18, 24, 5]/2 + 
 W[16, 18, 24, 16]/2 + W[16, 18, 24, 17]/2 - W[16, 18, 24, 18]/2 + 
 W[16, 18, 24, 19]/2 - W[16, 18, 26, 26]/8 + (5*W[16, 18, 26, 27])/8 - 
 W[16, 18, 26, 29]/2 - (3*W[16, 18, 26, 30])/4 - W[16, 19, 2, 1]/4 - 
 (3*W[16, 19, 2, 2])/8 + (3*W[16, 19, 2, 3])/8 + W[16, 19, 2, 4]/8 + 
 W[16, 19, 2, 14]/2 - W[16, 19, 2, 19]/4 - W[16, 19, 2, 20]/8 - 
 W[16, 19, 3, 1]/4 + (3*W[16, 19, 3, 2])/8 - (3*W[16, 19, 3, 3])/8 - 
 W[16, 19, 3, 4]/8 + W[16, 19, 3, 8]/2 - W[16, 19, 3, 19]/4 + 
 W[16, 19, 3, 20]/8 + W[16, 19, 4, 1]/4 + (3*W[16, 19, 4, 2])/8 - 
 (3*W[16, 19, 4, 3])/8 - W[16, 19, 4, 4]/8 - W[16, 19, 4, 14]/2 + 
 W[16, 19, 4, 19]/4 + W[16, 19, 4, 20]/8 + W[16, 19, 20, 1]/4 - 
 (3*W[16, 19, 20, 2])/8 + (3*W[16, 19, 20, 3])/8 + W[16, 19, 20, 4]/8 - 
 W[16, 19, 20, 8]/2 + W[16, 19, 20, 19]/4 - W[16, 19, 20, 20]/8 - 
 W[16, 19, 29, 28]/4 - W[16, 19, 29, 29]/8 + W[16, 20, 1, 1]/2 - 
 W[16, 20, 1, 2]/2 + W[16, 20, 1, 3]/2 + W[16, 20, 1, 4]/2 - 
 W[16, 20, 1, 5]/2 - W[16, 20, 1, 8]/4 - W[16, 20, 1, 9]/4 + 
 W[16, 20, 1, 14]/4 + W[16, 20, 1, 15]/4 - W[16, 20, 1, 16]/2 + 
 W[16, 20, 1, 17]/4 + W[16, 20, 1, 19]/4 - W[16, 20, 1, 20]/2 - 
 W[16, 20, 2, 1]/8 + (3*W[16, 20, 2, 2])/8 - W[16, 20, 2, 3]/8 + 
 W[16, 20, 2, 9]/4 - W[16, 20, 2, 14]/4 - W[16, 20, 2, 15]/4 - 
 W[16, 20, 2, 16]/4 - W[16, 20, 2, 19]/8 + W[16, 20, 2, 20]/2 + 
 W[16, 20, 3, 1]/2 - W[16, 20, 3, 2]/8 + W[16, 20, 3, 3]/8 - 
 (3*W[16, 20, 3, 4])/8 - W[16, 20, 3, 5]/8 - (3*W[16, 20, 3, 8])/4 + 
 W[16, 20, 3, 15]/4 - W[16, 20, 3, 17]/8 + (5*W[16, 20, 3, 19])/8 + 
 W[16, 20, 4, 1]/2 - W[16, 20, 4, 2]/8 - (3*W[16, 20, 4, 3])/8 + 
 W[16, 20, 4, 4]/8 - W[16, 20, 4, 5]/8 - (3*W[16, 20, 4, 9])/4 + 
 W[16, 20, 4, 14]/4 + (5*W[16, 20, 4, 17])/8 - W[16, 20, 4, 19]/8 - 
 W[16, 20, 5, 1]/8 - W[16, 20, 5, 4]/8 + (3*W[16, 20, 5, 5])/8 + 
 W[16, 20, 5, 8]/4 - W[16, 20, 5, 14]/4 - W[16, 20, 5, 15]/4 + 
 W[16, 20, 5, 16]/2 - W[16, 20, 5, 17]/8 - W[16, 20, 5, 20]/4 - 
 W[16, 20, 8, 1]/2 - W[16, 20, 8, 3]/2 + W[16, 20, 8, 5]/2 + 
 W[16, 20, 8, 16]/2 - W[16, 20, 8, 19]/2 + W[16, 20, 8, 20]/2 - 
 W[16, 20, 9, 1]/2 + W[16, 20, 9, 2]/2 - W[16, 20, 9, 4]/2 + 
 W[16, 20, 9, 16]/2 - W[16, 20, 9, 17]/2 + W[16, 20, 9, 20]/2 - 
 (3*W[16, 20, 16, 1])/8 - W[16, 20, 16, 2]/4 - W[16, 20, 16, 4]/8 + 
 (5*W[16, 20, 16, 5])/8 + W[16, 20, 16, 8]/4 + (3*W[16, 20, 16, 9])/4 - 
 W[16, 20, 16, 14]/4 + W[16, 20, 16, 16]/4 - (3*W[16, 20, 16, 17])/8 - 
 W[16, 20, 16, 20]/2 + W[16, 20, 17, 1]/4 - W[16, 20, 17, 2]/4 + 
 W[16, 20, 17, 4]/2 - W[16, 20, 17, 5]/4 - W[16, 20, 17, 9]/4 + 
 W[16, 20, 17, 15]/4 - W[16, 20, 17, 16]/4 + W[16, 20, 17, 17]/4 - 
 W[16, 20, 17, 20]/4 + W[16, 20, 19, 1]/4 - W[16, 20, 19, 2]/4 + 
 W[16, 20, 19, 3]/2 - W[16, 20, 19, 5]/4 - W[16, 20, 19, 8]/4 + 
 W[16, 20, 19, 14]/4 - W[16, 20, 19, 16]/4 + W[16, 20, 19, 19]/4 - 
 W[16, 20, 19, 20]/4 - (3*W[16, 20, 20, 1])/8 + (5*W[16, 20, 20, 2])/8 - 
 W[16, 20, 20, 3]/8 - W[16, 20, 20, 5]/4 + (3*W[16, 20, 20, 8])/4 + 
 W[16, 20, 20, 9]/4 - W[16, 20, 20, 15]/4 - W[16, 20, 20, 16]/2 - 
 (3*W[16, 20, 20, 19])/8 + W[16, 20, 20, 20]/4 - W[16, 20, 26, 26]/4 - 
 W[16, 20, 26, 30]/8 - W[16, 20, 28, 28]/4 - W[16, 20, 28, 29]/8 - 
 W[16, 23, 4, 1] + W[16, 23, 4, 2]/2 + W[16, 23, 4, 3]/2 + 
 W[16, 23, 4, 5]/2 + W[16, 23, 4, 16]/2 - W[16, 23, 4, 17]/2 - 
 (3*W[16, 23, 4, 18])/2 + W[16, 23, 4, 20] - W[16, 23, 5, 1] - 
 W[16, 23, 5, 2]/2 + W[16, 23, 5, 3]/2 + W[16, 23, 5, 4] - 
 (3*W[16, 23, 5, 5])/2 + W[16, 23, 5, 16]/2 + W[16, 23, 5, 17]/2 - 
 W[16, 23, 5, 18]/2 + W[16, 23, 5, 20] + W[16, 23, 16, 1] - 
 W[16, 23, 16, 2]/2 + W[16, 23, 16, 3]/2 - W[16, 23, 16, 5]/2 - 
 W[16, 23, 16, 16]/2 - W[16, 23, 16, 17]/2 + W[16, 23, 16, 18]/2 - 
 W[16, 23, 17, 1] + W[16, 23, 17, 2]/2 - W[16, 23, 17, 3]/2 + 
 W[16, 23, 17, 5]/2 + W[16, 23, 17, 16]/2 + W[16, 23, 17, 17]/2 - 
 W[16, 23, 17, 18]/2 + W[16, 23, 18, 1] + W[16, 23, 18, 2]/2 - 
 W[16, 23, 18, 3]/2 - 2*W[16, 23, 18, 4] + (5*W[16, 23, 18, 5])/2 + 
 W[16, 23, 18, 16]/2 - (3*W[16, 23, 18, 17])/2 - W[16, 23, 18, 18]/2 + 
 W[16, 23, 20, 1] - W[16, 23, 20, 2]/2 - W[16, 23, 20, 3]/2 - 
 W[16, 23, 20, 4] + W[16, 23, 20, 5]/2 + W[16, 23, 20, 16]/2 - 
 W[16, 23, 20, 17]/2 + W[16, 23, 20, 18]/2 + 2*W[16, 23, 23, 4] - 
 2*W[16, 23, 23, 5] - 2*W[16, 23, 23, 16] + 2*W[16, 23, 23, 17] + 
 2*W[16, 23, 23, 18] - 2*W[16, 23, 23, 20] + W[16, 23, 26, 26]/2 - 
 W[16, 23, 26, 27]/2 + W[16, 23, 26, 30]/2 + W[16, 23, 27, 26]/2 - 
 W[16, 23, 27, 27]/2 + W[16, 23, 27, 30]/2 - W[16, 23, 29, 26]/2 + 
 W[16, 23, 29, 27]/2 - W[16, 23, 29, 30]/2 - W[16, 23, 30, 26]/2 + 
 W[16, 23, 30, 27]/2 - W[16, 23, 30, 30]/2 + W[16, 26, 26, 1]/4 + 
 W[16, 26, 26, 3]/8 + W[16, 26, 26, 5]/8 - W[16, 26, 26, 9]/4 - 
 W[16, 26, 26, 15]/4 - (3*W[16, 26, 26, 18])/8 - W[16, 26, 26, 19]/8 + 
 W[16, 26, 26, 20]/4 + W[16, 26, 26, 24]/4 + W[16, 26, 27, 1]/4 - 
 W[16, 26, 27, 2]/8 - W[16, 26, 27, 3]/4 - W[16, 26, 27, 4]/2 + 
 W[16, 26, 27, 5]/2 + W[16, 26, 27, 11]/2 - W[16, 26, 27, 16]/8 - 
 W[16, 26, 27, 17]/8 + W[16, 26, 27, 19]/8 - W[16, 26, 27, 24]/4 - 
 W[16, 26, 28, 2]/8 - W[16, 26, 28, 4]/8 + W[16, 26, 28, 14]/4 + 
 W[16, 26, 28, 17]/8 + W[16, 26, 28, 18]/8 - W[16, 26, 28, 24]/4 + 
 W[16, 26, 29, 3]/4 + W[16, 26, 29, 4]/2 - W[16, 26, 29, 5]/2 - 
 W[16, 26, 29, 9]/4 + W[16, 26, 29, 15]/4 - W[16, 26, 29, 16]/4 + 
 (3*W[16, 26, 30, 1])/8 + W[16, 26, 30, 2]/8 + W[16, 26, 30, 3]/4 + 
 W[16, 26, 30, 4]/2 - (3*W[16, 26, 30, 5])/8 - W[16, 26, 30, 9]/4 - 
 W[16, 26, 30, 11]/2 - W[16, 26, 30, 14]/4 + W[16, 26, 30, 18]/8 - 
 W[16, 26, 30, 20]/4 + W[16, 26, 30, 24]/4 + W[16, 27, 26, 4]/8 - 
 W[16, 27, 26, 16]/8 - W[16, 27, 26, 18]/8 - W[16, 27, 26, 19]/8 + 
 W[16, 27, 26, 24]/4 - W[16, 27, 27, 2]/8 + W[16, 27, 27, 16]/8 + 
 W[16, 27, 27, 17]/8 + W[16, 27, 27, 19]/8 - W[16, 27, 27, 24]/4 - 
 W[16, 27, 28, 2]/8 - W[16, 27, 28, 4]/8 + W[16, 27, 28, 14]/4 + 
 W[16, 27, 28, 17]/8 + W[16, 27, 28, 18]/8 - W[16, 27, 28, 24]/4 + 
 W[16, 27, 30, 2]/8 + W[16, 27, 30, 4]/8 - W[16, 27, 30, 14]/4 - 
 W[16, 27, 30, 17]/8 - W[16, 27, 30, 18]/8 + W[16, 27, 30, 24]/4 + 
 W[16, 29, 26, 2]/4 + W[16, 29, 26, 3]/8 - W[16, 29, 26, 4]/8 - 
 W[16, 29, 26, 5]/8 - W[16, 29, 26, 9]/4 - W[16, 29, 26, 15]/4 + 
 W[16, 29, 26, 16]/8 + W[16, 29, 26, 20]/4 - W[16, 29, 28, 2]/8 - 
 W[16, 29, 28, 3]/8 + W[16, 29, 28, 4]/8 + W[16, 29, 28, 5]/4 - 
 W[16, 29, 28, 8]/4 - W[16, 29, 28, 14]/4 + W[16, 29, 28, 16]/4 + 
 W[16, 29, 28, 20]/8 + W[16, 29, 29, 1]/8 - W[16, 29, 29, 2]/8 - 
 (3*W[16, 29, 29, 3])/8 - W[16, 29, 29, 4]/4 + W[16, 29, 29, 5]/4 - 
 W[16, 29, 29, 8]/4 - W[16, 29, 29, 9]/4 + W[16, 29, 29, 15]/4 + 
 W[16, 29, 29, 16]/2 + W[16, 29, 29, 19]/8 + W[16, 29, 30, 1]/8 + 
 W[16, 29, 30, 2]/4 - W[16, 29, 30, 3]/4 - (3*W[16, 29, 30, 4])/8 - 
 W[16, 29, 30, 5]/8 - W[16, 29, 30, 8]/4 - W[16, 29, 30, 9]/4 + 
 W[16, 29, 30, 14]/4 + W[16, 29, 30, 17]/8 + W[16, 29, 30, 20]/2 - 
 (3*W[17, 1, 1, 4])/4 - W[17, 1, 1, 11]/2 - W[17, 1, 1, 14]/4 + 
 (3*W[17, 1, 1, 16])/2 - (3*W[17, 1, 1, 18])/4 + W[17, 1, 1, 19] - 
 W[17, 1, 1, 24]/4 - (3*W[17, 1, 2, 4])/8 + W[17, 1, 2, 11]/2 + 
 W[17, 1, 2, 14]/4 - (3*W[17, 1, 2, 16])/8 - W[17, 1, 2, 18]/8 + 
 W[17, 1, 2, 19]/8 - (3*W[17, 1, 3, 1])/4 + W[17, 1, 3, 3]/8 + 
 W[17, 1, 3, 4]/2 - (3*W[17, 1, 3, 5])/8 - W[17, 1, 3, 11]/2 + 
 W[17, 1, 3, 15]/2 - (3*W[17, 1, 3, 16])/4 - W[17, 1, 3, 17]/4 + 
 (9*W[17, 1, 3, 18])/8 - W[17, 1, 3, 19]/8 + W[17, 1, 3, 20]/2 - 
 W[17, 1, 4, 1]/2 - W[17, 1, 4, 2]/4 + W[17, 1, 4, 3]/4 - W[17, 1, 4, 4]/8 - 
 W[17, 1, 4, 5]/4 + W[17, 1, 4, 11]/2 - W[17, 1, 4, 14]/4 - 
 (3*W[17, 1, 4, 16])/8 - (3*W[17, 1, 4, 17])/4 + (3*W[17, 1, 4, 18])/8 - 
 W[17, 1, 4, 19]/8 + W[17, 1, 4, 20]/2 + (3*W[17, 1, 5, 1])/4 - 
 W[17, 1, 5, 3]/8 - W[17, 1, 5, 4]/4 + (3*W[17, 1, 5, 5])/8 - 
 W[17, 1, 5, 14]/4 - W[17, 1, 5, 15]/2 + (5*W[17, 1, 5, 16])/4 + 
 W[17, 1, 5, 17]/4 - (7*W[17, 1, 5, 18])/8 + W[17, 1, 5, 19]/8 - 
 W[17, 1, 5, 20]/2 - W[17, 1, 5, 24]/4 + W[17, 1, 16, 1]/2 + 
 W[17, 1, 16, 2]/4 - W[17, 1, 16, 3]/4 + W[17, 1, 16, 4]/4 + 
 W[17, 1, 16, 5]/4 - W[17, 1, 16, 11]/2 + W[17, 1, 16, 14]/4 + 
 W[17, 1, 16, 16]/4 + (3*W[17, 1, 16, 17])/4 - W[17, 1, 16, 18]/2 - 
 W[17, 1, 16, 20]/2 + W[17, 1, 16, 24]/4 - (7*W[17, 1, 17, 4])/8 + 
 (7*W[17, 1, 17, 16])/8 - (9*W[17, 1, 17, 18])/8 + (7*W[17, 1, 17, 19])/8 + 
 W[17, 1, 17, 24]/4 - (3*W[17, 1, 18, 1])/4 - W[17, 1, 18, 2]/4 + 
 W[17, 1, 18, 3]/8 + (7*W[17, 1, 18, 4])/8 - (11*W[17, 1, 18, 5])/8 + 
 W[17, 1, 18, 11]/2 + W[17, 1, 18, 16]/8 + W[17, 1, 18, 17]/2 + 
 W[17, 1, 18, 18]/4 - W[17, 1, 18, 19]/4 - W[17, 1, 18, 24]/4 - 
 W[17, 1, 18, 25]/2 - (3*W[17, 1, 19, 1])/4 + W[17, 1, 19, 2]/4 - 
 W[17, 1, 19, 3]/8 - W[17, 1, 19, 4]/4 - W[17, 1, 19, 5]/8 + 
 W[17, 1, 19, 14]/4 + W[17, 1, 19, 17] - (7*W[17, 1, 19, 18])/8 + 
 (7*W[17, 1, 19, 19])/8 + W[17, 1, 19, 24]/4 + W[17, 1, 19, 25]/2 + 
 (3*W[17, 1, 24, 1])/2 + (3*W[17, 1, 24, 5])/2 - (3*W[17, 1, 24, 16])/2 - 
 (3*W[17, 1, 24, 17])/2 + (3*W[17, 1, 24, 18])/2 - (3*W[17, 1, 24, 19])/2 + 
 W[17, 1, 27, 26]/8 - W[17, 1, 27, 28]/8 + W[17, 1, 28, 26]/8 - 
 W[17, 1, 28, 28]/8 + W[17, 1, 30, 26]/8 - (5*W[17, 1, 30, 27])/8 + 
 W[17, 1, 30, 29]/2 + (3*W[17, 1, 30, 30])/4 - W[17, 2, 1, 4]/2 + 
 W[17, 2, 1, 11]/2 + W[17, 2, 1, 14]/4 - W[17, 2, 1, 16]/4 + 
 W[17, 2, 1, 19]/4 - W[17, 2, 1, 24]/4 + W[17, 2, 2, 4]/8 - 
 W[17, 2, 2, 11]/2 - W[17, 2, 2, 14]/4 + (5*W[17, 2, 2, 16])/8 - 
 W[17, 2, 2, 18]/8 + W[17, 2, 2, 19]/8 - (3*W[17, 2, 3, 4])/8 + 
 W[17, 2, 3, 11]/2 + (3*W[17, 2, 3, 16])/8 - (7*W[17, 2, 3, 18])/8 + 
 (3*W[17, 2, 3, 19])/8 - W[17, 2, 4, 2]/2 - (3*W[17, 2, 4, 3])/8 + 
 (5*W[17, 2, 4, 4])/4 + (3*W[17, 2, 4, 5])/8 + W[17, 2, 4, 9]/2 - 
 W[17, 2, 4, 11]/2 + W[17, 2, 4, 14]/4 - W[17, 2, 4, 16] + 
 W[17, 2, 4, 17]/2 + (3*W[17, 2, 4, 18])/8 - (3*W[17, 2, 4, 19])/8 - 
 W[17, 2, 4, 20]/2 - W[17, 2, 5, 4]/8 + W[17, 2, 5, 14]/4 - 
 (5*W[17, 2, 5, 16])/8 + (7*W[17, 2, 5, 18])/8 - W[17, 2, 5, 19]/8 - 
 W[17, 2, 5, 24]/4 + W[17, 2, 16, 2]/2 + (3*W[17, 2, 16, 3])/8 - 
 (7*W[17, 2, 16, 4])/8 - (3*W[17, 2, 16, 5])/8 - W[17, 2, 16, 9]/2 + 
 W[17, 2, 16, 11]/2 - W[17, 2, 16, 14]/4 + (5*W[17, 2, 16, 16])/8 - 
 W[17, 2, 16, 17]/2 - W[17, 2, 16, 18]/4 + W[17, 2, 16, 20]/2 + 
 W[17, 2, 16, 24]/4 + (3*W[17, 2, 17, 4])/8 - (3*W[17, 2, 17, 16])/8 + 
 W[17, 2, 17, 18]/8 - (3*W[17, 2, 17, 19])/8 + W[17, 2, 17, 24]/4 - 
 W[17, 2, 18, 2]/2 - (3*W[17, 2, 18, 3])/8 + (3*W[17, 2, 18, 4])/8 + 
 (3*W[17, 2, 18, 5])/8 - W[17, 2, 18, 11]/2 + W[17, 2, 18, 16]/8 + 
 W[17, 2, 18, 17]/2 - W[17, 2, 18, 18]/2 + (3*W[17, 2, 18, 19])/4 + 
 W[17, 2, 18, 20]/2 - W[17, 2, 18, 24]/4 - W[17, 2, 18, 25]/2 + 
 W[17, 2, 19, 2]/2 + (3*W[17, 2, 19, 3])/8 - W[17, 2, 19, 4]/4 - 
 (3*W[17, 2, 19, 5])/8 - W[17, 2, 19, 14]/4 + W[17, 2, 19, 16]/2 - 
 W[17, 2, 19, 17]/2 + (3*W[17, 2, 19, 18])/8 - (5*W[17, 2, 19, 19])/8 - 
 W[17, 2, 19, 20]/2 + W[17, 2, 19, 24]/4 + W[17, 2, 19, 25]/2 - 
 W[17, 2, 27, 26]/8 - W[17, 2, 27, 27]/4 - W[17, 2, 27, 28]/8 + 
 W[17, 2, 27, 29]/2 + W[17, 2, 27, 30]/2 - W[17, 2, 28, 26]/8 - 
 W[17, 2, 28, 27]/4 - W[17, 2, 28, 28]/8 + W[17, 2, 28, 29]/2 + 
 W[17, 2, 28, 30]/2 + W[17, 2, 30, 26]/8 + W[17, 2, 30, 27]/8 - 
 W[17, 2, 30, 29]/2 - (3*W[17, 2, 30, 30])/8 - (3*W[17, 3, 1, 1])/4 - 
 W[17, 3, 1, 3]/4 + W[17, 3, 1, 4]/8 + W[17, 3, 1, 9]/4 + W[17, 3, 1, 11]/2 + 
 W[17, 3, 1, 15]/2 - (9*W[17, 3, 1, 16])/8 - W[17, 3, 1, 17]/4 + 
 (7*W[17, 3, 1, 18])/8 - W[17, 3, 1, 19]/8 + W[17, 3, 1, 20]/2 - 
 W[17, 3, 1, 25]/4 - W[17, 3, 2, 1]/4 - (3*W[17, 3, 2, 4])/8 - 
 W[17, 3, 2, 9]/4 - W[17, 3, 2, 11]/2 + (11*W[17, 3, 2, 16])/8 - 
 (7*W[17, 3, 2, 18])/8 + (3*W[17, 3, 2, 19])/8 + (3*W[17, 3, 2, 20])/4 - 
 W[17, 3, 2, 25]/4 - W[17, 3, 3, 1]/8 - W[17, 3, 3, 4]/8 + 
 W[17, 3, 3, 11]/2 + W[17, 3, 3, 16]/4 - (3*W[17, 3, 3, 18])/4 + 
 W[17, 3, 3, 19]/8 + W[17, 3, 3, 20]/8 + (5*W[17, 3, 4, 1])/8 - 
 W[17, 3, 4, 2]/4 - W[17, 3, 4, 3]/8 - W[17, 3, 4, 4]/2 + W[17, 3, 4, 5]/4 - 
 W[17, 3, 4, 9]/4 - W[17, 3, 4, 11]/2 + (3*W[17, 3, 4, 16])/8 - 
 (3*W[17, 3, 4, 17])/8 + W[17, 3, 4, 20]/4 - (3*W[17, 3, 5, 1])/8 + 
 (3*W[17, 3, 5, 4])/8 + W[17, 3, 5, 16]/2 - W[17, 3, 5, 18]/2 - 
 (3*W[17, 3, 5, 19])/8 + (3*W[17, 3, 5, 20])/8 - 2*W[17, 3, 10, 16] + 
 2*W[17, 3, 10, 18] + W[17, 3, 15, 1] - W[17, 3, 15, 20] - 
 (5*W[17, 3, 16, 1])/8 + W[17, 3, 16, 2]/4 + W[17, 3, 16, 3]/8 + 
 W[17, 3, 16, 4]/4 + W[17, 3, 16, 9]/4 + W[17, 3, 16, 11]/2 - 
 W[17, 3, 16, 16]/8 + W[17, 3, 16, 17]/8 - W[17, 3, 16, 18]/4 - 
 W[17, 3, 17, 1]/4 - (3*W[17, 3, 17, 4])/8 + W[17, 3, 17, 9]/4 + 
 (3*W[17, 3, 17, 16])/8 - (3*W[17, 3, 17, 18])/8 + (3*W[17, 3, 17, 19])/8 - 
 W[17, 3, 17, 20]/4 + W[17, 3, 17, 25]/4 + (3*W[17, 3, 18, 1])/4 - 
 W[17, 3, 18, 2]/4 - W[17, 3, 18, 3]/8 - W[17, 3, 18, 11]/2 + 
 W[17, 3, 18, 16] - W[17, 3, 18, 17]/8 - (5*W[17, 3, 18, 18])/8 - 
 W[17, 3, 18, 19]/4 - (5*W[17, 3, 18, 20])/8 + W[17, 3, 18, 25]/4 - 
 W[17, 3, 19, 1]/4 + W[17, 3, 19, 2]/4 + W[17, 3, 19, 3]/8 - 
 W[17, 3, 19, 5]/4 + (3*W[17, 3, 19, 17])/8 + W[17, 3, 19, 18]/8 + 
 W[17, 3, 19, 19]/2 - W[17, 3, 19, 20]/8 - W[17, 3, 19, 25]/4 + 
 W[17, 3, 20, 1]/4 + W[17, 3, 20, 3]/4 + W[17, 3, 20, 4]/8 - 
 W[17, 3, 20, 9]/4 - W[17, 3, 20, 15]/2 - W[17, 3, 20, 16]/8 + 
 W[17, 3, 20, 17]/4 - W[17, 3, 20, 18]/8 - W[17, 3, 20, 19]/8 + 
 W[17, 3, 20, 25]/4 - W[17, 3, 27, 26]/4 + (5*W[17, 3, 27, 27])/8 + 
 W[17, 3, 27, 28]/8 - W[17, 3, 27, 29]/2 - (3*W[17, 3, 27, 30])/4 + 
 W[17, 3, 29, 26]/4 + W[17, 3, 29, 30]/8 + W[17, 3, 30, 26]/4 + 
 W[17, 3, 30, 30]/8 - W[17, 4, 1, 1]/4 - W[17, 4, 1, 2]/8 + 
 (5*W[17, 4, 1, 3])/8 + W[17, 4, 1, 4]/4 - (7*W[17, 4, 1, 5])/8 - 
 W[17, 4, 1, 9]/4 - W[17, 4, 1, 11]/2 + W[17, 4, 1, 14]/4 - 
 W[17, 4, 1, 15]/4 - (3*W[17, 4, 1, 16])/8 - (3*W[17, 4, 1, 17])/8 + 
 (3*W[17, 4, 1, 18])/8 - W[17, 4, 1, 19]/2 + (3*W[17, 4, 1, 20])/4 + 
 W[17, 4, 1, 24]/4 - (5*W[17, 4, 2, 2])/8 - (3*W[17, 4, 2, 3])/8 + 
 (11*W[17, 4, 2, 4])/8 + (5*W[17, 4, 2, 5])/8 + W[17, 4, 2, 9]/4 + 
 W[17, 4, 2, 11]/2 - W[17, 4, 2, 14]/4 + W[17, 4, 2, 15]/4 - 
 (5*W[17, 4, 2, 16])/4 + W[17, 4, 2, 17]/8 - W[17, 4, 2, 19]/8 - 
 W[17, 4, 2, 20]/2 + (3*W[17, 4, 3, 1])/8 - W[17, 4, 3, 2]/4 - 
 W[17, 4, 3, 3]/4 - (3*W[17, 4, 3, 4])/8 + W[17, 4, 3, 5]/8 - 
 W[17, 4, 3, 11]/2 + W[17, 4, 3, 15]/4 + W[17, 4, 3, 16]/4 - 
 (3*W[17, 4, 3, 17])/8 + W[17, 4, 3, 18]/4 - W[17, 4, 4, 1]/8 + 
 (9*W[17, 4, 4, 2])/8 - (3*W[17, 4, 4, 3])/8 - (5*W[17, 4, 4, 4])/4 - 
 W[17, 4, 4, 5]/4 - (3*W[17, 4, 4, 9])/4 + W[17, 4, 4, 11]/2 + 
 W[17, 4, 4, 14]/4 + (5*W[17, 4, 4, 16])/4 - W[17, 4, 4, 17]/2 - 
 (5*W[17, 4, 4, 18])/4 + W[17, 4, 4, 19]/8 + W[17, 4, 4, 20]/4 - 
 (7*W[17, 4, 5, 1])/8 + (5*W[17, 4, 5, 2])/8 + W[17, 4, 5, 3]/2 - 
 W[17, 4, 5, 4]/4 - (5*W[17, 4, 5, 5])/8 + W[17, 4, 5, 14]/4 - 
 W[17, 4, 5, 15]/4 + W[17, 4, 5, 16]/4 + (3*W[17, 4, 5, 17])/4 - 
 (7*W[17, 4, 5, 18])/8 + W[17, 4, 5, 20]/4 + W[17, 4, 5, 24]/4 - 
 W[17, 4, 9, 1]/2 + W[17, 4, 9, 2]/2 - W[17, 4, 9, 4]/2 + W[17, 4, 9, 16]/2 - 
 W[17, 4, 9, 17]/2 + W[17, 4, 9, 20]/2 - W[17, 4, 16, 1]/8 - 
 (7*W[17, 4, 16, 2])/8 + (5*W[17, 4, 16, 3])/8 + (9*W[17, 4, 16, 4])/8 + 
 W[17, 4, 16, 5]/2 + (3*W[17, 4, 16, 9])/4 - W[17, 4, 16, 11]/2 - 
 W[17, 4, 16, 14]/4 - (5*W[17, 4, 16, 16])/8 + W[17, 4, 16, 17]/4 - 
 W[17, 4, 16, 18]/8 - W[17, 4, 16, 24]/4 - W[17, 4, 17, 1]/2 + 
 W[17, 4, 17, 2]/4 - (3*W[17, 4, 17, 3])/8 - W[17, 4, 17, 4]/2 + 
 (7*W[17, 4, 17, 5])/8 - W[17, 4, 17, 9]/4 - W[17, 4, 17, 15]/4 + 
 W[17, 4, 17, 16] + W[17, 4, 17, 17]/2 - (5*W[17, 4, 17, 18])/8 + 
 (3*W[17, 4, 17, 19])/8 - (3*W[17, 4, 17, 20])/4 + W[17, 4, 17, 24]/4 + 
 W[17, 4, 18, 1]/2 - W[17, 4, 18, 3]/2 - (9*W[17, 4, 18, 4])/8 + 
 W[17, 4, 18, 11]/2 + W[17, 4, 18, 16]/8 - W[17, 4, 18, 17]/2 - 
 (3*W[17, 4, 18, 18])/8 + W[17, 4, 18, 19]/8 + W[17, 4, 18, 20]/2 - 
 W[17, 4, 18, 24]/4 - W[17, 4, 19, 1]/4 - W[17, 4, 19, 2]/8 + 
 W[17, 4, 19, 4]/8 + W[17, 4, 19, 5]/4 - W[17, 4, 19, 14]/4 + 
 (3*W[17, 4, 19, 17])/8 + W[17, 4, 19, 18]/8 + W[17, 4, 19, 19]/2 - 
 W[17, 4, 19, 24]/4 + (3*W[17, 4, 20, 1])/4 - W[17, 4, 20, 2]/2 - 
 (3*W[17, 4, 20, 3])/8 - (7*W[17, 4, 20, 4])/8 + (3*W[17, 4, 20, 5])/8 + 
 W[17, 4, 20, 9]/4 + W[17, 4, 20, 15]/4 + (3*W[17, 4, 20, 16])/8 - 
 (3*W[17, 4, 20, 17])/4 + W[17, 4, 20, 18]/2 + W[17, 4, 23, 4] - 
 W[17, 4, 23, 5] - W[17, 4, 23, 16] + W[17, 4, 23, 17] + W[17, 4, 23, 18] - 
 W[17, 4, 23, 20] + W[17, 4, 27, 26]/8 - (5*W[17, 4, 27, 27])/8 + 
 W[17, 4, 27, 29]/2 + (3*W[17, 4, 27, 30])/4 - W[17, 4, 29, 26]/4 + 
 W[17, 4, 29, 27]/2 - (3*W[17, 4, 29, 30])/8 - W[17, 4, 30, 26]/4 + 
 W[17, 4, 30, 27]/2 - (3*W[17, 4, 30, 30])/8 + (3*W[17, 5, 1, 1])/4 + 
 W[17, 5, 1, 3]/4 + W[17, 5, 1, 4]/8 - W[17, 5, 1, 9]/4 - W[17, 5, 1, 11] - 
 W[17, 5, 1, 14]/4 - W[17, 5, 1, 15]/2 + (13*W[17, 5, 1, 16])/8 + 
 W[17, 5, 1, 17]/4 - (5*W[17, 5, 1, 18])/8 + W[17, 5, 1, 19]/8 - 
 W[17, 5, 1, 20]/2 - W[17, 5, 1, 24]/4 + W[17, 5, 1, 25]/4 - 
 W[17, 5, 2, 1]/4 + W[17, 5, 2, 9]/4 - W[17, 5, 2, 11] + W[17, 5, 2, 14]/4 - 
 W[17, 5, 2, 16]/4 + (5*W[17, 5, 2, 18])/4 - W[17, 5, 2, 19]/4 - 
 W[17, 5, 2, 20]/4 + W[17, 5, 2, 25]/4 + (5*W[17, 5, 3, 1])/8 + 
 W[17, 5, 3, 4]/2 + W[17, 5, 3, 11] - W[17, 5, 3, 16]/8 - 
 (7*W[17, 5, 3, 18])/8 - W[17, 5, 3, 19]/2 - (5*W[17, 5, 3, 20])/8 - 
 (7*W[17, 5, 4, 1])/8 + W[17, 5, 4, 2]/2 + W[17, 5, 4, 3]/2 - 
 W[17, 5, 4, 4]/4 - (3*W[17, 5, 4, 5])/8 - W[17, 5, 4, 9]/4 + 
 W[17, 5, 4, 11] - W[17, 5, 4, 14]/4 + W[17, 5, 4, 16]/8 + 
 (3*W[17, 5, 4, 17])/8 - (9*W[17, 5, 4, 18])/8 + (3*W[17, 5, 4, 19])/8 + 
 W[17, 5, 4, 20]/4 - W[17, 5, 5, 1]/8 - W[17, 5, 5, 14]/4 - 
 (5*W[17, 5, 5, 16])/8 + (7*W[17, 5, 5, 18])/8 + W[17, 5, 5, 19]/4 + 
 W[17, 5, 5, 20]/8 - W[17, 5, 5, 24]/4 - 2*W[17, 5, 10, 16] + 
 2*W[17, 5, 10, 18] - W[17, 5, 15, 1] + W[17, 5, 15, 20] + 
 (11*W[17, 5, 16, 1])/8 - (3*W[17, 5, 16, 2])/2 - W[17, 5, 16, 3]/2 + 
 W[17, 5, 16, 4]/8 - (7*W[17, 5, 16, 5])/8 + W[17, 5, 16, 9]/4 + 
 W[17, 5, 16, 11] + W[17, 5, 16, 14]/4 - W[17, 5, 16, 16]/2 - 
 W[17, 5, 16, 17]/8 + W[17, 5, 16, 18]/4 + W[17, 5, 16, 24]/4 + 
 (3*W[17, 5, 17, 1])/4 + W[17, 5, 17, 4]/2 - W[17, 5, 17, 9]/4 - 
 W[17, 5, 17, 18]/4 - W[17, 5, 17, 19]/2 - W[17, 5, 17, 20]/4 + 
 W[17, 5, 17, 24]/4 - W[17, 5, 17, 25]/4 - W[17, 5, 18, 1] + 
 (3*W[17, 5, 18, 2])/2 + W[17, 5, 18, 3]/2 - (9*W[17, 5, 18, 4])/8 + 
 (11*W[17, 5, 18, 5])/8 - W[17, 5, 18, 11] + (13*W[17, 5, 18, 16])/8 - 
 (3*W[17, 5, 18, 17])/8 - (11*W[17, 5, 18, 18])/8 + W[17, 5, 18, 19]/4 - 
 (3*W[17, 5, 18, 20])/8 - W[17, 5, 18, 24]/4 + W[17, 5, 18, 25]/4 + 
 W[17, 5, 19, 1]/2 - W[17, 5, 19, 2]/2 - W[17, 5, 19, 3]/2 + 
 W[17, 5, 19, 4]/4 + (3*W[17, 5, 19, 5])/8 + W[17, 5, 19, 14]/4 - 
 W[17, 5, 19, 16]/2 - (3*W[17, 5, 19, 17])/8 + W[17, 5, 19, 18]/4 - 
 (3*W[17, 5, 19, 19])/8 + (5*W[17, 5, 19, 20])/8 + W[17, 5, 19, 24]/4 - 
 W[17, 5, 19, 25]/4 - W[17, 5, 20, 1]/4 - W[17, 5, 20, 3]/4 - 
 W[17, 5, 20, 4]/8 + W[17, 5, 20, 9]/4 + W[17, 5, 20, 15]/2 + 
 W[17, 5, 20, 16]/8 - W[17, 5, 20, 17]/4 + W[17, 5, 20, 18]/8 + 
 W[17, 5, 20, 19]/8 - W[17, 5, 20, 25]/4 - W[17, 5, 24, 1]/2 - 
 W[17, 5, 24, 5]/2 + W[17, 5, 24, 16]/2 + W[17, 5, 24, 17]/2 - 
 W[17, 5, 24, 18]/2 + W[17, 5, 24, 19]/2 + W[17, 5, 26, 27]/2 - 
 W[17, 5, 26, 29]/2 - W[17, 5, 26, 30]/2 + (3*W[17, 5, 27, 26])/8 + 
 W[17, 5, 27, 27]/8 - W[17, 5, 27, 29]/2 - W[17, 5, 27, 30]/4 + 
 W[17, 5, 28, 26]/8 + W[17, 5, 28, 27]/4 + W[17, 5, 28, 28]/8 - 
 W[17, 5, 28, 29]/2 - W[17, 5, 28, 30]/2 - W[17, 5, 29, 26]/4 - 
 W[17, 5, 29, 30]/8 - (3*W[17, 5, 30, 26])/8 + (3*W[17, 5, 30, 27])/8 - 
 W[17, 5, 30, 30]/4 + W[17, 10, 2, 1]/2 + 2*W[17, 10, 2, 11] - 
 (3*W[17, 10, 2, 16])/2 - W[17, 10, 2, 18]/2 - W[17, 10, 2, 20]/2 - 
 W[17, 10, 3, 1]/2 - 2*W[17, 10, 3, 11] - W[17, 10, 3, 16]/2 + 
 (5*W[17, 10, 3, 18])/2 + W[17, 10, 3, 20]/2 + W[17, 10, 5, 1]/2 + 
 W[17, 10, 5, 16]/2 - W[17, 10, 5, 18]/2 - W[17, 10, 5, 20]/2 + 
 4*W[17, 10, 10, 16] - 4*W[17, 10, 10, 18] - W[17, 10, 16, 1]/2 + 
 W[17, 10, 16, 2] + W[17, 10, 16, 5] - 2*W[17, 10, 16, 11] + 
 W[17, 10, 16, 16]/2 + W[17, 10, 16, 18]/2 - W[17, 10, 16, 20]/2 - 
 W[17, 10, 17, 1]/2 - W[17, 10, 17, 16]/2 + W[17, 10, 17, 18]/2 + 
 W[17, 10, 17, 20]/2 + W[17, 10, 18, 1]/2 - W[17, 10, 18, 2] - 
 W[17, 10, 18, 5] + 2*W[17, 10, 18, 11] - (5*W[17, 10, 18, 16])/2 + 
 (3*W[17, 10, 18, 18])/2 + W[17, 10, 18, 20]/2 - W[17, 10, 26, 27]/2 + 
 W[17, 10, 26, 29]/2 + W[17, 10, 26, 30]/2 - W[17, 10, 27, 27]/2 + 
 W[17, 10, 27, 29]/2 + W[17, 10, 27, 30]/2 - W[17, 10, 30, 27]/2 + 
 W[17, 10, 30, 29]/2 + W[17, 10, 30, 30]/2 + W[17, 16, 1, 1]/4 + 
 W[17, 16, 1, 2]/8 - (5*W[17, 16, 1, 3])/8 + (7*W[17, 16, 1, 5])/8 + 
 W[17, 16, 1, 9]/4 + W[17, 16, 1, 11]/2 - W[17, 16, 1, 14]/4 + 
 W[17, 16, 1, 15]/4 + W[17, 16, 1, 16]/8 + (3*W[17, 16, 1, 17])/8 - 
 (5*W[17, 16, 1, 18])/8 + W[17, 16, 1, 19]/4 - (3*W[17, 16, 1, 20])/4 + 
 W[17, 16, 1, 24]/4 + (5*W[17, 16, 2, 2])/8 + (3*W[17, 16, 2, 3])/8 - 
 (9*W[17, 16, 2, 4])/8 - (5*W[17, 16, 2, 5])/8 - W[17, 16, 2, 9]/4 - 
 W[17, 16, 2, 11]/2 + W[17, 16, 2, 14]/4 - W[17, 16, 2, 15]/4 + 
 W[17, 16, 2, 16] - W[17, 16, 2, 17]/8 + W[17, 16, 2, 18]/4 - 
 W[17, 16, 2, 19]/8 + W[17, 16, 2, 20]/2 - (5*W[17, 16, 3, 1])/8 + 
 W[17, 16, 3, 2]/4 + (3*W[17, 16, 3, 3])/8 + (3*W[17, 16, 3, 4])/4 - 
 W[17, 16, 3, 5]/2 + W[17, 16, 3, 11]/2 + W[17, 16, 3, 15]/4 - 
 (3*W[17, 16, 3, 16])/8 + W[17, 16, 3, 17]/8 - W[17, 16, 3, 18]/4 - 
 (3*W[17, 16, 4, 1])/8 - (3*W[17, 16, 4, 2])/8 + W[17, 16, 4, 3] + 
 (9*W[17, 16, 4, 4])/8 + W[17, 16, 4, 5]/8 + W[17, 16, 4, 9]/4 - 
 W[17, 16, 4, 11]/2 - W[17, 16, 4, 14]/4 - (3*W[17, 16, 4, 16])/8 - 
 W[17, 16, 4, 17]/4 - W[17, 16, 4, 18]/2 - W[17, 16, 4, 19]/8 + 
 (3*W[17, 16, 4, 20])/4 + W[17, 16, 5, 1]/8 - (9*W[17, 16, 5, 2])/8 - 
 W[17, 16, 5, 3]/8 + (5*W[17, 16, 5, 4])/8 - W[17, 16, 5, 5]/2 - 
 W[17, 16, 5, 14]/4 - W[17, 16, 5, 15]/4 + (5*W[17, 16, 5, 16])/8 - 
 (3*W[17, 16, 5, 18])/8 + W[17, 16, 5, 19]/4 + (3*W[17, 16, 5, 20])/4 + 
 W[17, 16, 5, 24]/4 + W[17, 16, 9, 1]/2 - W[17, 16, 9, 2]/2 + 
 W[17, 16, 9, 4]/2 - W[17, 16, 9, 16]/2 + W[17, 16, 9, 17]/2 - 
 W[17, 16, 9, 20]/2 + (5*W[17, 16, 16, 1])/8 + W[17, 16, 16, 2]/8 - 
 W[17, 16, 16, 3]/4 - W[17, 16, 16, 4] - (3*W[17, 16, 16, 5])/8 - 
 W[17, 16, 16, 9]/4 + W[17, 16, 16, 11]/2 + W[17, 16, 16, 14]/4 - 
 W[17, 16, 16, 16]/4 - W[17, 16, 16, 17]/2 + (11*W[17, 16, 16, 18])/8 - 
 W[17, 16, 16, 24]/4 - W[17, 16, 17, 1]/2 + W[17, 16, 17, 2]/4 - 
 W[17, 16, 17, 3]/8 - (3*W[17, 16, 17, 5])/8 + W[17, 16, 17, 9]/4 + 
 W[17, 16, 17, 15]/4 + W[17, 16, 17, 18]/8 + W[17, 16, 17, 19]/8 + 
 (3*W[17, 16, 17, 20])/4 - (3*W[17, 16, 17, 24])/4 + W[17, 16, 18, 1]/4 + 
 (3*W[17, 16, 18, 2])/4 - (9*W[17, 16, 18, 4])/8 + (7*W[17, 16, 18, 5])/4 - 
 W[17, 16, 18, 11]/2 + (9*W[17, 16, 18, 16])/8 - W[17, 16, 18, 17] - 
 (9*W[17, 16, 18, 18])/8 + W[17, 16, 18, 19]/8 - W[17, 16, 18, 20]/2 + 
 (3*W[17, 16, 18, 24])/4 - W[17, 16, 19, 2]/8 - W[17, 16, 19, 4]/8 + 
 W[17, 16, 19, 14]/4 + W[17, 16, 19, 17]/8 + W[17, 16, 19, 18]/8 - 
 W[17, 16, 19, 24]/4 + W[17, 16, 20, 1]/4 - W[17, 16, 20, 3]/8 - 
 W[17, 16, 20, 4]/8 + W[17, 16, 20, 5]/8 - W[17, 16, 20, 9]/4 - 
 W[17, 16, 20, 15]/4 + W[17, 16, 20, 16]/8 + W[17, 16, 20, 17]/4 + 
 W[17, 16, 23, 4] - W[17, 16, 23, 5] - W[17, 16, 23, 16] + 
 W[17, 16, 23, 17] + W[17, 16, 23, 18] - W[17, 16, 23, 20] + 
 W[17, 16, 24, 1]/2 + W[17, 16, 24, 5]/2 - W[17, 16, 24, 16]/2 - 
 W[17, 16, 24, 17]/2 + W[17, 16, 24, 18]/2 - W[17, 16, 24, 19]/2 + 
 W[17, 16, 26, 26]/2 - W[17, 16, 26, 27]/2 + W[17, 16, 26, 30]/2 + 
 (3*W[17, 16, 27, 26])/8 + W[17, 16, 27, 27]/8 - W[17, 16, 27, 29]/2 - 
 W[17, 16, 27, 30]/4 - W[17, 16, 29, 26]/4 - W[17, 16, 29, 30]/8 - 
 (3*W[17, 17, 1, 4])/4 + (3*W[17, 17, 1, 16])/4 - (5*W[17, 17, 1, 18])/4 + 
 (3*W[17, 17, 1, 19])/4 + W[17, 17, 1, 24]/2 + W[17, 17, 2, 4]/4 - 
 W[17, 17, 2, 16]/4 + W[17, 17, 2, 18]/4 - W[17, 17, 2, 19]/4 - 
 W[17, 17, 3, 4]/2 + W[17, 17, 3, 16]/2 - W[17, 17, 3, 18]/2 + 
 W[17, 17, 3, 19]/2 - (3*W[17, 17, 4, 1])/4 + W[17, 17, 4, 2]/4 - 
 W[17, 17, 4, 3]/2 - W[17, 17, 4, 4]/2 + (3*W[17, 17, 4, 5])/4 + 
 W[17, 17, 4, 16] + W[17, 17, 4, 17]/2 - W[17, 17, 4, 18]/4 + 
 W[17, 17, 4, 19]/2 - W[17, 17, 4, 20] + (3*W[17, 17, 5, 4])/4 - 
 (11*W[17, 17, 5, 16])/4 + (9*W[17, 17, 5, 18])/4 - (3*W[17, 17, 5, 19])/4 + 
 W[17, 17, 5, 24]/2 + 2*W[17, 17, 10, 16] - 2*W[17, 17, 10, 18] + 
 (3*W[17, 17, 16, 1])/4 - W[17, 17, 16, 2]/4 + W[17, 17, 16, 3]/2 + 
 W[17, 17, 16, 4] - (7*W[17, 17, 16, 5])/4 - (3*W[17, 17, 16, 16])/2 + 
 W[17, 17, 16, 17]/2 + (5*W[17, 17, 16, 18])/4 - W[17, 17, 16, 24]/2 + 
 W[17, 17, 17, 4]/2 - W[17, 17, 17, 16]/2 + W[17, 17, 17, 18] - 
 W[17, 17, 17, 19]/2 - W[17, 17, 17, 24]/2 - (5*W[17, 17, 18, 1])/4 + 
 W[17, 17, 18, 2]/4 - W[17, 17, 18, 3]/2 - W[17, 17, 18, 4]/4 + 
 (5*W[17, 17, 18, 5])/4 - (3*W[17, 17, 18, 16])/4 + W[17, 17, 18, 18] - 
 W[17, 17, 18, 19]/4 + W[17, 17, 18, 24]/2 + (7*W[17, 17, 19, 1])/4 - 
 W[17, 17, 19, 2]/4 + W[17, 17, 19, 3]/2 + W[17, 17, 19, 4]/2 - 
 (3*W[17, 17, 19, 5])/4 - W[17, 17, 19, 17]/2 - W[17, 17, 19, 18]/4 - 
 W[17, 17, 19, 19]/2 - W[17, 17, 19, 24]/2 - W[17, 17, 23, 4] + 
 W[17, 17, 23, 5] + W[17, 17, 23, 16] - W[17, 17, 23, 17] - 
 W[17, 17, 23, 18] + W[17, 17, 23, 20] - W[17, 17, 24, 1]/2 - 
 W[17, 17, 24, 5]/2 + W[17, 17, 24, 16]/2 + W[17, 17, 24, 17]/2 - 
 W[17, 17, 24, 18]/2 + W[17, 17, 24, 19]/2 - W[17, 18, 1, 1] - 
 (3*W[17, 18, 1, 2])/8 + W[17, 18, 1, 3]/8 + (7*W[17, 18, 1, 4])/8 - 
 (9*W[17, 18, 1, 5])/8 + W[17, 18, 1, 11]/2 - W[17, 18, 1, 14]/2 + 
 W[17, 18, 1, 15]/4 + W[17, 18, 1, 16]/2 + W[17, 18, 1, 17]/8 + 
 W[17, 18, 1, 18]/2 + W[17, 18, 1, 19]/8 - W[17, 18, 1, 20]/4 - 
 W[17, 18, 1, 24]/2 - W[17, 18, 1, 25]/4 - W[17, 18, 2, 1]/4 - 
 (5*W[17, 18, 2, 2])/8 - (3*W[17, 18, 2, 3])/8 + (5*W[17, 18, 2, 4])/8 + 
 (5*W[17, 18, 2, 5])/8 - W[17, 18, 2, 11]/2 - W[17, 18, 2, 14]/2 + 
 W[17, 18, 2, 15]/4 + W[17, 18, 2, 16]/4 + W[17, 18, 2, 17]/8 - 
 W[17, 18, 2, 18]/2 + (7*W[17, 18, 2, 19])/8 + W[17, 18, 2, 20]/4 - 
 W[17, 18, 2, 25]/4 + W[17, 18, 3, 1] - W[17, 18, 3, 2]/4 - 
 (3*W[17, 18, 3, 3])/8 - W[17, 18, 3, 4]/2 + W[17, 18, 3, 5]/2 + 
 W[17, 18, 3, 11]/2 - W[17, 18, 3, 15]/4 + (3*W[17, 18, 3, 16])/4 - 
 W[17, 18, 3, 17]/8 - (9*W[17, 18, 3, 18])/8 - W[17, 18, 3, 19]/4 - 
 (3*W[17, 18, 3, 20])/8 + W[17, 18, 4, 1]/2 + W[17, 18, 4, 2]/8 - 
 W[17, 18, 4, 3]/4 - (5*W[17, 18, 4, 4])/8 - (3*W[17, 18, 4, 5])/4 - 
 W[17, 18, 4, 11]/2 + W[17, 18, 4, 14]/2 - W[17, 18, 4, 17]/8 - 
 W[17, 18, 4, 18]/8 - W[17, 18, 4, 19]/4 + W[17, 18, 4, 20]/2 - 
 2*W[17, 18, 5, 1] + (7*W[17, 18, 5, 2])/8 + (5*W[17, 18, 5, 3])/8 - 
 (5*W[17, 18, 5, 4])/8 + W[17, 18, 5, 5]/2 - W[17, 18, 5, 14]/2 + 
 W[17, 18, 5, 15]/4 + (9*W[17, 18, 5, 16])/4 - W[17, 18, 5, 17]/4 - 
 2*W[17, 18, 5, 18] + (3*W[17, 18, 5, 19])/4 + (5*W[17, 18, 5, 20])/8 - 
 W[17, 18, 5, 24]/2 - 2*W[17, 18, 10, 16] + 2*W[17, 18, 10, 18] + 
 (3*W[17, 18, 16, 1])/4 - W[17, 18, 16, 2]/8 + W[17, 18, 16, 3]/4 - 
 (7*W[17, 18, 16, 4])/8 + W[17, 18, 16, 11]/2 + W[17, 18, 16, 14]/2 + 
 (3*W[17, 18, 16, 16])/4 - (5*W[17, 18, 16, 17])/8 - 
 (9*W[17, 18, 16, 18])/8 + W[17, 18, 16, 24]/2 - (3*W[17, 18, 17, 1])/4 - 
 (3*W[17, 18, 17, 3])/8 + W[17, 18, 17, 4]/4 + (3*W[17, 18, 17, 5])/8 - 
 W[17, 18, 17, 15]/4 - W[17, 18, 17, 16]/2 + W[17, 18, 17, 17]/4 - 
 W[17, 18, 17, 18]/8 - (5*W[17, 18, 17, 19])/8 + W[17, 18, 17, 20]/2 + 
 W[17, 18, 17, 24] + W[17, 18, 17, 25]/4 + W[17, 18, 18, 1]/2 - 
 (3*W[17, 18, 18, 2])/4 - (3*W[17, 18, 18, 4])/4 - (3*W[17, 18, 18, 5])/8 - 
 W[17, 18, 18, 11]/2 + W[17, 18, 18, 16]/2 + (9*W[17, 18, 18, 17])/8 - 
 (5*W[17, 18, 18, 18])/4 + (15*W[17, 18, 18, 19])/8 - W[17, 18, 18, 20]/8 - 
 W[17, 18, 18, 24] - W[17, 18, 18, 25]/4 - (3*W[17, 18, 19, 1])/4 + 
 (5*W[17, 18, 19, 2])/8 - W[17, 18, 19, 3]/4 - (3*W[17, 18, 19, 4])/8 + 
 (5*W[17, 18, 19, 5])/8 + W[17, 18, 19, 14]/2 - W[17, 18, 19, 16]/2 - 
 W[17, 18, 19, 17]/2 + (7*W[17, 18, 19, 18])/8 - (7*W[17, 18, 19, 19])/8 + 
 (3*W[17, 18, 19, 20])/8 + W[17, 18, 19, 24]/2 + W[17, 18, 19, 25]/4 + 
 W[17, 18, 20, 3]/8 + W[17, 18, 20, 5]/8 - W[17, 18, 20, 15]/4 - 
 W[17, 18, 20, 18]/8 - W[17, 18, 20, 19]/8 + W[17, 18, 20, 25]/4 + 
 W[17, 18, 23, 4] - W[17, 18, 23, 5] - W[17, 18, 23, 16] + 
 W[17, 18, 23, 17] + W[17, 18, 23, 18] - W[17, 18, 23, 20] + 
 W[17, 18, 24, 1]/2 + W[17, 18, 24, 5]/2 - W[17, 18, 24, 16]/2 - 
 W[17, 18, 24, 17]/2 + W[17, 18, 24, 18]/2 - W[17, 18, 24, 19]/2 + 
 W[17, 18, 25, 1]/2 + W[17, 18, 25, 2]/2 - W[17, 18, 25, 17]/2 + 
 W[17, 18, 25, 18]/2 - W[17, 18, 25, 19]/2 - W[17, 18, 25, 20]/2 - 
 W[17, 18, 26, 26]/4 - W[17, 18, 26, 27]/4 + W[17, 18, 26, 29]/2 + 
 W[17, 18, 26, 30]/2 + W[17, 18, 28, 26]/8 + W[17, 18, 28, 27]/4 + 
 W[17, 18, 28, 28]/8 - W[17, 18, 28, 29]/2 - W[17, 18, 28, 30]/2 - 
 (3*W[17, 18, 30, 26])/8 + (3*W[17, 18, 30, 27])/8 - W[17, 18, 30, 30]/4 - 
 W[17, 19, 1, 1] + (5*W[17, 19, 1, 2])/8 - W[17, 19, 1, 3]/8 - 
 W[17, 19, 1, 4]/8 + (5*W[17, 19, 1, 5])/8 - W[17, 19, 1, 14]/4 - 
 W[17, 19, 1, 15]/4 - W[17, 19, 1, 16]/4 + (9*W[17, 19, 1, 17])/8 - 
 (3*W[17, 19, 1, 18])/4 + (9*W[17, 19, 1, 19])/8 - W[17, 19, 1, 20]/4 + 
 W[17, 19, 1, 24]/4 + W[17, 19, 1, 25]/4 + W[17, 19, 2, 1]/4 + 
 (5*W[17, 19, 2, 2])/8 + (3*W[17, 19, 2, 3])/8 - W[17, 19, 2, 4]/2 - 
 (5*W[17, 19, 2, 5])/8 + W[17, 19, 2, 14]/4 - W[17, 19, 2, 15]/4 + 
 (3*W[17, 19, 2, 16])/8 - W[17, 19, 2, 17]/8 + (3*W[17, 19, 2, 18])/8 - 
 (3*W[17, 19, 2, 19])/4 - W[17, 19, 2, 20]/4 + W[17, 19, 2, 25]/4 - 
 W[17, 19, 3, 1]/4 + W[17, 19, 3, 2]/4 + W[17, 19, 3, 3]/4 - 
 W[17, 19, 3, 5]/8 - W[17, 19, 3, 15]/4 + (3*W[17, 19, 3, 17])/8 + 
 (3*W[17, 19, 3, 19])/8 - W[17, 19, 3, 20]/8 - W[17, 19, 4, 1]/4 - 
 W[17, 19, 4, 2]/8 + W[17, 19, 4, 4]/4 + W[17, 19, 4, 5]/4 - 
 W[17, 19, 4, 14]/4 - W[17, 19, 4, 16]/8 + (3*W[17, 19, 4, 17])/8 + 
 (3*W[17, 19, 4, 19])/8 + W[17, 19, 5, 1]/4 - (5*W[17, 19, 5, 2])/8 - 
 W[17, 19, 5, 3]/2 + (3*W[17, 19, 5, 4])/8 + (5*W[17, 19, 5, 5])/8 - 
 W[17, 19, 5, 14]/4 + W[17, 19, 5, 15]/4 - W[17, 19, 5, 16]/4 - 
 (3*W[17, 19, 5, 17])/4 + (3*W[17, 19, 5, 18])/8 - W[17, 19, 5, 19]/8 + 
 (3*W[17, 19, 5, 20])/8 + W[17, 19, 5, 24]/4 - W[17, 19, 16, 2]/8 - 
 W[17, 19, 16, 4]/8 + W[17, 19, 16, 14]/4 + W[17, 19, 16, 17]/8 + 
 W[17, 19, 16, 18]/8 - W[17, 19, 16, 24]/4 + (7*W[17, 19, 17, 1])/4 - 
 W[17, 19, 17, 2]/4 + (3*W[17, 19, 17, 3])/8 + (3*W[17, 19, 17, 4])/8 - 
 (7*W[17, 19, 17, 5])/8 + W[17, 19, 17, 15]/4 + W[17, 19, 17, 16]/8 - 
 W[17, 19, 17, 17]/2 - W[17, 19, 17, 19]/4 - (3*W[17, 19, 17, 24])/4 - 
 W[17, 19, 17, 25]/4 - W[17, 19, 18, 1]/2 + W[17, 19, 18, 2] - 
 W[17, 19, 18, 3]/8 - W[17, 19, 18, 4]/8 + W[17, 19, 18, 5] - 
 (3*W[17, 19, 18, 16])/8 - (11*W[17, 19, 18, 17])/8 + 
 (5*W[17, 19, 18, 18])/4 - (11*W[17, 19, 18, 19])/8 - 
 (3*W[17, 19, 18, 20])/8 + (3*W[17, 19, 18, 24])/4 + 
 (3*W[17, 19, 18, 25])/4 + (7*W[17, 19, 19, 1])/4 - (7*W[17, 19, 19, 2])/8 + 
 (3*W[17, 19, 19, 3])/8 + (3*W[17, 19, 19, 4])/8 - W[17, 19, 19, 5]/4 + 
 W[17, 19, 19, 14]/4 - W[17, 19, 19, 17]/4 - W[17, 19, 19, 19]/2 + 
 W[17, 19, 19, 20]/8 - W[17, 19, 19, 24]/4 - (3*W[17, 19, 19, 25])/4 - 
 W[17, 19, 20, 3]/8 - W[17, 19, 20, 5]/8 + W[17, 19, 20, 15]/4 + 
 W[17, 19, 20, 18]/8 + W[17, 19, 20, 19]/8 - W[17, 19, 20, 25]/4 - 
 W[17, 19, 24, 1]/2 - W[17, 19, 24, 5]/2 + W[17, 19, 24, 16]/2 + 
 W[17, 19, 24, 17]/2 - W[17, 19, 24, 18]/2 + W[17, 19, 24, 19]/2 - 
 W[17, 19, 25, 1]/2 - W[17, 19, 25, 2]/2 + W[17, 19, 25, 17]/2 - 
 W[17, 19, 25, 18]/2 + W[17, 19, 25, 19]/2 + W[17, 19, 25, 20]/2 + 
 W[17, 19, 27, 26]/8 + W[17, 19, 27, 27]/4 + W[17, 19, 27, 28]/8 - 
 W[17, 19, 27, 29]/2 - W[17, 19, 27, 30]/2 + W[17, 20, 3, 1]/4 - 
 W[17, 20, 3, 3]/8 - (3*W[17, 20, 3, 4])/8 + (3*W[17, 20, 3, 5])/8 - 
 W[17, 20, 3, 15]/2 + W[17, 20, 3, 16]/8 + W[17, 20, 3, 17]/4 - 
 W[17, 20, 4, 1]/4 - W[17, 20, 4, 3]/8 - (3*W[17, 20, 4, 4])/8 + 
 (3*W[17, 20, 4, 5])/8 + W[17, 20, 4, 9]/2 + W[17, 20, 4, 16]/8 - 
 W[17, 20, 4, 17]/4 - W[17, 20, 5, 1]/4 + W[17, 20, 5, 3]/8 + 
 (3*W[17, 20, 5, 4])/8 - (3*W[17, 20, 5, 5])/8 + W[17, 20, 5, 15]/2 - 
 W[17, 20, 5, 16]/8 - W[17, 20, 5, 17]/4 + W[17, 20, 16, 1]/4 + 
 W[17, 20, 16, 3]/8 + (3*W[17, 20, 16, 4])/8 - (3*W[17, 20, 16, 5])/8 - 
 W[17, 20, 16, 9]/2 - W[17, 20, 16, 16]/8 + W[17, 20, 16, 17]/4 - 
 W[17, 20, 30, 26]/4 - W[17, 20, 30, 30]/8 + W[17, 23, 4, 1] - 
 W[17, 23, 4, 2]/2 - W[17, 23, 4, 3]/2 - W[17, 23, 4, 5]/2 - 
 W[17, 23, 4, 16]/2 + W[17, 23, 4, 17]/2 + (3*W[17, 23, 4, 18])/2 - 
 W[17, 23, 4, 20] + W[17, 23, 5, 1] + W[17, 23, 5, 2]/2 - W[17, 23, 5, 3]/2 - 
 W[17, 23, 5, 4] + (3*W[17, 23, 5, 5])/2 - W[17, 23, 5, 16]/2 - 
 W[17, 23, 5, 17]/2 + W[17, 23, 5, 18]/2 - W[17, 23, 5, 20] - 
 W[17, 23, 16, 1] + W[17, 23, 16, 2]/2 - W[17, 23, 16, 3]/2 + 
 W[17, 23, 16, 5]/2 + W[17, 23, 16, 16]/2 + W[17, 23, 16, 17]/2 - 
 W[17, 23, 16, 18]/2 + W[17, 23, 17, 1] - W[17, 23, 17, 2]/2 + 
 W[17, 23, 17, 3]/2 - W[17, 23, 17, 5]/2 - W[17, 23, 17, 16]/2 - 
 W[17, 23, 17, 17]/2 + W[17, 23, 17, 18]/2 - W[17, 23, 18, 1] - 
 W[17, 23, 18, 2]/2 + W[17, 23, 18, 3]/2 + 2*W[17, 23, 18, 4] - 
 (5*W[17, 23, 18, 5])/2 - W[17, 23, 18, 16]/2 + (3*W[17, 23, 18, 17])/2 + 
 W[17, 23, 18, 18]/2 - W[17, 23, 20, 1] + W[17, 23, 20, 2]/2 + 
 W[17, 23, 20, 3]/2 + W[17, 23, 20, 4] - W[17, 23, 20, 5]/2 - 
 W[17, 23, 20, 16]/2 + W[17, 23, 20, 17]/2 - W[17, 23, 20, 18]/2 - 
 2*W[17, 23, 23, 4] + 2*W[17, 23, 23, 5] + 2*W[17, 23, 23, 16] - 
 2*W[17, 23, 23, 17] - 2*W[17, 23, 23, 18] + 2*W[17, 23, 23, 20] - 
 W[17, 23, 26, 26]/2 + W[17, 23, 26, 27]/2 - W[17, 23, 26, 30]/2 - 
 W[17, 23, 27, 26]/2 + W[17, 23, 27, 27]/2 - W[17, 23, 27, 30]/2 + 
 W[17, 23, 29, 26]/2 - W[17, 23, 29, 27]/2 + W[17, 23, 29, 30]/2 + 
 W[17, 23, 30, 26]/2 - W[17, 23, 30, 27]/2 + W[17, 23, 30, 30]/2 + 
 2*W[17, 24, 1, 1] - W[17, 24, 1, 2]/4 - W[17, 24, 1, 4]/4 + 
 W[17, 24, 1, 5]/2 + W[17, 24, 1, 14] - (3*W[17, 24, 1, 16])/2 - 
 (5*W[17, 24, 1, 17])/4 + (5*W[17, 24, 1, 18])/4 - 2*W[17, 24, 1, 19] + 
 W[17, 24, 1, 20]/2 + W[17, 24, 5, 1] - W[17, 24, 5, 2]/4 - 
 W[17, 24, 5, 4]/4 - (3*W[17, 24, 5, 5])/2 + W[17, 24, 5, 14] - 
 W[17, 24, 5, 16]/2 + (3*W[17, 24, 5, 17])/4 + W[17, 24, 5, 18]/4 - 
 W[17, 24, 5, 20]/2 - W[17, 24, 16, 1] + W[17, 24, 16, 2]/4 + 
 W[17, 24, 16, 4]/4 + (3*W[17, 24, 16, 5])/2 - W[17, 24, 16, 14] + 
 W[17, 24, 16, 16]/2 - (3*W[17, 24, 16, 17])/4 - W[17, 24, 16, 18]/4 + 
 W[17, 24, 16, 20]/2 - W[17, 24, 17, 1] + W[17, 24, 17, 2]/4 - 
 W[17, 24, 17, 4]/4 + W[17, 24, 17, 5]/2 + W[17, 24, 17, 17]/4 + 
 W[17, 24, 17, 18]/4 + W[17, 24, 17, 19]/2 - W[17, 24, 17, 20]/2 + 
 W[17, 24, 18, 1] - W[17, 24, 18, 2]/4 + W[17, 24, 18, 4]/4 - 
 W[17, 24, 18, 5]/2 - W[17, 24, 18, 17]/4 - W[17, 24, 18, 18]/4 - 
 W[17, 24, 18, 19]/2 + W[17, 24, 18, 20]/2 - W[17, 24, 19, 1] + 
 W[17, 24, 19, 2]/4 + W[17, 24, 19, 4]/4 + W[17, 24, 19, 5]/2 - 
 W[17, 24, 19, 14] + W[17, 24, 19, 16]/2 + W[17, 24, 19, 17]/4 - 
 W[17, 24, 19, 18]/4 + W[17, 24, 19, 19] - W[17, 24, 19, 20]/2 - 
 W[17, 24, 24, 1] - W[17, 24, 24, 5] + W[17, 24, 24, 16] + 
 W[17, 24, 24, 17] - W[17, 24, 24, 18] + W[17, 24, 24, 19] + 
 W[17, 24, 26, 26]/4 + W[17, 24, 26, 27]/4 - W[17, 24, 26, 29]/2 - 
 W[17, 24, 26, 30]/2 - W[17, 24, 27, 26]/4 - W[17, 24, 27, 27]/4 + 
 W[17, 24, 27, 29]/2 + W[17, 24, 27, 30]/2 - W[17, 24, 28, 26]/4 - 
 W[17, 24, 28, 27]/4 + W[17, 24, 28, 29]/2 + W[17, 24, 28, 30]/2 + 
 W[17, 24, 30, 26]/4 + W[17, 24, 30, 27]/4 - W[17, 24, 30, 29]/2 - 
 W[17, 24, 30, 30]/2 - W[17, 27, 26, 3]/8 - W[17, 27, 26, 4]/4 - 
 W[17, 27, 26, 5]/8 + W[17, 27, 26, 15]/4 + W[17, 27, 26, 16]/4 + 
 (3*W[17, 27, 26, 18])/8 + (3*W[17, 27, 26, 19])/8 - W[17, 27, 26, 24]/2 - 
 W[17, 27, 26, 25]/4 - W[17, 27, 27, 1]/4 - W[17, 27, 27, 4]/4 + 
 W[17, 27, 27, 5]/8 + W[17, 27, 27, 11]/2 - W[17, 27, 27, 16]/2 - 
 W[17, 27, 27, 17]/8 + W[17, 27, 27, 19]/8 + W[17, 27, 27, 20]/8 + 
 W[17, 27, 27, 24]/2 - W[17, 27, 27, 25]/4 - W[17, 27, 28, 1]/4 + 
 W[17, 27, 28, 3]/8 + W[17, 27, 28, 4]/4 + W[17, 27, 28, 5]/4 - 
 W[17, 27, 28, 14]/2 - (3*W[17, 27, 28, 17])/8 - W[17, 27, 28, 18]/8 - 
 W[17, 27, 28, 20]/8 + W[17, 27, 28, 24]/2 + W[17, 27, 28, 25]/4 + 
 W[17, 27, 29, 3]/8 + W[17, 27, 29, 5]/8 - W[17, 27, 29, 15]/4 - 
 W[17, 27, 29, 18]/8 - W[17, 27, 29, 19]/8 + W[17, 27, 29, 25]/4 + 
 W[17, 27, 30, 1]/4 - W[17, 27, 30, 4]/4 - W[17, 27, 30, 5]/4 - 
 W[17, 27, 30, 11]/2 + W[17, 27, 30, 14]/2 + W[17, 27, 30, 17]/4 + 
 W[17, 27, 30, 18]/2 - W[17, 27, 30, 24]/2 - W[17, 28, 26, 3]/8 - 
 W[17, 28, 26, 4]/8 - W[17, 28, 26, 5]/8 + W[17, 28, 26, 15]/4 + 
 W[17, 28, 26, 16]/8 + W[17, 28, 26, 18]/4 + W[17, 28, 26, 19]/4 - 
 W[17, 28, 26, 24]/4 - W[17, 28, 26, 25]/4 + W[17, 28, 27, 2]/8 - 
 W[17, 28, 27, 5]/8 - W[17, 28, 27, 16]/8 + W[17, 28, 27, 20]/8 + 
 W[17, 28, 27, 24]/4 - W[17, 28, 27, 25]/4 + W[17, 28, 28, 2]/8 + 
 W[17, 28, 28, 3]/8 + W[17, 28, 28, 4]/8 - W[17, 28, 28, 14]/4 - 
 W[17, 28, 28, 17]/4 - W[17, 28, 28, 18]/4 - W[17, 28, 28, 20]/8 + 
 W[17, 28, 28, 24]/4 + W[17, 28, 28, 25]/4 + W[17, 28, 29, 3]/8 + 
 W[17, 28, 29, 5]/8 - W[17, 28, 29, 15]/4 - W[17, 28, 29, 18]/8 - 
 W[17, 28, 29, 19]/8 + W[17, 28, 29, 25]/4 - W[17, 28, 30, 2]/8 - 
 W[17, 28, 30, 4]/8 + W[17, 28, 30, 14]/4 + W[17, 28, 30, 17]/8 + 
 W[17, 28, 30, 18]/8 - W[17, 28, 30, 24]/4 + W[17, 30, 26, 1]/4 + 
 W[17, 30, 26, 3]/8 + W[17, 30, 26, 5]/8 - W[17, 30, 26, 9]/4 - 
 W[17, 30, 26, 15]/4 - (3*W[17, 30, 26, 18])/8 - W[17, 30, 26, 19]/8 + 
 W[17, 30, 26, 20]/4 + W[17, 30, 26, 24]/4 + W[17, 30, 27, 1]/4 - 
 W[17, 30, 27, 2]/8 - W[17, 30, 27, 3]/4 - W[17, 30, 27, 4]/2 + 
 W[17, 30, 27, 5]/2 + W[17, 30, 27, 11]/2 - W[17, 30, 27, 16]/8 - 
 W[17, 30, 27, 17]/8 + W[17, 30, 27, 19]/8 - W[17, 30, 27, 24]/4 - 
 W[17, 30, 28, 2]/8 - W[17, 30, 28, 4]/8 + W[17, 30, 28, 14]/4 + 
 W[17, 30, 28, 17]/8 + W[17, 30, 28, 18]/8 - W[17, 30, 28, 24]/4 + 
 W[17, 30, 29, 3]/4 + W[17, 30, 29, 4]/2 - W[17, 30, 29, 5]/2 - 
 W[17, 30, 29, 9]/4 + W[17, 30, 29, 15]/4 - W[17, 30, 29, 16]/4 + 
 (3*W[17, 30, 30, 1])/8 + W[17, 30, 30, 2]/8 + W[17, 30, 30, 3]/4 + 
 W[17, 30, 30, 4]/2 - (3*W[17, 30, 30, 5])/8 - W[17, 30, 30, 9]/4 - 
 W[17, 30, 30, 11]/2 - W[17, 30, 30, 14]/4 + W[17, 30, 30, 18]/8 - 
 W[17, 30, 30, 20]/4 + W[17, 30, 30, 24]/4 + (3*W[18, 1, 1, 2])/2 - 
 (5*W[18, 1, 1, 3])/4 - (5*W[18, 1, 1, 4])/4 + (3*W[18, 1, 1, 5])/2 + 
 (3*W[18, 1, 1, 11])/2 + (3*W[18, 1, 1, 13])/2 + W[18, 1, 1, 14]/4 + 
 W[18, 1, 1, 15]/4 - W[18, 1, 1, 16] - W[18, 1, 1, 17] + W[18, 1, 1, 18]/2 - 
 W[18, 1, 1, 19] - W[18, 1, 1, 20] + W[18, 1, 1, 24]/4 + W[18, 1, 1, 25]/4 + 
 (3*W[18, 1, 2, 1])/4 + (13*W[18, 1, 2, 2])/8 - (3*W[18, 1, 2, 3])/4 - 
 W[18, 1, 2, 4]/2 + W[18, 1, 2, 5] + W[18, 1, 2, 11]/2 + W[18, 1, 2, 14]/4 + 
 W[18, 1, 2, 15]/4 - (5*W[18, 1, 2, 16])/8 - W[18, 1, 2, 17]/8 + 
 W[18, 1, 2, 18]/2 - (3*W[18, 1, 2, 19])/8 - (3*W[18, 1, 2, 20])/4 + 
 W[18, 1, 2, 25]/4 + (5*W[18, 1, 3, 1])/4 - (3*W[18, 1, 3, 2])/4 - 
 (3*W[18, 1, 3, 4])/4 - (3*W[18, 1, 3, 5])/8 - W[18, 1, 3, 11]/2 - 
 (3*W[18, 1, 3, 13])/2 - W[18, 1, 3, 15]/4 + W[18, 1, 3, 16]/4 + 
 (3*W[18, 1, 3, 17])/8 + W[18, 1, 3, 18]/2 + (7*W[18, 1, 3, 19])/8 - 
 W[18, 1, 3, 20]/8 + (5*W[18, 1, 4, 1])/4 - (3*W[18, 1, 4, 2])/8 - 
 (3*W[18, 1, 4, 3])/4 - (3*W[18, 1, 4, 5])/4 - (3*W[18, 1, 4, 11])/2 - 
 W[18, 1, 4, 13]/2 - W[18, 1, 4, 14]/4 - W[18, 1, 4, 16]/8 + 
 (7*W[18, 1, 4, 17])/8 + W[18, 1, 4, 18]/2 + (3*W[18, 1, 4, 19])/8 + 
 W[18, 1, 4, 20]/4 + (3*W[18, 1, 5, 1])/4 + W[18, 1, 5, 2] - 
 W[18, 1, 5, 3]/2 - (3*W[18, 1, 5, 4])/4 + (13*W[18, 1, 5, 5])/8 + 
 W[18, 1, 5, 13]/2 + W[18, 1, 5, 14]/4 + W[18, 1, 5, 15]/4 - 
 (3*W[18, 1, 5, 16])/4 - (3*W[18, 1, 5, 17])/8 + W[18, 1, 5, 18]/2 - 
 W[18, 1, 5, 19]/8 - (5*W[18, 1, 5, 20])/8 + W[18, 1, 5, 24]/4 - 
 W[18, 1, 11, 1] - W[18, 1, 11, 2] + W[18, 1, 11, 3] + W[18, 1, 11, 4] + 
 W[18, 1, 11, 16] - W[18, 1, 11, 18] - W[18, 1, 13, 1] + W[18, 1, 13, 3] + 
 W[18, 1, 13, 4] - W[18, 1, 13, 5] - W[18, 1, 13, 18] + W[18, 1, 13, 20] + 
 W[18, 1, 16, 2]/4 + W[18, 1, 16, 3]/4 - W[18, 1, 16, 4]/4 + 
 W[18, 1, 16, 5]/4 - W[18, 1, 16, 11]/2 - W[18, 1, 16, 14]/4 + 
 (3*W[18, 1, 16, 16])/4 - (3*W[18, 1, 16, 17])/4 + W[18, 1, 16, 20]/2 - 
 W[18, 1, 16, 24]/4 + (3*W[18, 1, 17, 1])/4 + W[18, 1, 17, 2]/8 + 
 W[18, 1, 17, 3]/4 + W[18, 1, 17, 4] - W[18, 1, 17, 5]/4 - 
 W[18, 1, 17, 15]/4 - (7*W[18, 1, 17, 16])/8 - (7*W[18, 1, 17, 17])/8 + 
 2*W[18, 1, 17, 18] - (15*W[18, 1, 17, 19])/8 - (3*W[18, 1, 17, 24])/4 - 
 W[18, 1, 17, 25]/4 + W[18, 1, 18, 1]/2 + (9*W[18, 1, 18, 2])/8 - 
 W[18, 1, 18, 3] - W[18, 1, 18, 4] + (9*W[18, 1, 18, 5])/8 + 
 W[18, 1, 18, 11]/2 + W[18, 1, 18, 13]/2 - (5*W[18, 1, 18, 16])/8 - 
 W[18, 1, 18, 17]/4 - W[18, 1, 18, 18]/2 - W[18, 1, 18, 19]/4 - 
 (5*W[18, 1, 18, 20])/8 + (3*W[18, 1, 18, 24])/4 + (3*W[18, 1, 18, 25])/4 + 
 (3*W[18, 1, 19, 1])/4 - W[18, 1, 19, 2]/4 + W[18, 1, 19, 3] + 
 W[18, 1, 19, 4]/4 + W[18, 1, 19, 5]/8 - W[18, 1, 19, 14]/4 - 
 (15*W[18, 1, 19, 17])/8 + 2*W[18, 1, 19, 18] - (7*W[18, 1, 19, 19])/8 - 
 (7*W[18, 1, 19, 20])/8 - W[18, 1, 19, 24]/4 - (3*W[18, 1, 19, 25])/4 + 
 W[18, 1, 20, 2]/4 - W[18, 1, 20, 3]/4 + W[18, 1, 20, 4]/4 + 
 W[18, 1, 20, 5]/4 - W[18, 1, 20, 13]/2 - W[18, 1, 20, 15]/4 + 
 W[18, 1, 20, 16]/2 - (3*W[18, 1, 20, 19])/4 + (3*W[18, 1, 20, 20])/4 - 
 W[18, 1, 20, 25]/4 - (3*W[18, 1, 24, 1])/2 - (3*W[18, 1, 24, 5])/2 + 
 (3*W[18, 1, 24, 16])/2 + (3*W[18, 1, 24, 17])/2 - (3*W[18, 1, 24, 18])/2 + 
 (3*W[18, 1, 24, 19])/2 - (3*W[18, 1, 25, 1])/2 - (3*W[18, 1, 25, 2])/2 + 
 (3*W[18, 1, 25, 17])/2 - (3*W[18, 1, 25, 18])/2 + (3*W[18, 1, 25, 19])/2 + 
 (3*W[18, 1, 25, 20])/2 + W[18, 1, 26, 26]/8 - W[18, 1, 26, 28]/8 - 
 W[18, 1, 28, 26]/8 + W[18, 1, 28, 28]/8 + (5*W[18, 1, 29, 27])/8 - 
 W[18, 1, 29, 28]/8 - (3*W[18, 1, 29, 29])/4 - W[18, 1, 29, 30]/2 - 
 W[18, 1, 30, 26]/8 + (5*W[18, 1, 30, 27])/8 - W[18, 1, 30, 29]/2 - 
 (3*W[18, 1, 30, 30])/4 + (3*W[18, 2, 1, 1])/4 + (13*W[18, 2, 1, 2])/8 - 
 (3*W[18, 2, 1, 3])/4 - W[18, 2, 1, 4]/8 + W[18, 2, 1, 5] + 
 W[18, 2, 1, 13]/2 - W[18, 2, 1, 14]/4 + W[18, 2, 1, 15]/4 - 
 W[18, 2, 1, 17]/8 + W[18, 2, 1, 18]/8 - W[18, 2, 1, 19]/4 - 
 (3*W[18, 2, 1, 20])/4 - W[18, 2, 1, 24]/4 + W[18, 2, 1, 25]/4 + 
 (7*W[18, 2, 2, 1])/4 + (3*W[18, 2, 2, 3])/4 - (5*W[18, 2, 2, 4])/8 - 
 (5*W[18, 2, 2, 5])/4 - W[18, 2, 2, 14]/4 + W[18, 2, 2, 15]/4 - 
 (3*W[18, 2, 2, 16])/8 - W[18, 2, 2, 17]/4 + (5*W[18, 2, 2, 18])/8 - 
 (3*W[18, 2, 2, 19])/8 + W[18, 2, 2, 25]/4 - W[18, 2, 3, 1]/4 + 
 (3*W[18, 2, 3, 2])/4 + (3*W[18, 2, 3, 3])/4 + W[18, 2, 3, 4]/2 + 
 W[18, 2, 3, 5]/8 - W[18, 2, 3, 13]/2 - W[18, 2, 3, 15]/4 - 
 (3*W[18, 2, 3, 17])/8 + W[18, 2, 3, 18]/2 - (3*W[18, 2, 3, 19])/8 + 
 W[18, 2, 3, 20]/8 - (3*W[18, 2, 4, 1])/4 - (3*W[18, 2, 4, 2])/4 + 
 W[18, 2, 4, 3]/2 - W[18, 2, 4, 4]/8 - W[18, 2, 4, 13]/2 + 
 W[18, 2, 4, 14]/4 + (3*W[18, 2, 4, 16])/8 + W[18, 2, 4, 17]/4 + 
 (7*W[18, 2, 4, 18])/8 + (5*W[18, 2, 4, 19])/8 - (3*W[18, 2, 4, 20])/4 + 
 W[18, 2, 5, 1] - (7*W[18, 2, 5, 2])/8 - W[18, 2, 5, 3]/4 + 
 W[18, 2, 5, 4]/8 - (7*W[18, 2, 5, 5])/8 + W[18, 2, 5, 13]/2 - 
 W[18, 2, 5, 14]/4 + W[18, 2, 5, 15]/4 + W[18, 2, 5, 16]/2 + 
 W[18, 2, 5, 17]/4 - (7*W[18, 2, 5, 18])/8 + (3*W[18, 2, 5, 19])/8 - 
 W[18, 2, 5, 20]/8 - W[18, 2, 5, 24]/4 - 2*W[18, 2, 7, 18] + 
 2*W[18, 2, 7, 20] + W[18, 2, 16, 1]/4 - (3*W[18, 2, 16, 2])/8 - 
 W[18, 2, 16, 4]/8 - W[18, 2, 16, 5]/4 + W[18, 2, 16, 14]/4 - 
 W[18, 2, 16, 16]/2 + W[18, 2, 16, 17]/8 - W[18, 2, 16, 18]/8 + 
 W[18, 2, 16, 24]/4 - W[18, 2, 17, 1]/2 - (3*W[18, 2, 17, 2])/8 - 
 W[18, 2, 17, 3]/4 + W[18, 2, 17, 4]/4 + W[18, 2, 17, 5]/2 - 
 W[18, 2, 17, 15]/4 - (3*W[18, 2, 17, 16])/8 + (3*W[18, 2, 17, 17])/8 - 
 W[18, 2, 17, 18]/2 + (5*W[18, 2, 17, 19])/8 + W[18, 2, 17, 20]/2 + 
 W[18, 2, 17, 24]/4 - W[18, 2, 17, 25]/4 + (3*W[18, 2, 18, 1])/4 + 
 (5*W[18, 2, 18, 2])/8 + W[18, 2, 18, 3]/2 - W[18, 2, 18, 4]/4 - 
 (5*W[18, 2, 18, 5])/8 + W[18, 2, 18, 13]/2 - W[18, 2, 18, 16]/8 - 
 W[18, 2, 18, 17]/2 + W[18, 2, 18, 18] - (3*W[18, 2, 18, 19])/4 - 
 (5*W[18, 2, 18, 20])/8 - W[18, 2, 18, 24]/4 + (3*W[18, 2, 18, 25])/4 - 
 W[18, 2, 19, 1] - (7*W[18, 2, 19, 2])/8 - W[18, 2, 19, 3]/2 + 
 (5*W[18, 2, 19, 4])/8 + (5*W[18, 2, 19, 5])/8 + W[18, 2, 19, 14]/4 + 
 (3*W[18, 2, 19, 17])/4 - W[18, 2, 19, 18]/8 + (3*W[18, 2, 19, 19])/8 + 
 (3*W[18, 2, 19, 20])/8 + W[18, 2, 19, 24]/4 - (3*W[18, 2, 19, 25])/4 - 
 W[18, 2, 20, 1]/2 + W[18, 2, 20, 2]/4 + W[18, 2, 20, 3]/4 - 
 W[18, 2, 20, 4]/4 + W[18, 2, 20, 5]/4 - W[18, 2, 20, 13]/2 - 
 W[18, 2, 20, 15]/4 + W[18, 2, 20, 18] + W[18, 2, 20, 19]/4 - 
 (3*W[18, 2, 20, 20])/4 - W[18, 2, 20, 25]/4 + W[18, 2, 25, 1]/2 + 
 W[18, 2, 25, 2]/2 - W[18, 2, 25, 17]/2 + W[18, 2, 25, 18]/2 - 
 W[18, 2, 25, 19]/2 - W[18, 2, 25, 20]/2 - W[18, 2, 26, 26]/8 - 
 W[18, 2, 26, 27]/4 - W[18, 2, 26, 28]/8 + W[18, 2, 26, 29]/2 + 
 W[18, 2, 26, 30]/2 - (3*W[18, 2, 28, 27])/8 + (3*W[18, 2, 28, 28])/8 + 
 W[18, 2, 28, 29]/4 - (3*W[18, 2, 29, 27])/8 + (3*W[18, 2, 29, 28])/8 + 
 W[18, 2, 29, 29]/4 - W[18, 3, 1, 2]/2 + (3*W[18, 3, 1, 3])/4 + 
 W[18, 3, 1, 4]/4 - (3*W[18, 3, 1, 5])/2 - W[18, 3, 1, 11] - 
 W[18, 3, 1, 13]/2 - W[18, 3, 1, 15]/4 + W[18, 3, 1, 16]/4 + 
 W[18, 3, 1, 17]/2 - W[18, 3, 1, 18]/2 + (3*W[18, 3, 1, 19])/4 + 
 W[18, 3, 1, 20]/2 + W[18, 3, 1, 25]/4 - W[18, 3, 2, 1]/2 + W[18, 3, 2, 2] + 
 W[18, 3, 2, 3]/2 + W[18, 3, 2, 4]/2 - W[18, 3, 2, 15]/4 - 
 W[18, 3, 2, 17]/4 + W[18, 3, 2, 18]/2 - W[18, 3, 2, 19]/2 - 
 W[18, 3, 2, 20]/4 + W[18, 3, 2, 25]/4 - W[18, 3, 3, 1] + W[18, 3, 3, 2]/2 + 
 W[18, 3, 3, 3]/4 + W[18, 3, 3, 4]/2 + W[18, 3, 3, 5]/8 + W[18, 3, 3, 13]/2 + 
 W[18, 3, 3, 15]/4 - (5*W[18, 3, 3, 17])/8 + W[18, 3, 3, 18]/4 - 
 (5*W[18, 3, 3, 19])/8 + (3*W[18, 3, 3, 20])/8 - W[18, 3, 4, 1]/2 + 
 W[18, 3, 4, 2]/2 + W[18, 3, 4, 3]/4 + W[18, 3, 4, 4]/4 + W[18, 3, 4, 5]/2 + 
 W[18, 3, 4, 11] + W[18, 3, 4, 13]/2 - W[18, 3, 4, 16]/4 - 
 W[18, 3, 4, 17]/4 - W[18, 3, 4, 18]/2 - W[18, 3, 4, 19]/4 - 
 W[18, 3, 4, 20]/4 - (3*W[18, 3, 5, 1])/4 + W[18, 3, 5, 3]/4 + 
 W[18, 3, 5, 4]/2 - (5*W[18, 3, 5, 5])/8 - W[18, 3, 5, 13]/2 - 
 W[18, 3, 5, 15]/4 - (3*W[18, 3, 5, 16])/4 + (5*W[18, 3, 5, 17])/8 + 
 W[18, 3, 5, 18]/2 + W[18, 3, 5, 19]/8 + (7*W[18, 3, 5, 20])/8 + 
 W[18, 3, 13, 1] - W[18, 3, 13, 3] - W[18, 3, 13, 4] + W[18, 3, 13, 5] + 
 W[18, 3, 13, 18] - W[18, 3, 13, 20] + (5*W[18, 3, 17, 1])/4 - 
 W[18, 3, 17, 2]/2 - W[18, 3, 17, 3]/2 - W[18, 3, 17, 4]/2 + 
 W[18, 3, 17, 5]/2 + W[18, 3, 17, 15]/4 + (3*W[18, 3, 17, 16])/4 - 
 W[18, 3, 17, 17]/4 - (3*W[18, 3, 17, 18])/4 - W[18, 3, 17, 20]/2 - 
 W[18, 3, 17, 25]/4 - W[18, 3, 18, 1]/2 + W[18, 3, 18, 2]/2 + 
 W[18, 3, 18, 3]/4 + W[18, 3, 18, 4] - W[18, 3, 18, 5]/8 - 
 W[18, 3, 18, 13]/2 - W[18, 3, 18, 17]/8 + W[18, 3, 18, 18]/4 - 
 (7*W[18, 3, 18, 19])/8 + (7*W[18, 3, 18, 20])/8 - W[18, 3, 18, 25]/4 + 
 W[18, 3, 19, 1]/4 - W[18, 3, 19, 2]/2 - W[18, 3, 19, 3]/2 - 
 W[18, 3, 19, 4]/4 + W[18, 3, 19, 5]/8 + W[18, 3, 19, 16]/2 - 
 W[18, 3, 19, 17]/8 - W[18, 3, 19, 18]/2 - (3*W[18, 3, 19, 19])/8 + 
 W[18, 3, 19, 20]/8 + W[18, 3, 19, 25]/4 - W[18, 3, 20, 1]/4 + 
 W[18, 3, 20, 3]/4 - W[18, 3, 20, 4]/4 + W[18, 3, 20, 13]/2 + 
 W[18, 3, 20, 15]/4 - W[18, 3, 20, 16]/2 + W[18, 3, 20, 18]/4 + 
 (3*W[18, 3, 20, 19])/4 - W[18, 3, 20, 20]/4 - W[18, 3, 20, 25]/4 - 
 W[18, 3, 26, 26]/4 + (5*W[18, 3, 26, 27])/8 + W[18, 3, 26, 28]/8 - 
 W[18, 3, 26, 29]/2 - (3*W[18, 3, 26, 30])/4 - (5*W[18, 3, 28, 27])/8 + 
 W[18, 3, 28, 28]/8 + (3*W[18, 3, 28, 29])/4 + W[18, 3, 28, 30]/2 - 
 (5*W[18, 3, 29, 27])/8 + W[18, 3, 29, 28]/8 + (3*W[18, 3, 29, 29])/4 + 
 W[18, 3, 29, 30]/2 - (3*W[18, 4, 1, 2])/2 + W[18, 4, 1, 3]/4 + 
 (3*W[18, 4, 1, 4])/4 - W[18, 4, 1, 5]/2 - W[18, 4, 1, 11]/2 - 
 W[18, 4, 1, 13] - W[18, 4, 1, 14]/4 + W[18, 4, 1, 16]/2 + 
 (3*W[18, 4, 1, 17])/4 - W[18, 4, 1, 18]/2 + W[18, 4, 1, 19]/2 + 
 W[18, 4, 1, 20]/4 + W[18, 4, 1, 24]/4 - (3*W[18, 4, 2, 1])/4 - 
 (5*W[18, 4, 2, 2])/8 + W[18, 4, 2, 3]/2 + W[18, 4, 2, 4]/4 - 
 W[18, 4, 2, 11]/2 - W[18, 4, 2, 14]/4 + (7*W[18, 4, 2, 16])/8 + 
 W[18, 4, 2, 17]/8 + W[18, 4, 2, 18]/2 + (5*W[18, 4, 2, 19])/8 - 
 (3*W[18, 4, 2, 20])/4 - W[18, 4, 3, 1]/2 + W[18, 4, 3, 2]/2 + 
 W[18, 4, 3, 3]/4 + W[18, 4, 3, 4]/4 + W[18, 4, 3, 5]/2 + W[18, 4, 3, 11]/2 + 
 W[18, 4, 3, 13] - W[18, 4, 3, 16]/4 - W[18, 4, 3, 17]/4 - 
 W[18, 4, 3, 18]/2 - W[18, 4, 3, 19]/4 - W[18, 4, 3, 20]/4 - W[18, 4, 4, 1] + 
 W[18, 4, 4, 2]/8 + W[18, 4, 4, 3]/2 + W[18, 4, 4, 4]/4 + W[18, 4, 4, 5]/2 + 
 W[18, 4, 4, 11]/2 + W[18, 4, 4, 14]/4 + (3*W[18, 4, 4, 16])/8 - 
 (5*W[18, 4, 4, 17])/8 + W[18, 4, 4, 18]/4 - (5*W[18, 4, 4, 19])/8 - 
 W[18, 4, 5, 1]/2 + W[18, 4, 5, 3]/2 + W[18, 4, 5, 4]/2 + W[18, 4, 5, 5] - 
 W[18, 4, 5, 14]/4 - W[18, 4, 5, 16]/4 - W[18, 4, 5, 17]/2 + 
 W[18, 4, 5, 18]/2 - W[18, 4, 5, 19]/4 + W[18, 4, 5, 24]/4 + 
 W[18, 4, 11, 1] + W[18, 4, 11, 2] - W[18, 4, 11, 3] - W[18, 4, 11, 4] - 
 W[18, 4, 11, 16] + W[18, 4, 11, 18] - W[18, 4, 16, 1]/4 - 
 W[18, 4, 16, 3]/4 + W[18, 4, 16, 4]/4 + W[18, 4, 16, 11]/2 + 
 W[18, 4, 16, 14]/4 - W[18, 4, 16, 16]/4 + (3*W[18, 4, 16, 17])/4 + 
 W[18, 4, 16, 18]/4 - W[18, 4, 16, 20]/2 - W[18, 4, 16, 24]/4 + 
 W[18, 4, 17, 1]/4 + W[18, 4, 17, 2]/8 - W[18, 4, 17, 3]/4 - 
 W[18, 4, 17, 4]/2 - W[18, 4, 17, 5]/2 + W[18, 4, 17, 16]/8 - 
 (3*W[18, 4, 17, 17])/8 - W[18, 4, 17, 18]/2 - W[18, 4, 17, 19]/8 + 
 W[18, 4, 17, 20]/2 + W[18, 4, 17, 24]/4 - W[18, 4, 18, 1]/2 - 
 W[18, 4, 18, 2]/8 + W[18, 4, 18, 3] + W[18, 4, 18, 4]/4 + 
 W[18, 4, 18, 5]/2 - W[18, 4, 18, 11]/2 + (7*W[18, 4, 18, 16])/8 - 
 (7*W[18, 4, 18, 17])/8 + W[18, 4, 18, 18]/4 - W[18, 4, 18, 19]/8 - 
 W[18, 4, 18, 24]/4 + (5*W[18, 4, 19, 1])/4 + W[18, 4, 19, 2]/2 - 
 W[18, 4, 19, 3]/2 - W[18, 4, 19, 4]/2 - W[18, 4, 19, 5]/2 + 
 W[18, 4, 19, 14]/4 - W[18, 4, 19, 16]/2 - (3*W[18, 4, 19, 18])/4 - 
 W[18, 4, 19, 19]/4 + (3*W[18, 4, 19, 20])/4 - W[18, 4, 19, 24]/4 + 
 W[18, 4, 26, 26]/8 - (5*W[18, 4, 26, 27])/8 + W[18, 4, 26, 29]/2 + 
 (3*W[18, 4, 26, 30])/4 + W[18, 4, 28, 26]/8 + (5*W[18, 4, 28, 27])/8 - 
 W[18, 4, 28, 28]/4 - (3*W[18, 4, 28, 29])/4 - W[18, 4, 28, 30]/2 + 
 W[18, 4, 30, 26]/8 - (5*W[18, 4, 30, 27])/8 + W[18, 4, 30, 29]/2 + 
 (3*W[18, 4, 30, 30])/4 + (3*W[18, 5, 1, 1])/4 + W[18, 5, 1, 2] - 
 W[18, 5, 1, 3]/8 - (3*W[18, 5, 1, 4])/4 + (13*W[18, 5, 1, 5])/8 + 
 W[18, 5, 1, 11]/2 + W[18, 5, 1, 14]/4 - W[18, 5, 1, 15]/4 - 
 (3*W[18, 5, 1, 16])/4 - W[18, 5, 1, 17]/4 + W[18, 5, 1, 18]/8 - 
 W[18, 5, 1, 19]/8 + W[18, 5, 1, 24]/4 - W[18, 5, 1, 25]/4 + W[18, 5, 2, 1] - 
 (7*W[18, 5, 2, 2])/8 + W[18, 5, 2, 3]/8 - W[18, 5, 2, 4]/4 - 
 (7*W[18, 5, 2, 5])/8 + W[18, 5, 2, 11]/2 + W[18, 5, 2, 14]/4 - 
 W[18, 5, 2, 15]/4 - W[18, 5, 2, 16]/8 + (3*W[18, 5, 2, 17])/8 - 
 (7*W[18, 5, 2, 18])/8 + W[18, 5, 2, 19]/4 + W[18, 5, 2, 20]/2 - 
 W[18, 5, 2, 25]/4 - (3*W[18, 5, 3, 1])/4 - W[18, 5, 3, 3]/8 + 
 W[18, 5, 3, 4]/2 - (3*W[18, 5, 3, 5])/4 - W[18, 5, 3, 11]/2 + 
 W[18, 5, 3, 15]/4 - (3*W[18, 5, 3, 16])/4 + (5*W[18, 5, 3, 17])/8 + 
 (7*W[18, 5, 3, 18])/8 + W[18, 5, 3, 19]/4 + (3*W[18, 5, 3, 20])/8 - 
 W[18, 5, 4, 1]/4 + W[18, 5, 4, 2]/8 + W[18, 5, 4, 3]/2 + 
 (3*W[18, 5, 4, 4])/4 + (3*W[18, 5, 4, 5])/4 - W[18, 5, 4, 11]/2 - 
 W[18, 5, 4, 14]/4 + W[18, 5, 4, 16]/8 - (3*W[18, 5, 4, 17])/8 + 
 W[18, 5, 4, 18]/2 - (3*W[18, 5, 4, 19])/8 + (7*W[18, 5, 5, 1])/4 - 
 (5*W[18, 5, 5, 2])/4 - (5*W[18, 5, 5, 3])/8 + (3*W[18, 5, 5, 4])/4 + 
 W[18, 5, 5, 14]/4 - W[18, 5, 5, 15]/4 - (3*W[18, 5, 5, 17])/8 + 
 (5*W[18, 5, 5, 18])/8 - W[18, 5, 5, 19]/4 - (3*W[18, 5, 5, 20])/8 + 
 W[18, 5, 5, 24]/4 + 2*W[18, 5, 10, 16] - 2*W[18, 5, 10, 18] - 
 W[18, 5, 16, 1]/2 + W[18, 5, 16, 2]/4 - W[18, 5, 16, 3]/4 + 
 W[18, 5, 16, 4]/4 + W[18, 5, 16, 5]/4 - W[18, 5, 16, 11]/2 - 
 W[18, 5, 16, 14]/4 - (3*W[18, 5, 16, 16])/4 + W[18, 5, 16, 17]/4 + 
 W[18, 5, 16, 18] - W[18, 5, 16, 24]/4 - W[18, 5, 17, 1] + 
 (5*W[18, 5, 17, 2])/8 + (5*W[18, 5, 17, 3])/8 - W[18, 5, 17, 4]/2 - 
 (7*W[18, 5, 17, 5])/8 + W[18, 5, 17, 15]/4 + (3*W[18, 5, 17, 16])/8 + 
 (3*W[18, 5, 17, 17])/8 - W[18, 5, 17, 18]/8 + (3*W[18, 5, 17, 19])/4 - 
 (3*W[18, 5, 17, 24])/4 + W[18, 5, 17, 25]/4 + (3*W[18, 5, 18, 1])/4 - 
 (5*W[18, 5, 18, 2])/8 - W[18, 5, 18, 3]/4 + W[18, 5, 18, 4]/2 + 
 (5*W[18, 5, 18, 5])/8 + W[18, 5, 18, 11]/2 - (5*W[18, 5, 18, 16])/8 - 
 (3*W[18, 5, 18, 17])/4 + W[18, 5, 18, 18] - W[18, 5, 18, 19]/2 - 
 W[18, 5, 18, 20]/8 + (3*W[18, 5, 18, 24])/4 - W[18, 5, 18, 25]/4 - 
 W[18, 5, 19, 1]/2 + W[18, 5, 19, 2]/2 + W[18, 5, 19, 3]/4 - 
 W[18, 5, 19, 4]/4 - (3*W[18, 5, 19, 5])/8 - W[18, 5, 19, 14]/4 + 
 W[18, 5, 19, 16]/2 + (5*W[18, 5, 19, 17])/8 - W[18, 5, 19, 18]/2 + 
 (3*W[18, 5, 19, 19])/8 - (3*W[18, 5, 19, 20])/8 - W[18, 5, 19, 24]/4 + 
 W[18, 5, 19, 25]/4 + W[18, 5, 20, 1]/4 - W[18, 5, 20, 2]/4 - 
 W[18, 5, 20, 3]/8 - (3*W[18, 5, 20, 5])/8 + W[18, 5, 20, 15]/4 - 
 W[18, 5, 20, 18]/8 + W[18, 5, 20, 19]/8 - W[18, 5, 20, 20]/2 + 
 W[18, 5, 20, 25]/4 + W[18, 5, 24, 1]/2 + W[18, 5, 24, 5]/2 - 
 W[18, 5, 24, 16]/2 - W[18, 5, 24, 17]/2 + W[18, 5, 24, 18]/2 - 
 W[18, 5, 24, 19]/2 + (3*W[18, 5, 26, 26])/8 - (3*W[18, 5, 26, 27])/8 + 
 W[18, 5, 26, 30]/4 - W[18, 5, 28, 26]/8 - W[18, 5, 28, 27]/4 - 
 W[18, 5, 28, 28]/8 + W[18, 5, 28, 29]/2 + W[18, 5, 28, 30]/2 + 
 (3*W[18, 5, 30, 26])/8 - (3*W[18, 5, 30, 27])/8 + W[18, 5, 30, 30]/4 + 
 W[18, 16, 1, 1]/4 + (3*W[18, 16, 1, 2])/8 + W[18, 16, 1, 3]/4 - 
 (3*W[18, 16, 1, 4])/8 - W[18, 16, 1, 11] + W[18, 16, 1, 14]/4 + 
 W[18, 16, 1, 16]/2 - (5*W[18, 16, 1, 17])/8 + (3*W[18, 16, 1, 18])/8 - 
 W[18, 16, 1, 19]/4 + W[18, 16, 1, 20]/2 - W[18, 16, 1, 24]/4 + 
 W[18, 16, 2, 1]/4 - W[18, 16, 2, 2]/2 - W[18, 16, 2, 4]/8 - 
 W[18, 16, 2, 5]/4 + W[18, 16, 2, 14]/4 - (3*W[18, 16, 2, 16])/8 + 
 W[18, 16, 2, 17]/4 - W[18, 16, 2, 18]/8 + W[18, 16, 2, 19]/8 - 
 W[18, 16, 4, 1]/2 - W[18, 16, 4, 3]/4 + (3*W[18, 16, 4, 4])/8 + 
 W[18, 16, 4, 5]/4 + W[18, 16, 4, 11] - W[18, 16, 4, 14]/4 - 
 W[18, 16, 4, 16]/8 + W[18, 16, 4, 17]/2 - W[18, 16, 4, 18]/8 + 
 W[18, 16, 4, 19]/8 - W[18, 16, 4, 20]/2 + (3*W[18, 16, 5, 1])/4 - 
 W[18, 16, 5, 2]/8 - W[18, 16, 5, 3]/4 + W[18, 16, 5, 4]/8 - 
 W[18, 16, 5, 5]/2 + W[18, 16, 5, 14]/4 - (3*W[18, 16, 5, 16])/2 + 
 (3*W[18, 16, 5, 17])/8 + (11*W[18, 16, 5, 18])/8 - W[18, 16, 5, 19]/4 - 
 W[18, 16, 5, 20]/2 - W[18, 16, 5, 24]/4 - (3*W[18, 16, 16, 2])/8 + 
 (5*W[18, 16, 16, 4])/8 - W[18, 16, 16, 5]/2 - W[18, 16, 16, 14]/4 - 
 W[18, 16, 16, 16]/2 + (3*W[18, 16, 16, 17])/8 - W[18, 16, 16, 18]/8 + 
 W[18, 16, 16, 24]/4 + W[18, 16, 17, 2]/8 + W[18, 16, 17, 3]/4 + 
 W[18, 16, 17, 4]/4 + W[18, 16, 17, 5]/4 + W[18, 16, 17, 16]/8 - 
 W[18, 16, 17, 17]/8 - W[18, 16, 17, 19]/8 - W[18, 16, 17, 20]/2 + 
 W[18, 16, 17, 24]/4 - W[18, 16, 18, 1]/4 - W[18, 16, 18, 2]/8 + 
 W[18, 16, 18, 4]/2 - W[18, 16, 18, 5]/4 - W[18, 16, 18, 16]/8 + 
 (3*W[18, 16, 18, 17])/8 + W[18, 16, 18, 18]/4 - W[18, 16, 18, 19]/8 - 
 W[18, 16, 18, 24]/4 + W[18, 16, 19, 2]/8 + W[18, 16, 19, 4]/8 - 
 W[18, 16, 19, 14]/4 - W[18, 16, 19, 17]/8 - W[18, 16, 19, 18]/8 + 
 W[18, 16, 19, 24]/4 - W[18, 16, 23, 4] + W[18, 16, 23, 5] + 
 W[18, 16, 23, 16] - W[18, 16, 23, 17] - W[18, 16, 23, 18] + 
 W[18, 16, 23, 20] - W[18, 16, 24, 1]/2 - W[18, 16, 24, 5]/2 + 
 W[18, 16, 24, 16]/2 + W[18, 16, 24, 17]/2 - W[18, 16, 24, 18]/2 + 
 W[18, 16, 24, 19]/2 - W[18, 16, 26, 26]/8 + (5*W[18, 16, 26, 27])/8 - 
 W[18, 16, 26, 29]/2 - (3*W[18, 16, 26, 30])/4 + W[18, 17, 1, 1] - 
 (5*W[18, 17, 1, 2])/8 + W[18, 17, 1, 3]/8 + (5*W[18, 17, 1, 4])/8 - 
 (5*W[18, 17, 1, 5])/8 + W[18, 17, 1, 11]/2 + W[18, 17, 1, 14]/2 + 
 W[18, 17, 1, 15]/4 - W[18, 17, 1, 16] - (9*W[18, 17, 1, 17])/8 + 
 (7*W[18, 17, 1, 18])/4 - (15*W[18, 17, 1, 19])/8 + W[18, 17, 1, 20]/4 - 
 W[18, 17, 1, 24]/2 - W[18, 17, 1, 25]/4 - W[18, 17, 2, 1]/4 - 
 (5*W[18, 17, 2, 2])/8 - (3*W[18, 17, 2, 3])/8 + (5*W[18, 17, 2, 4])/8 + 
 (5*W[18, 17, 2, 5])/8 - W[18, 17, 2, 11]/2 - W[18, 17, 2, 14]/2 + 
 W[18, 17, 2, 15]/4 + W[18, 17, 2, 16]/4 + W[18, 17, 2, 17]/8 - 
 W[18, 17, 2, 18]/2 + (7*W[18, 17, 2, 19])/8 + W[18, 17, 2, 20]/4 - 
 W[18, 17, 2, 25]/4 + W[18, 17, 3, 1] - W[18, 17, 3, 2]/4 - 
 (3*W[18, 17, 3, 3])/8 - W[18, 17, 3, 4]/2 + W[18, 17, 3, 5]/2 + 
 W[18, 17, 3, 11]/2 - W[18, 17, 3, 15]/4 + (3*W[18, 17, 3, 16])/4 - 
 W[18, 17, 3, 17]/8 - (9*W[18, 17, 3, 18])/8 - W[18, 17, 3, 19]/4 - 
 (3*W[18, 17, 3, 20])/8 + W[18, 17, 4, 1]/2 + W[18, 17, 4, 2]/8 - 
 W[18, 17, 4, 3]/4 - (5*W[18, 17, 4, 4])/8 - (3*W[18, 17, 4, 5])/4 - 
 W[18, 17, 4, 11]/2 + W[18, 17, 4, 14]/2 - W[18, 17, 4, 17]/8 - 
 W[18, 17, 4, 18]/8 - W[18, 17, 4, 19]/4 + W[18, 17, 4, 20]/2 - 
 W[18, 17, 5, 1] + (5*W[18, 17, 5, 2])/8 + (5*W[18, 17, 5, 3])/8 - 
 (7*W[18, 17, 5, 4])/8 - W[18, 17, 5, 5] + W[18, 17, 5, 14]/2 + 
 W[18, 17, 5, 15]/4 + (7*W[18, 17, 5, 16])/4 + W[18, 17, 5, 17]/2 - 
 (7*W[18, 17, 5, 18])/4 + (3*W[18, 17, 5, 19])/4 + W[18, 17, 5, 20]/8 - 
 W[18, 17, 5, 24]/2 - 2*W[18, 17, 10, 16] + 2*W[18, 17, 10, 18] - 
 W[18, 17, 16, 1]/4 + W[18, 17, 16, 2]/8 + W[18, 17, 16, 3]/4 - 
 (5*W[18, 17, 16, 4])/8 + (3*W[18, 17, 16, 5])/2 + W[18, 17, 16, 11]/2 - 
 W[18, 17, 16, 14]/2 + (5*W[18, 17, 16, 16])/4 - (11*W[18, 17, 16, 17])/8 - 
 (11*W[18, 17, 16, 18])/8 + W[18, 17, 16, 20]/2 + W[18, 17, 16, 24]/2 - 
 (7*W[18, 17, 17, 1])/4 + W[18, 17, 17, 2]/4 - (3*W[18, 17, 17, 3])/8 + 
 (7*W[18, 17, 17, 5])/8 - W[18, 17, 17, 15]/4 - W[18, 17, 17, 16]/2 + 
 W[18, 17, 17, 17]/2 + W[18, 17, 17, 18]/8 - W[18, 17, 17, 19]/8 + 
 W[18, 17, 17, 24] + W[18, 17, 17, 25]/4 + (3*W[18, 17, 18, 1])/2 - 
 W[18, 17, 18, 2] - W[18, 17, 18, 4]/2 - (7*W[18, 17, 18, 5])/8 - 
 W[18, 17, 18, 11]/2 + W[18, 17, 18, 16]/2 + (7*W[18, 17, 18, 17])/8 - 
 (3*W[18, 17, 18, 18])/2 + (11*W[18, 17, 18, 19])/8 + 
 (3*W[18, 17, 18, 20])/8 - W[18, 17, 18, 24] - W[18, 17, 18, 25]/4 - 
 (7*W[18, 17, 19, 1])/4 + (7*W[18, 17, 19, 2])/8 - W[18, 17, 19, 3]/4 - 
 W[18, 17, 19, 4]/8 + (9*W[18, 17, 19, 5])/8 - W[18, 17, 19, 14]/2 - 
 W[18, 17, 19, 17]/4 + (5*W[18, 17, 19, 18])/8 + W[18, 17, 19, 19]/8 - 
 W[18, 17, 19, 20]/8 + W[18, 17, 19, 24]/2 + W[18, 17, 19, 25]/4 + 
 W[18, 17, 20, 3]/8 + W[18, 17, 20, 5]/8 - W[18, 17, 20, 15]/4 - 
 W[18, 17, 20, 18]/8 - W[18, 17, 20, 19]/8 + W[18, 17, 20, 25]/4 + 
 W[18, 17, 23, 4] - W[18, 17, 23, 5] - W[18, 17, 23, 16] + 
 W[18, 17, 23, 17] + W[18, 17, 23, 18] - W[18, 17, 23, 20] - 
 W[18, 17, 24, 1]/2 - W[18, 17, 24, 5]/2 + W[18, 17, 24, 16]/2 + 
 W[18, 17, 24, 17]/2 - W[18, 17, 24, 18]/2 + W[18, 17, 24, 19]/2 + 
 W[18, 17, 25, 1]/2 + W[18, 17, 25, 2]/2 - W[18, 17, 25, 17]/2 + 
 W[18, 17, 25, 18]/2 - W[18, 17, 25, 19]/2 - W[18, 17, 25, 20]/2 - 
 W[18, 17, 27, 26]/4 - W[18, 17, 27, 27]/4 + W[18, 17, 27, 29]/2 + 
 W[18, 17, 27, 30]/2 - W[18, 17, 28, 26]/8 + W[18, 17, 28, 28]/8 - 
 W[18, 17, 30, 26]/8 + (5*W[18, 17, 30, 27])/8 - W[18, 17, 30, 29]/2 - 
 (3*W[18, 17, 30, 30])/4 + W[18, 18, 1, 1] + W[18, 18, 1, 2] - 
 (3*W[18, 18, 1, 3])/4 - (3*W[18, 18, 1, 4])/4 + W[18, 18, 1, 5] - 
 W[18, 18, 1, 16]/4 - W[18, 18, 1, 17]/4 - W[18, 18, 1, 18]/2 - 
 W[18, 18, 1, 19]/4 - W[18, 18, 1, 20]/4 + W[18, 18, 1, 24]/2 + 
 W[18, 18, 1, 25]/2 + W[18, 18, 2, 1] + W[18, 18, 2, 2]/2 + 
 (3*W[18, 18, 2, 3])/4 - W[18, 18, 2, 4]/4 - W[18, 18, 2, 5]/2 - 
 W[18, 18, 2, 16]/4 - (3*W[18, 18, 2, 17])/4 + W[18, 18, 2, 18] - 
 (3*W[18, 18, 2, 19])/4 - W[18, 18, 2, 20]/4 + W[18, 18, 2, 25]/2 - 
 (3*W[18, 18, 3, 1])/4 + (3*W[18, 18, 3, 2])/4 + W[18, 18, 3, 4] - 
 W[18, 18, 3, 5]/4 + W[18, 18, 3, 18]/4 - W[18, 18, 3, 19] + 
 W[18, 18, 3, 20]/2 - (3*W[18, 18, 4, 1])/4 - W[18, 18, 4, 2]/4 + 
 W[18, 18, 4, 3] + (3*W[18, 18, 4, 5])/4 + W[18, 18, 4, 16]/2 - 
 W[18, 18, 4, 17] + W[18, 18, 4, 18]/4 + W[18, 18, 5, 1] - 
 W[18, 18, 5, 2]/2 - W[18, 18, 5, 3]/4 + (3*W[18, 18, 5, 4])/4 + 
 W[18, 18, 5, 5]/2 - W[18, 18, 5, 16]/4 - (3*W[18, 18, 5, 17])/4 + 
 W[18, 18, 5, 18] - (3*W[18, 18, 5, 19])/4 - W[18, 18, 5, 20]/4 + 
 W[18, 18, 5, 24]/2 - W[18, 18, 16, 1]/4 - W[18, 18, 16, 2]/4 + 
 W[18, 18, 16, 4]/2 - W[18, 18, 16, 5]/4 + W[18, 18, 16, 17]/2 + 
 W[18, 18, 16, 18]/4 - W[18, 18, 16, 24]/2 - W[18, 18, 17, 1]/4 - 
 (3*W[18, 18, 17, 2])/4 - W[18, 18, 17, 4] - (3*W[18, 18, 17, 5])/4 + 
 W[18, 18, 17, 16]/2 + (3*W[18, 18, 17, 17])/2 - (7*W[18, 18, 17, 18])/4 + 
 (5*W[18, 18, 17, 19])/2 - W[18, 18, 17, 24]/2 - W[18, 18, 17, 25]/2 - 
 W[18, 18, 18, 1]/2 + W[18, 18, 18, 2] + W[18, 18, 18, 3]/4 + 
 W[18, 18, 18, 4]/4 + W[18, 18, 18, 5] + W[18, 18, 18, 16]/4 - 
 (7*W[18, 18, 18, 17])/4 + (3*W[18, 18, 18, 18])/2 - 
 (7*W[18, 18, 18, 19])/4 + W[18, 18, 18, 20]/4 + W[18, 18, 18, 24]/2 + 
 W[18, 18, 18, 25]/2 - W[18, 18, 19, 1]/4 - (3*W[18, 18, 19, 2])/4 - 
 W[18, 18, 19, 3] - (3*W[18, 18, 19, 5])/4 + (5*W[18, 18, 19, 17])/2 - 
 (7*W[18, 18, 19, 18])/4 + (3*W[18, 18, 19, 19])/2 + W[18, 18, 19, 20]/2 - 
 W[18, 18, 19, 24]/2 - W[18, 18, 19, 25]/2 - W[18, 18, 20, 1]/4 - 
 W[18, 18, 20, 2]/4 + W[18, 18, 20, 3]/2 - W[18, 18, 20, 5]/4 + 
 W[18, 18, 20, 18]/4 + W[18, 18, 20, 19]/2 - W[18, 18, 20, 25]/2 + 
 W[18, 18, 24, 1]/2 + W[18, 18, 24, 5]/2 - W[18, 18, 24, 16]/2 - 
 W[18, 18, 24, 17]/2 + W[18, 18, 24, 18]/2 - W[18, 18, 24, 19]/2 + 
 W[18, 18, 25, 1]/2 + W[18, 18, 25, 2]/2 - W[18, 18, 25, 17]/2 + 
 W[18, 18, 25, 18]/2 - W[18, 18, 25, 19]/2 - W[18, 18, 25, 20]/2 + 
 W[18, 19, 1, 1] - (5*W[18, 19, 1, 2])/8 + (5*W[18, 19, 1, 3])/8 + 
 W[18, 19, 1, 4]/8 - (5*W[18, 19, 1, 5])/8 + W[18, 19, 1, 13]/2 + 
 W[18, 19, 1, 14]/4 + W[18, 19, 1, 15]/2 + W[18, 19, 1, 16]/4 - 
 (15*W[18, 19, 1, 17])/8 + (7*W[18, 19, 1, 18])/4 - (9*W[18, 19, 1, 19])/8 - 
 W[18, 19, 1, 20] - W[18, 19, 1, 24]/4 - W[18, 19, 1, 25]/2 - 
 W[18, 19, 2, 1] - W[18, 19, 2, 2] - (7*W[18, 19, 2, 3])/8 + 
 (5*W[18, 19, 2, 4])/8 + (5*W[18, 19, 2, 5])/8 + W[18, 19, 2, 14]/4 + 
 W[18, 19, 2, 15]/2 + W[18, 19, 2, 16]/8 + (3*W[18, 19, 2, 17])/4 - 
 (7*W[18, 19, 2, 18])/4 + W[18, 19, 2, 19]/2 + (7*W[18, 19, 2, 20])/4 - 
 W[18, 19, 2, 25]/2 + W[18, 19, 3, 1]/2 - (3*W[18, 19, 3, 2])/4 - 
 (5*W[18, 19, 3, 3])/8 - W[18, 19, 3, 4]/4 + W[18, 19, 3, 5]/8 - 
 W[18, 19, 3, 13]/2 + W[18, 19, 3, 15]/2 + W[18, 19, 3, 16]/2 - 
 W[18, 19, 3, 17]/4 - W[18, 19, 3, 18]/8 - W[18, 19, 3, 19]/8 + 
 W[18, 19, 4, 1] + W[18, 19, 4, 2]/2 - W[18, 19, 4, 3]/2 - 
 (3*W[18, 19, 4, 4])/8 - W[18, 19, 4, 5]/4 + W[18, 19, 4, 13]/2 - 
 W[18, 19, 4, 14]/4 - (3*W[18, 19, 4, 16])/8 - W[18, 19, 4, 17]/4 - 
 (9*W[18, 19, 4, 18])/8 - W[18, 19, 4, 19]/8 + (3*W[18, 19, 4, 20])/4 - 
 W[18, 19, 5, 1]/4 + (5*W[18, 19, 5, 2])/8 + (5*W[18, 19, 5, 3])/8 - 
 (3*W[18, 19, 5, 4])/8 - (5*W[18, 19, 5, 5])/8 - W[18, 19, 5, 13]/2 + 
 W[18, 19, 5, 14]/4 - W[18, 19, 5, 15]/2 + W[18, 19, 5, 16]/4 + 
 (7*W[18, 19, 5, 17])/8 - W[18, 19, 5, 18]/2 + W[18, 19, 5, 19]/8 + 
 W[18, 19, 5, 20]/4 - W[18, 19, 5, 24]/4 + 2*W[18, 19, 7, 18] - 
 2*W[18, 19, 7, 20] + W[18, 19, 16, 2]/8 + W[18, 19, 16, 4]/8 - 
 W[18, 19, 16, 14]/4 - W[18, 19, 16, 17]/8 - W[18, 19, 16, 18]/8 + 
 W[18, 19, 16, 24]/4 - (7*W[18, 19, 17, 1])/4 + (9*W[18, 19, 17, 2])/8 - 
 W[18, 19, 17, 3]/8 - W[18, 19, 17, 4]/4 + (7*W[18, 19, 17, 5])/8 - 
 W[18, 19, 17, 15]/2 - W[18, 19, 17, 16]/8 + W[18, 19, 17, 17]/8 + 
 (5*W[18, 19, 17, 18])/8 - W[18, 19, 17, 19]/4 + W[18, 19, 17, 24]/4 + 
 W[18, 19, 17, 25]/2 + (3*W[18, 19, 18, 1])/2 - (7*W[18, 19, 18, 2])/8 - 
 W[18, 19, 18, 3]/2 - W[18, 19, 18, 5] - W[18, 19, 18, 13]/2 + 
 (3*W[18, 19, 18, 16])/8 + (11*W[18, 19, 18, 17])/8 - 
 (3*W[18, 19, 18, 18])/2 + (7*W[18, 19, 18, 19])/8 + W[18, 19, 18, 20]/2 - 
 W[18, 19, 18, 24]/4 - W[18, 19, 18, 25] - (7*W[18, 19, 19, 1])/4 + 
 (7*W[18, 19, 19, 2])/8 - (3*W[18, 19, 19, 4])/8 + W[18, 19, 19, 5]/4 - 
 W[18, 19, 19, 14]/4 - W[18, 19, 19, 17]/8 + W[18, 19, 19, 18]/8 + 
 W[18, 19, 19, 19]/2 - W[18, 19, 19, 20]/2 + W[18, 19, 19, 24]/4 + 
 W[18, 19, 19, 25] - W[18, 19, 20, 1]/4 + (3*W[18, 19, 20, 2])/2 - 
 (5*W[18, 19, 20, 3])/8 + W[18, 19, 20, 4]/4 + W[18, 19, 20, 5]/8 + 
 W[18, 19, 20, 13]/2 - W[18, 19, 20, 15]/2 + W[18, 19, 20, 16]/2 - 
 (11*W[18, 19, 20, 18])/8 - (11*W[18, 19, 20, 19])/8 + 
 (5*W[18, 19, 20, 20])/4 + W[18, 19, 20, 25]/2 - W[18, 19, 21, 2] + 
 W[18, 19, 21, 3] - W[18, 19, 21, 16] + W[18, 19, 21, 18] + 
 W[18, 19, 21, 19] - W[18, 19, 21, 20] + W[18, 19, 24, 1]/2 + 
 W[18, 19, 24, 5]/2 - W[18, 19, 24, 16]/2 - W[18, 19, 24, 17]/2 + 
 W[18, 19, 24, 18]/2 - W[18, 19, 24, 19]/2 - W[18, 19, 25, 1]/2 - 
 W[18, 19, 25, 2]/2 + W[18, 19, 25, 17]/2 - W[18, 19, 25, 18]/2 + 
 W[18, 19, 25, 19]/2 + W[18, 19, 25, 20]/2 + W[18, 19, 26, 26]/8 - 
 W[18, 19, 26, 28]/8 - W[18, 19, 27, 27]/4 - W[18, 19, 27, 28]/4 + 
 W[18, 19, 27, 29]/2 + W[18, 19, 27, 30]/2 + (5*W[18, 19, 29, 27])/8 - 
 W[18, 19, 29, 28]/8 - (3*W[18, 19, 29, 29])/4 - W[18, 19, 29, 30]/2 + 
 W[18, 20, 1, 1]/4 - (3*W[18, 20, 1, 3])/8 + W[18, 20, 1, 4]/4 + 
 (3*W[18, 20, 1, 5])/8 - W[18, 20, 1, 13] + W[18, 20, 1, 15]/4 + 
 W[18, 20, 1, 16]/2 - W[18, 20, 1, 17]/4 + (3*W[18, 20, 1, 18])/8 - 
 (5*W[18, 20, 1, 19])/8 + W[18, 20, 1, 20]/2 - W[18, 20, 1, 25]/4 + 
 (3*W[18, 20, 2, 1])/4 - W[18, 20, 2, 2]/2 + W[18, 20, 2, 3]/8 - 
 W[18, 20, 2, 4]/4 - W[18, 20, 2, 5]/8 + W[18, 20, 2, 15]/4 - 
 W[18, 20, 2, 16]/2 - W[18, 20, 2, 17]/4 + (11*W[18, 20, 2, 18])/8 + 
 (3*W[18, 20, 2, 19])/8 - (3*W[18, 20, 2, 20])/2 - W[18, 20, 2, 25]/4 - 
 W[18, 20, 3, 1]/2 + W[18, 20, 3, 2]/4 + (3*W[18, 20, 3, 3])/8 - 
 W[18, 20, 3, 4]/4 + W[18, 20, 3, 13] - W[18, 20, 3, 15]/4 - 
 W[18, 20, 3, 16]/2 + W[18, 20, 3, 17]/8 - W[18, 20, 3, 18]/8 + 
 W[18, 20, 3, 19]/2 - W[18, 20, 3, 20]/8 + W[18, 20, 5, 1]/4 - 
 W[18, 20, 5, 2]/4 - W[18, 20, 5, 3]/8 - W[18, 20, 5, 5]/2 + 
 W[18, 20, 5, 15]/4 + W[18, 20, 5, 17]/8 - W[18, 20, 5, 18]/8 + 
 W[18, 20, 5, 19]/4 - (3*W[18, 20, 5, 20])/8 + W[18, 20, 17, 3]/8 + 
 W[18, 20, 17, 5]/8 - W[18, 20, 17, 15]/4 - W[18, 20, 17, 18]/8 - 
 W[18, 20, 17, 19]/8 + W[18, 20, 17, 25]/4 - W[18, 20, 18, 1]/4 - 
 W[18, 20, 18, 2]/4 + W[18, 20, 18, 3]/2 - W[18, 20, 18, 5]/8 - 
 W[18, 20, 18, 17]/8 + W[18, 20, 18, 18]/4 + (3*W[18, 20, 18, 19])/8 - 
 W[18, 20, 18, 20]/8 - W[18, 20, 18, 25]/4 + W[18, 20, 19, 2]/4 + 
 W[18, 20, 19, 3]/4 + W[18, 20, 19, 4]/4 + W[18, 20, 19, 5]/8 - 
 W[18, 20, 19, 16]/2 - W[18, 20, 19, 17]/8 - W[18, 20, 19, 19]/8 + 
 W[18, 20, 19, 20]/8 + W[18, 20, 19, 25]/4 - W[18, 20, 20, 2]/2 + 
 (5*W[18, 20, 20, 3])/8 - (3*W[18, 20, 20, 5])/8 - W[18, 20, 20, 15]/4 - 
 W[18, 20, 20, 18]/8 + (3*W[18, 20, 20, 19])/8 - W[18, 20, 20, 20]/2 + 
 W[18, 20, 20, 25]/4 + W[18, 20, 21, 2] - W[18, 20, 21, 3] + 
 W[18, 20, 21, 16] - W[18, 20, 21, 18] - W[18, 20, 21, 19] + 
 W[18, 20, 21, 20] - W[18, 20, 25, 1]/2 - W[18, 20, 25, 2]/2 + 
 W[18, 20, 25, 17]/2 - W[18, 20, 25, 18]/2 + W[18, 20, 25, 19]/2 + 
 W[18, 20, 25, 20]/2 + (5*W[18, 20, 28, 27])/8 - W[18, 20, 28, 28]/8 - 
 (3*W[18, 20, 28, 29])/4 - W[18, 20, 28, 30]/2 - 2*W[18, 24, 1, 1] + 
 W[18, 24, 1, 2]/4 + W[18, 24, 1, 4]/4 - W[18, 24, 1, 5]/2 - 
 W[18, 24, 1, 14] + (3*W[18, 24, 1, 16])/2 + (5*W[18, 24, 1, 17])/4 - 
 (5*W[18, 24, 1, 18])/4 + 2*W[18, 24, 1, 19] - W[18, 24, 1, 20]/2 - 
 W[18, 24, 5, 1] + W[18, 24, 5, 2]/4 + W[18, 24, 5, 4]/4 + 
 (3*W[18, 24, 5, 5])/2 - W[18, 24, 5, 14] + W[18, 24, 5, 16]/2 - 
 (3*W[18, 24, 5, 17])/4 - W[18, 24, 5, 18]/4 + W[18, 24, 5, 20]/2 + 
 W[18, 24, 16, 1] - W[18, 24, 16, 2]/4 - W[18, 24, 16, 4]/4 - 
 (3*W[18, 24, 16, 5])/2 + W[18, 24, 16, 14] - W[18, 24, 16, 16]/2 + 
 (3*W[18, 24, 16, 17])/4 + W[18, 24, 16, 18]/4 - W[18, 24, 16, 20]/2 + 
 W[18, 24, 17, 1] - W[18, 24, 17, 2]/4 + W[18, 24, 17, 4]/4 - 
 W[18, 24, 17, 5]/2 - W[18, 24, 17, 17]/4 - W[18, 24, 17, 18]/4 - 
 W[18, 24, 17, 19]/2 + W[18, 24, 17, 20]/2 - W[18, 24, 18, 1] + 
 W[18, 24, 18, 2]/4 - W[18, 24, 18, 4]/4 + W[18, 24, 18, 5]/2 + 
 W[18, 24, 18, 17]/4 + W[18, 24, 18, 18]/4 + W[18, 24, 18, 19]/2 - 
 W[18, 24, 18, 20]/2 + W[18, 24, 19, 1] - W[18, 24, 19, 2]/4 - 
 W[18, 24, 19, 4]/4 - W[18, 24, 19, 5]/2 + W[18, 24, 19, 14] - 
 W[18, 24, 19, 16]/2 - W[18, 24, 19, 17]/4 + W[18, 24, 19, 18]/4 - 
 W[18, 24, 19, 19] + W[18, 24, 19, 20]/2 + W[18, 24, 24, 1] + 
 W[18, 24, 24, 5] - W[18, 24, 24, 16] - W[18, 24, 24, 17] + 
 W[18, 24, 24, 18] - W[18, 24, 24, 19] - W[18, 24, 26, 26]/4 - 
 W[18, 24, 26, 27]/4 + W[18, 24, 26, 29]/2 + W[18, 24, 26, 30]/2 + 
 W[18, 24, 27, 26]/4 + W[18, 24, 27, 27]/4 - W[18, 24, 27, 29]/2 - 
 W[18, 24, 27, 30]/2 + W[18, 24, 28, 26]/4 + W[18, 24, 28, 27]/4 - 
 W[18, 24, 28, 29]/2 - W[18, 24, 28, 30]/2 - W[18, 24, 30, 26]/4 - 
 W[18, 24, 30, 27]/4 + W[18, 24, 30, 29]/2 + W[18, 24, 30, 30]/2 - 
 2*W[18, 25, 1, 1] - W[18, 25, 1, 2]/2 + W[18, 25, 1, 3]/4 + 
 W[18, 25, 1, 5]/4 - W[18, 25, 1, 15] - W[18, 25, 1, 16]/2 + 
 2*W[18, 25, 1, 17] - (5*W[18, 25, 1, 18])/4 + (5*W[18, 25, 1, 19])/4 + 
 (3*W[18, 25, 1, 20])/2 - W[18, 25, 2, 1] + (3*W[18, 25, 2, 2])/2 + 
 W[18, 25, 2, 3]/4 + W[18, 25, 2, 5]/4 - W[18, 25, 2, 15] + 
 W[18, 25, 2, 16]/2 - W[18, 25, 2, 18]/4 - (3*W[18, 25, 2, 19])/4 + 
 W[18, 25, 2, 20]/2 + W[18, 25, 17, 1] - W[18, 25, 17, 2]/2 - 
 W[18, 25, 17, 3]/4 - W[18, 25, 17, 5]/4 + W[18, 25, 17, 15] + 
 W[18, 25, 17, 16]/2 - W[18, 25, 17, 17] + W[18, 25, 17, 18]/4 - 
 W[18, 25, 17, 19]/4 - W[18, 25, 17, 20]/2 - W[18, 25, 18, 1] + 
 W[18, 25, 18, 2]/2 - W[18, 25, 18, 3]/4 + W[18, 25, 18, 5]/4 - 
 W[18, 25, 18, 16]/2 + W[18, 25, 18, 17]/2 + W[18, 25, 18, 18]/4 + 
 W[18, 25, 18, 19]/4 + W[18, 25, 19, 1] - W[18, 25, 19, 2]/2 + 
 W[18, 25, 19, 3]/4 - W[18, 25, 19, 5]/4 + W[18, 25, 19, 16]/2 - 
 W[18, 25, 19, 17]/2 - W[18, 25, 19, 18]/4 - W[18, 25, 19, 19]/4 + 
 W[18, 25, 20, 1] - (3*W[18, 25, 20, 2])/2 - W[18, 25, 20, 3]/4 - 
 W[18, 25, 20, 5]/4 + W[18, 25, 20, 15] - W[18, 25, 20, 16]/2 + 
 W[18, 25, 20, 18]/4 + (3*W[18, 25, 20, 19])/4 - W[18, 25, 20, 20]/2 + 
 W[18, 25, 25, 1] + W[18, 25, 25, 2] - W[18, 25, 25, 17] + 
 W[18, 25, 25, 18] - W[18, 25, 25, 19] - W[18, 25, 25, 20] + 
 W[18, 25, 26, 27]/4 + W[18, 25, 26, 28]/4 - W[18, 25, 26, 29]/2 - 
 W[18, 25, 26, 30]/2 + W[18, 25, 27, 27]/4 + W[18, 25, 27, 28]/4 - 
 W[18, 25, 27, 29]/2 - W[18, 25, 27, 30]/2 - W[18, 25, 28, 27]/4 - 
 W[18, 25, 28, 28]/4 + W[18, 25, 28, 29]/2 + W[18, 25, 28, 30]/2 - 
 W[18, 25, 29, 27]/4 - W[18, 25, 29, 28]/4 + W[18, 25, 29, 29]/2 + 
 W[18, 25, 29, 30]/2 - W[18, 26, 26, 3]/8 - W[18, 26, 26, 4]/4 - 
 W[18, 26, 26, 5]/8 + W[18, 26, 26, 15]/4 + W[18, 26, 26, 16]/4 + 
 (3*W[18, 26, 26, 18])/8 + (3*W[18, 26, 26, 19])/8 - W[18, 26, 26, 24]/2 - 
 W[18, 26, 26, 25]/4 - W[18, 26, 27, 1]/4 - W[18, 26, 27, 4]/4 + 
 W[18, 26, 27, 5]/8 + W[18, 26, 27, 11]/2 - W[18, 26, 27, 16]/2 - 
 W[18, 26, 27, 17]/8 + W[18, 26, 27, 19]/8 + W[18, 26, 27, 20]/8 + 
 W[18, 26, 27, 24]/2 - W[18, 26, 27, 25]/4 - W[18, 26, 28, 1]/4 + 
 W[18, 26, 28, 3]/8 + W[18, 26, 28, 4]/4 + W[18, 26, 28, 5]/4 - 
 W[18, 26, 28, 14]/2 - (3*W[18, 26, 28, 17])/8 - W[18, 26, 28, 18]/8 - 
 W[18, 26, 28, 20]/8 + W[18, 26, 28, 24]/2 + W[18, 26, 28, 25]/4 + 
 W[18, 26, 29, 3]/8 + W[18, 26, 29, 5]/8 - W[18, 26, 29, 15]/4 - 
 W[18, 26, 29, 18]/8 - W[18, 26, 29, 19]/8 + W[18, 26, 29, 25]/4 + 
 W[18, 26, 30, 1]/4 - W[18, 26, 30, 4]/4 - W[18, 26, 30, 5]/4 - 
 W[18, 26, 30, 11]/2 + W[18, 26, 30, 14]/2 + W[18, 26, 30, 17]/4 + 
 W[18, 26, 30, 18]/2 - W[18, 26, 30, 24]/2 - W[18, 28, 26, 1]/4 + 
 W[18, 28, 26, 2]/4 + W[18, 28, 26, 3]/4 + W[18, 28, 26, 4]/8 - 
 W[18, 28, 26, 15]/2 - W[18, 28, 26, 16]/8 - W[18, 28, 26, 18]/8 - 
 (3*W[18, 28, 26, 19])/8 + W[18, 28, 26, 24]/4 + W[18, 28, 26, 25]/2 - 
 W[18, 28, 27, 1]/4 + W[18, 28, 27, 2]/8 - W[18, 28, 27, 3]/4 + 
 W[18, 28, 27, 13]/2 + W[18, 28, 27, 16]/8 + W[18, 28, 27, 17]/8 - 
 W[18, 28, 27, 19]/8 - W[18, 28, 27, 20]/2 - W[18, 28, 27, 24]/4 + 
 W[18, 28, 27, 25]/2 - W[18, 28, 28, 2]/8 - W[18, 28, 28, 3]/4 - 
 W[18, 28, 28, 4]/8 + W[18, 28, 28, 14]/4 + (3*W[18, 28, 28, 17])/8 + 
 (3*W[18, 28, 28, 18])/8 + W[18, 28, 28, 20]/4 - W[18, 28, 28, 24]/4 - 
 W[18, 28, 28, 25]/2 + W[18, 28, 29, 1]/4 - W[18, 28, 29, 2]/4 - 
 W[18, 28, 29, 3]/4 - W[18, 28, 29, 13]/2 + W[18, 28, 29, 15]/2 + 
 W[18, 28, 29, 18]/2 + W[18, 28, 29, 19]/4 - W[18, 28, 29, 25]/2 + 
 W[18, 28, 30, 2]/8 + W[18, 28, 30, 4]/8 - W[18, 28, 30, 14]/4 - 
 W[18, 28, 30, 17]/8 - W[18, 28, 30, 18]/8 + W[18, 28, 30, 24]/4 + 
 W[18, 29, 26, 3]/8 + W[18, 29, 26, 5]/8 - W[18, 29, 26, 15]/4 - 
 W[18, 29, 26, 18]/8 - W[18, 29, 26, 19]/8 + W[18, 29, 26, 25]/4 + 
 W[18, 29, 27, 5]/8 - W[18, 29, 27, 17]/8 - W[18, 29, 27, 19]/8 - 
 W[18, 29, 27, 20]/8 + W[18, 29, 27, 25]/4 - W[18, 29, 28, 3]/8 + 
 W[18, 29, 28, 17]/8 + W[18, 29, 28, 18]/8 + W[18, 29, 28, 20]/8 - 
 W[18, 29, 28, 25]/4 - W[18, 29, 29, 3]/8 - W[18, 29, 29, 5]/8 + 
 W[18, 29, 29, 15]/4 + W[18, 29, 29, 18]/8 + W[18, 29, 29, 19]/8 - 
 W[18, 29, 29, 25]/4 - W[18, 30, 26, 4]/8 + W[18, 30, 26, 16]/8 + 
 W[18, 30, 26, 18]/8 + W[18, 30, 26, 19]/8 - W[18, 30, 26, 24]/4 + 
 W[18, 30, 27, 2]/8 - W[18, 30, 27, 16]/8 - W[18, 30, 27, 17]/8 - 
 W[18, 30, 27, 19]/8 + W[18, 30, 27, 24]/4 + W[18, 30, 28, 2]/8 + 
 W[18, 30, 28, 4]/8 - W[18, 30, 28, 14]/4 - W[18, 30, 28, 17]/8 - 
 W[18, 30, 28, 18]/8 + W[18, 30, 28, 24]/4 - W[18, 30, 30, 2]/8 - 
 W[18, 30, 30, 4]/8 + W[18, 30, 30, 14]/4 + W[18, 30, 30, 17]/8 + 
 W[18, 30, 30, 18]/8 - W[18, 30, 30, 24]/4 - (3*W[19, 1, 1, 3])/4 - 
 W[19, 1, 1, 13]/2 - W[19, 1, 1, 15]/4 + W[19, 1, 1, 17] - 
 (3*W[19, 1, 1, 18])/4 + (3*W[19, 1, 1, 20])/2 - W[19, 1, 1, 25]/4 + 
 (3*W[19, 1, 2, 1])/4 + (3*W[19, 1, 2, 2])/8 - W[19, 1, 2, 3]/4 - 
 W[19, 1, 2, 4]/8 - W[19, 1, 2, 14]/2 - W[19, 1, 2, 15]/4 - 
 W[19, 1, 2, 16]/2 + W[19, 1, 2, 17]/8 - (7*W[19, 1, 2, 18])/8 + 
 W[19, 1, 2, 19]/4 + (5*W[19, 1, 2, 20])/4 - W[19, 1, 2, 25]/4 - 
 W[19, 1, 3, 1]/2 - W[19, 1, 3, 2]/4 - W[19, 1, 3, 3]/8 + W[19, 1, 3, 4]/4 - 
 W[19, 1, 3, 5]/4 + W[19, 1, 3, 13]/2 - W[19, 1, 3, 15]/4 + 
 W[19, 1, 3, 16]/2 - W[19, 1, 3, 17]/8 + (3*W[19, 1, 3, 18])/8 - 
 (3*W[19, 1, 3, 19])/4 - (3*W[19, 1, 3, 20])/8 - (3*W[19, 1, 4, 1])/4 - 
 (3*W[19, 1, 4, 2])/8 + W[19, 1, 4, 3]/2 + W[19, 1, 4, 4]/8 - 
 W[19, 1, 4, 13]/2 + W[19, 1, 4, 14]/2 + W[19, 1, 4, 16]/2 - 
 W[19, 1, 4, 17]/8 + (9*W[19, 1, 4, 18])/8 - W[19, 1, 4, 19]/4 - 
 (3*W[19, 1, 4, 20])/4 - (3*W[19, 1, 5, 3])/8 + W[19, 1, 5, 13]/2 + 
 W[19, 1, 5, 15]/4 + W[19, 1, 5, 17]/8 - W[19, 1, 5, 18]/8 - 
 (3*W[19, 1, 5, 20])/8 - (3*W[19, 1, 17, 1])/4 - W[19, 1, 17, 2]/8 - 
 W[19, 1, 17, 3]/4 - W[19, 1, 17, 4]/8 + W[19, 1, 17, 5]/4 + 
 W[19, 1, 17, 15]/4 + (7*W[19, 1, 17, 17])/8 - (7*W[19, 1, 17, 18])/8 + 
 W[19, 1, 17, 19] + W[19, 1, 17, 24]/2 + W[19, 1, 17, 25]/4 - 
 (3*W[19, 1, 18, 1])/4 - (11*W[19, 1, 18, 2])/8 + (7*W[19, 1, 18, 3])/8 + 
 W[19, 1, 18, 4]/8 - W[19, 1, 18, 5]/4 + W[19, 1, 18, 13]/2 - 
 W[19, 1, 18, 17]/4 + W[19, 1, 18, 18]/4 + W[19, 1, 18, 19]/2 + 
 W[19, 1, 18, 20]/8 - W[19, 1, 18, 24]/2 - W[19, 1, 18, 25]/4 - 
 (7*W[19, 1, 19, 3])/8 + (7*W[19, 1, 19, 17])/8 - (9*W[19, 1, 19, 18])/8 + 
 (7*W[19, 1, 19, 20])/8 + W[19, 1, 19, 25]/4 + W[19, 1, 20, 1]/2 + 
 W[19, 1, 20, 2]/4 + W[19, 1, 20, 3]/4 - W[19, 1, 20, 4]/4 + 
 W[19, 1, 20, 5]/4 - W[19, 1, 20, 13]/2 + W[19, 1, 20, 15]/4 - 
 W[19, 1, 20, 16]/2 - W[19, 1, 20, 18]/2 + (3*W[19, 1, 20, 19])/4 + 
 W[19, 1, 20, 20]/4 + W[19, 1, 20, 25]/4 + (3*W[19, 1, 25, 1])/2 + 
 (3*W[19, 1, 25, 2])/2 - (3*W[19, 1, 25, 17])/2 + (3*W[19, 1, 25, 18])/2 - 
 (3*W[19, 1, 25, 19])/2 - (3*W[19, 1, 25, 20])/2 - W[19, 1, 26, 26]/8 + 
 W[19, 1, 26, 28]/8 - W[19, 1, 27, 26]/8 + W[19, 1, 27, 28]/8 - 
 (5*W[19, 1, 29, 27])/8 + W[19, 1, 29, 28]/8 + (3*W[19, 1, 29, 29])/4 + 
 W[19, 1, 29, 30]/2 + (3*W[19, 2, 1, 1])/4 + W[19, 2, 1, 3]/8 + 
 W[19, 2, 1, 4]/4 - W[19, 2, 1, 8]/4 - W[19, 2, 1, 13] - W[19, 2, 1, 14]/2 - 
 W[19, 2, 1, 15]/4 - W[19, 2, 1, 16]/2 + W[19, 2, 1, 17]/8 - 
 (5*W[19, 2, 1, 18])/8 + W[19, 2, 1, 19]/4 + (13*W[19, 2, 1, 20])/8 + 
 W[19, 2, 1, 24]/4 - W[19, 2, 1, 25]/4 - W[19, 2, 2, 1]/8 - 
 W[19, 2, 2, 15]/4 + W[19, 2, 2, 16]/8 + W[19, 2, 2, 17]/4 + 
 (7*W[19, 2, 2, 18])/8 - (5*W[19, 2, 2, 20])/8 - W[19, 2, 2, 25]/4 - 
 (7*W[19, 2, 3, 1])/8 - (3*W[19, 2, 3, 2])/8 - W[19, 2, 3, 3]/4 + 
 W[19, 2, 3, 4]/2 + W[19, 2, 3, 5]/2 - W[19, 2, 3, 8]/4 + W[19, 2, 3, 13] - 
 W[19, 2, 3, 15]/4 + W[19, 2, 3, 16]/4 + (3*W[19, 2, 3, 17])/8 - 
 (9*W[19, 2, 3, 18])/8 + (3*W[19, 2, 3, 19])/8 + W[19, 2, 3, 20]/8 + 
 (5*W[19, 2, 4, 1])/8 + W[19, 2, 4, 3]/2 + W[19, 2, 4, 13] - 
 (5*W[19, 2, 4, 16])/8 - W[19, 2, 4, 17]/2 - (7*W[19, 2, 4, 18])/8 - 
 W[19, 2, 4, 20]/8 - W[19, 2, 5, 1]/4 + W[19, 2, 5, 8]/4 - W[19, 2, 5, 13] + 
 W[19, 2, 5, 15]/4 - W[19, 2, 5, 16]/4 - W[19, 2, 5, 17]/4 + 
 (5*W[19, 2, 5, 18])/4 - W[19, 2, 5, 20]/4 + W[19, 2, 5, 24]/4 + 
 2*W[19, 2, 7, 18] - 2*W[19, 2, 7, 20] - W[19, 2, 14, 1] + W[19, 2, 14, 16] - 
 W[19, 2, 16, 1]/4 - W[19, 2, 16, 3]/8 - W[19, 2, 16, 4]/4 + 
 W[19, 2, 16, 8]/4 + W[19, 2, 16, 14]/2 + W[19, 2, 16, 17]/8 + 
 W[19, 2, 16, 18]/8 - W[19, 2, 16, 19]/4 + W[19, 2, 16, 20]/8 - 
 W[19, 2, 16, 24]/4 + W[19, 2, 17, 1]/2 + (3*W[19, 2, 17, 2])/8 + 
 W[19, 2, 17, 3]/4 - W[19, 2, 17, 4]/2 - W[19, 2, 17, 5]/2 + 
 W[19, 2, 17, 15]/4 + (5*W[19, 2, 17, 16])/8 - (3*W[19, 2, 17, 17])/8 + 
 W[19, 2, 17, 18]/4 - (3*W[19, 2, 17, 19])/8 - W[19, 2, 17, 20]/2 - 
 W[19, 2, 17, 24]/4 + W[19, 2, 17, 25]/4 - W[19, 2, 18, 1] + 
 (11*W[19, 2, 18, 2])/8 - (9*W[19, 2, 18, 3])/8 + W[19, 2, 18, 4]/2 + 
 (3*W[19, 2, 18, 5])/2 - W[19, 2, 18, 13] - (3*W[19, 2, 18, 16])/8 + 
 W[19, 2, 18, 17]/4 - (11*W[19, 2, 18, 18])/8 - (3*W[19, 2, 18, 19])/8 + 
 (13*W[19, 2, 18, 20])/8 + W[19, 2, 18, 24]/4 - W[19, 2, 18, 25]/4 + 
 (3*W[19, 2, 19, 1])/4 + W[19, 2, 19, 3]/2 - W[19, 2, 19, 8]/4 - 
 W[19, 2, 19, 16]/4 - W[19, 2, 19, 17]/2 - W[19, 2, 19, 18]/4 - 
 W[19, 2, 19, 24]/4 + W[19, 2, 19, 25]/4 + (11*W[19, 2, 20, 1])/8 - 
 (7*W[19, 2, 20, 2])/8 + W[19, 2, 20, 3]/8 - W[19, 2, 20, 4]/2 - 
 (3*W[19, 2, 20, 5])/2 + W[19, 2, 20, 8]/4 + W[19, 2, 20, 13] + 
 W[19, 2, 20, 15]/4 + W[19, 2, 20, 18]/4 - W[19, 2, 20, 19]/8 - 
 W[19, 2, 20, 20]/2 + W[19, 2, 20, 25]/4 - W[19, 2, 25, 1]/2 - 
 W[19, 2, 25, 2]/2 + W[19, 2, 25, 17]/2 - W[19, 2, 25, 18]/2 + 
 W[19, 2, 25, 19]/2 + W[19, 2, 25, 20]/2 + W[19, 2, 26, 26]/8 + 
 W[19, 2, 26, 27]/4 + W[19, 2, 26, 28]/8 - W[19, 2, 26, 29]/2 - 
 W[19, 2, 26, 30]/2 + W[19, 2, 27, 27]/8 + (3*W[19, 2, 27, 28])/8 - 
 W[19, 2, 27, 29]/4 - W[19, 2, 27, 30]/2 + W[19, 2, 28, 27]/2 - 
 W[19, 2, 28, 29]/2 - W[19, 2, 28, 30]/2 + (3*W[19, 2, 29, 27])/8 - 
 (3*W[19, 2, 29, 28])/8 - W[19, 2, 29, 29]/4 - W[19, 2, 30, 28]/4 - 
 W[19, 2, 30, 29]/8 - W[19, 3, 1, 1]/4 - (7*W[19, 3, 1, 2])/8 + 
 W[19, 3, 1, 3]/4 + (5*W[19, 3, 1, 4])/8 - W[19, 3, 1, 5]/8 - 
 W[19, 3, 1, 8]/4 - W[19, 3, 1, 13]/2 - W[19, 3, 1, 14]/4 + 
 W[19, 3, 1, 15]/4 + (3*W[19, 3, 1, 16])/4 - W[19, 3, 1, 17]/2 + 
 (3*W[19, 3, 1, 18])/8 - (3*W[19, 3, 1, 19])/8 - (3*W[19, 3, 1, 20])/8 + 
 W[19, 3, 1, 25]/4 - (7*W[19, 3, 2, 1])/8 - (5*W[19, 3, 2, 2])/8 - 
 W[19, 3, 2, 3]/4 + W[19, 3, 2, 4]/2 + (5*W[19, 3, 2, 5])/8 - 
 W[19, 3, 2, 14]/4 + W[19, 3, 2, 15]/4 + W[19, 3, 2, 16]/4 - 
 (7*W[19, 3, 2, 18])/8 + (3*W[19, 3, 2, 19])/4 + W[19, 3, 2, 20]/4 + 
 W[19, 3, 2, 25]/4 - W[19, 3, 3, 1]/8 - W[19, 3, 3, 2]/4 - 
 (5*W[19, 3, 3, 3])/4 - (3*W[19, 3, 3, 4])/8 + (9*W[19, 3, 3, 5])/8 - 
 (3*W[19, 3, 3, 8])/4 + W[19, 3, 3, 13]/2 + W[19, 3, 3, 15]/4 + 
 W[19, 3, 3, 16]/4 + W[19, 3, 3, 17]/8 - (5*W[19, 3, 3, 18])/4 - 
 W[19, 3, 3, 19]/2 + (5*W[19, 3, 3, 20])/4 + (3*W[19, 3, 4, 1])/8 + 
 W[19, 3, 4, 2]/8 - (3*W[19, 3, 4, 3])/8 - W[19, 3, 4, 4]/4 - 
 W[19, 3, 4, 5]/4 - W[19, 3, 4, 13]/2 + W[19, 3, 4, 14]/4 + 
 W[19, 3, 4, 18]/4 - (3*W[19, 3, 4, 19])/8 + W[19, 3, 4, 20]/4 + 
 (5*W[19, 3, 5, 2])/8 + (11*W[19, 3, 5, 3])/8 - (3*W[19, 3, 5, 4])/8 - 
 (5*W[19, 3, 5, 5])/8 + W[19, 3, 5, 8]/4 + W[19, 3, 5, 13]/2 + 
 W[19, 3, 5, 14]/4 - W[19, 3, 5, 15]/4 - W[19, 3, 5, 16]/2 - 
 W[19, 3, 5, 17]/8 + W[19, 3, 5, 19]/8 - (5*W[19, 3, 5, 20])/4 - 
 W[19, 3, 8, 1]/2 - W[19, 3, 8, 3]/2 + W[19, 3, 8, 5]/2 + W[19, 3, 8, 16]/2 - 
 W[19, 3, 8, 19]/2 + W[19, 3, 8, 20]/2 + (3*W[19, 3, 16, 1])/4 + 
 (3*W[19, 3, 16, 2])/8 - (7*W[19, 3, 16, 3])/8 - (3*W[19, 3, 16, 4])/8 - 
 W[19, 3, 16, 5]/2 + W[19, 3, 16, 8]/4 + W[19, 3, 16, 14]/4 + 
 W[19, 3, 16, 18]/2 - (3*W[19, 3, 16, 19])/4 + (3*W[19, 3, 16, 20])/8 - 
 W[19, 3, 17, 1]/4 + W[19, 3, 17, 2]/4 + W[19, 3, 17, 3]/8 - 
 W[19, 3, 17, 5]/8 - W[19, 3, 17, 15]/4 + W[19, 3, 17, 17]/2 + 
 W[19, 3, 17, 18]/8 + (3*W[19, 3, 17, 19])/8 - W[19, 3, 17, 25]/4 + 
 W[19, 3, 18, 1]/2 - (9*W[19, 3, 18, 3])/8 - W[19, 3, 18, 4]/2 + 
 W[19, 3, 18, 13]/2 + W[19, 3, 18, 16]/2 + W[19, 3, 18, 17]/8 - 
 (3*W[19, 3, 18, 18])/8 - W[19, 3, 18, 19]/2 + W[19, 3, 18, 20]/8 - 
 W[19, 3, 18, 25]/4 - W[19, 3, 19, 1]/2 + (7*W[19, 3, 19, 2])/8 - 
 W[19, 3, 19, 3]/2 - (3*W[19, 3, 19, 4])/8 + W[19, 3, 19, 5]/4 - 
 W[19, 3, 19, 8]/4 - W[19, 3, 19, 14]/4 - (3*W[19, 3, 19, 16])/4 + 
 (3*W[19, 3, 19, 17])/8 - (5*W[19, 3, 19, 18])/8 + W[19, 3, 19, 19]/2 + 
 W[19, 3, 19, 20] + W[19, 3, 19, 25]/4 - W[19, 3, 20, 1]/8 + 
 W[19, 3, 20, 2]/2 + (9*W[19, 3, 20, 3])/8 + (5*W[19, 3, 20, 4])/8 - 
 (7*W[19, 3, 20, 5])/8 + (3*W[19, 3, 20, 8])/4 - W[19, 3, 20, 13]/2 - 
 W[19, 3, 20, 15]/4 - W[19, 3, 20, 18]/8 + W[19, 3, 20, 19]/4 - 
 (5*W[19, 3, 20, 20])/8 - W[19, 3, 20, 25]/4 - W[19, 3, 21, 2] + 
 W[19, 3, 21, 3] - W[19, 3, 21, 16] + W[19, 3, 21, 18] + W[19, 3, 21, 19] - 
 W[19, 3, 21, 20] - (5*W[19, 3, 27, 27])/8 + W[19, 3, 27, 28]/8 + 
 (3*W[19, 3, 27, 29])/4 + W[19, 3, 27, 30]/2 + W[19, 3, 29, 27]/2 - 
 W[19, 3, 29, 28]/4 - (3*W[19, 3, 29, 29])/8 + W[19, 3, 30, 27]/2 - 
 W[19, 3, 30, 28]/4 - (3*W[19, 3, 30, 29])/8 - (3*W[19, 4, 1, 1])/4 + 
 W[19, 4, 1, 3]/8 - W[19, 4, 1, 4]/4 + W[19, 4, 1, 8]/4 + W[19, 4, 1, 13]/2 + 
 W[19, 4, 1, 14]/2 + W[19, 4, 1, 16]/2 - W[19, 4, 1, 17]/8 + 
 (7*W[19, 4, 1, 18])/8 - W[19, 4, 1, 19]/4 - (9*W[19, 4, 1, 20])/8 - 
 W[19, 4, 1, 24]/4 - (3*W[19, 4, 2, 1])/8 + (3*W[19, 4, 2, 3])/8 + 
 (3*W[19, 4, 2, 16])/8 - (3*W[19, 4, 2, 17])/8 - W[19, 4, 2, 18]/2 + 
 W[19, 4, 2, 20]/2 + (5*W[19, 4, 3, 1])/8 + W[19, 4, 3, 2]/4 - 
 W[19, 4, 3, 3]/2 - W[19, 4, 3, 4]/8 - W[19, 4, 3, 5]/4 - W[19, 4, 3, 8]/4 - 
 W[19, 4, 3, 13]/2 + W[19, 4, 3, 16]/4 - (3*W[19, 4, 3, 19])/8 + 
 (3*W[19, 4, 3, 20])/8 - W[19, 4, 4, 1]/8 - W[19, 4, 4, 3]/8 + 
 W[19, 4, 4, 13]/2 + W[19, 4, 4, 16]/8 + W[19, 4, 4, 17]/8 - 
 (3*W[19, 4, 4, 18])/4 + W[19, 4, 4, 20]/4 - W[19, 4, 5, 1]/4 - 
 (3*W[19, 4, 5, 3])/8 - W[19, 4, 5, 8]/4 - W[19, 4, 5, 13]/2 + 
 (3*W[19, 4, 5, 16])/4 + (3*W[19, 4, 5, 17])/8 - (7*W[19, 4, 5, 18])/8 + 
 (11*W[19, 4, 5, 20])/8 - W[19, 4, 5, 24]/4 + 2*W[19, 4, 7, 18] - 
 2*W[19, 4, 7, 20] + W[19, 4, 14, 1] - W[19, 4, 14, 16] + W[19, 4, 16, 1]/4 + 
 W[19, 4, 16, 3]/8 + W[19, 4, 16, 4]/4 - W[19, 4, 16, 8]/4 - 
 W[19, 4, 16, 14]/2 - W[19, 4, 16, 17]/8 - W[19, 4, 16, 18]/8 + 
 W[19, 4, 16, 19]/4 - W[19, 4, 16, 20]/8 + W[19, 4, 16, 24]/4 - 
 W[19, 4, 17, 1]/4 - W[19, 4, 17, 2]/4 + W[19, 4, 17, 4]/8 + 
 W[19, 4, 17, 5]/4 - W[19, 4, 17, 16]/8 + W[19, 4, 17, 17]/2 + 
 W[19, 4, 17, 18]/8 + (3*W[19, 4, 17, 19])/8 - W[19, 4, 17, 24]/4 + 
 (3*W[19, 4, 18, 1])/4 - W[19, 4, 18, 4]/8 - W[19, 4, 18, 5]/4 - 
 W[19, 4, 18, 13]/2 - (5*W[19, 4, 18, 16])/8 - W[19, 4, 18, 17]/4 - 
 (5*W[19, 4, 18, 18])/8 - W[19, 4, 18, 19]/8 + W[19, 4, 18, 20] + 
 W[19, 4, 18, 24]/4 - W[19, 4, 19, 1]/4 - (3*W[19, 4, 19, 3])/8 + 
 W[19, 4, 19, 8]/4 - W[19, 4, 19, 16]/4 + (3*W[19, 4, 19, 17])/8 - 
 (3*W[19, 4, 19, 18])/8 + (3*W[19, 4, 19, 20])/8 + W[19, 4, 19, 24]/4 - 
 (5*W[19, 4, 20, 1])/8 + W[19, 4, 20, 3]/4 + W[19, 4, 20, 4]/8 + 
 W[19, 4, 20, 5]/4 + W[19, 4, 20, 8]/4 + W[19, 4, 20, 13]/2 - 
 W[19, 4, 20, 18]/4 + W[19, 4, 20, 19]/8 - W[19, 4, 20, 20]/8 + 
 W[19, 4, 27, 26]/8 + (5*W[19, 4, 27, 27])/8 - W[19, 4, 27, 28]/4 - 
 (3*W[19, 4, 27, 29])/4 - W[19, 4, 27, 30]/2 + W[19, 4, 29, 28]/4 + 
 W[19, 4, 29, 29]/8 + W[19, 4, 30, 28]/4 + W[19, 4, 30, 29]/8 - 
 W[19, 5, 1, 3]/2 + W[19, 5, 1, 13]/2 + W[19, 5, 1, 15]/4 + 
 W[19, 5, 1, 17]/4 - W[19, 5, 1, 20]/4 - W[19, 5, 1, 25]/4 - 
 W[19, 5, 2, 3]/8 + W[19, 5, 2, 15]/4 - W[19, 5, 2, 17]/8 + 
 (7*W[19, 5, 2, 18])/8 - (5*W[19, 5, 2, 20])/8 - W[19, 5, 2, 25]/4 + 
 (3*W[19, 5, 3, 2])/8 + (5*W[19, 5, 3, 3])/4 - (3*W[19, 5, 3, 4])/8 - 
 W[19, 5, 3, 5]/2 + W[19, 5, 3, 8]/2 - W[19, 5, 3, 13]/2 + 
 W[19, 5, 3, 15]/4 - W[19, 5, 3, 16]/2 - (3*W[19, 5, 3, 17])/8 + 
 (3*W[19, 5, 3, 18])/8 + W[19, 5, 3, 19]/2 - W[19, 5, 3, 20] - 
 (3*W[19, 5, 4, 3])/8 + W[19, 5, 4, 13]/2 + (3*W[19, 5, 4, 17])/8 - 
 (7*W[19, 5, 4, 18])/8 + (3*W[19, 5, 4, 20])/8 + W[19, 5, 5, 3]/8 - 
 W[19, 5, 5, 13]/2 - W[19, 5, 5, 15]/4 + W[19, 5, 5, 17]/8 - 
 W[19, 5, 5, 18]/8 + (5*W[19, 5, 5, 20])/8 - (3*W[19, 5, 17, 2])/8 - 
 W[19, 5, 17, 3]/4 + (3*W[19, 5, 17, 4])/8 + W[19, 5, 17, 5]/2 - 
 W[19, 5, 17, 15]/4 - W[19, 5, 17, 16]/2 - (5*W[19, 5, 17, 17])/8 + 
 (3*W[19, 5, 17, 18])/8 - W[19, 5, 17, 19]/2 + W[19, 5, 17, 20]/2 + 
 W[19, 5, 17, 24]/2 + W[19, 5, 17, 25]/4 + (3*W[19, 5, 18, 2])/8 + 
 (3*W[19, 5, 18, 3])/8 - (3*W[19, 5, 18, 4])/8 - W[19, 5, 18, 5]/2 - 
 W[19, 5, 18, 13]/2 + W[19, 5, 18, 16]/2 + (3*W[19, 5, 18, 17])/4 - 
 W[19, 5, 18, 18]/2 + W[19, 5, 18, 19]/2 + W[19, 5, 18, 20]/8 - 
 W[19, 5, 18, 24]/2 - W[19, 5, 18, 25]/4 + (3*W[19, 5, 19, 3])/8 - 
 (3*W[19, 5, 19, 17])/8 + W[19, 5, 19, 18]/8 - (3*W[19, 5, 19, 20])/8 + 
 W[19, 5, 19, 25]/4 - (3*W[19, 5, 20, 2])/8 - (7*W[19, 5, 20, 3])/8 + 
 (3*W[19, 5, 20, 4])/8 + W[19, 5, 20, 5]/2 - W[19, 5, 20, 8]/2 + 
 W[19, 5, 20, 13]/2 - W[19, 5, 20, 15]/4 + W[19, 5, 20, 16]/2 - 
 W[19, 5, 20, 18]/4 - W[19, 5, 20, 19]/2 + (5*W[19, 5, 20, 20])/8 + 
 W[19, 5, 20, 25]/4 - W[19, 5, 26, 26]/8 - W[19, 5, 26, 27]/4 - 
 W[19, 5, 26, 28]/8 + W[19, 5, 26, 29]/2 + W[19, 5, 26, 30]/2 - 
 W[19, 5, 27, 26]/8 - W[19, 5, 27, 27]/4 - W[19, 5, 27, 28]/8 + 
 W[19, 5, 27, 29]/2 + W[19, 5, 27, 30]/2 + W[19, 5, 29, 27]/8 + 
 W[19, 5, 29, 28]/8 - (3*W[19, 5, 29, 29])/8 - W[19, 5, 29, 30]/2 + 
 W[19, 7, 2, 1]/2 - W[19, 7, 2, 16]/2 - W[19, 7, 2, 18]/2 + 
 W[19, 7, 2, 20]/2 - W[19, 7, 4, 1]/2 - 2*W[19, 7, 4, 13] + 
 W[19, 7, 4, 16]/2 + (5*W[19, 7, 4, 18])/2 - W[19, 7, 4, 20]/2 + 
 W[19, 7, 5, 1]/2 + 2*W[19, 7, 5, 13] - W[19, 7, 5, 16]/2 - 
 W[19, 7, 5, 18]/2 - (3*W[19, 7, 5, 20])/2 - 4*W[19, 7, 7, 18] + 
 4*W[19, 7, 7, 20] + W[19, 7, 18, 1]/2 - W[19, 7, 18, 2] - W[19, 7, 18, 5] + 
 2*W[19, 7, 18, 13] + W[19, 7, 18, 16]/2 + (3*W[19, 7, 18, 18])/2 - 
 (5*W[19, 7, 18, 20])/2 - W[19, 7, 19, 1]/2 + W[19, 7, 19, 16]/2 + 
 W[19, 7, 19, 18]/2 - W[19, 7, 19, 20]/2 - W[19, 7, 20, 1]/2 + 
 W[19, 7, 20, 2] + W[19, 7, 20, 5] - 2*W[19, 7, 20, 13] - 
 W[19, 7, 20, 16]/2 + W[19, 7, 20, 18]/2 + W[19, 7, 20, 20]/2 - 
 W[19, 7, 27, 27]/2 + W[19, 7, 27, 29]/2 + W[19, 7, 27, 30]/2 - 
 W[19, 7, 28, 27]/2 + W[19, 7, 28, 29]/2 + W[19, 7, 28, 30]/2 - 
 W[19, 7, 29, 27]/2 + W[19, 7, 29, 29]/2 + W[19, 7, 29, 30]/2 - 
 W[19, 16, 2, 1]/4 - (3*W[19, 16, 2, 2])/8 + (3*W[19, 16, 2, 3])/8 + 
 W[19, 16, 2, 4]/8 + W[19, 16, 2, 14]/2 - W[19, 16, 2, 19]/4 - 
 W[19, 16, 2, 20]/8 - W[19, 16, 3, 1]/4 + (3*W[19, 16, 3, 2])/8 - 
 (3*W[19, 16, 3, 3])/8 - W[19, 16, 3, 4]/8 + W[19, 16, 3, 8]/2 - 
 W[19, 16, 3, 19]/4 + W[19, 16, 3, 20]/8 + W[19, 16, 4, 1]/4 + 
 (3*W[19, 16, 4, 2])/8 - (3*W[19, 16, 4, 3])/8 - W[19, 16, 4, 4]/8 - 
 W[19, 16, 4, 14]/2 + W[19, 16, 4, 19]/4 + W[19, 16, 4, 20]/8 + 
 W[19, 16, 20, 1]/4 - (3*W[19, 16, 20, 2])/8 + (3*W[19, 16, 20, 3])/8 + 
 W[19, 16, 20, 4]/8 - W[19, 16, 20, 8]/2 + W[19, 16, 20, 19]/4 - 
 W[19, 16, 20, 20]/8 - W[19, 16, 29, 28]/4 - W[19, 16, 29, 29]/8 - 
 W[19, 17, 1, 1] + (5*W[19, 17, 1, 2])/8 - W[19, 17, 1, 3]/8 - 
 W[19, 17, 1, 4]/8 + (5*W[19, 17, 1, 5])/8 - W[19, 17, 1, 14]/4 - 
 W[19, 17, 1, 15]/4 - W[19, 17, 1, 16]/4 + (9*W[19, 17, 1, 17])/8 - 
 (3*W[19, 17, 1, 18])/4 + (9*W[19, 17, 1, 19])/8 - W[19, 17, 1, 20]/4 + 
 W[19, 17, 1, 24]/4 + W[19, 17, 1, 25]/4 + W[19, 17, 2, 1]/4 + 
 (5*W[19, 17, 2, 2])/8 + (3*W[19, 17, 2, 3])/8 - W[19, 17, 2, 4]/2 - 
 (5*W[19, 17, 2, 5])/8 + W[19, 17, 2, 14]/4 - W[19, 17, 2, 15]/4 + 
 (3*W[19, 17, 2, 16])/8 - W[19, 17, 2, 17]/8 + (3*W[19, 17, 2, 18])/8 - 
 (3*W[19, 17, 2, 19])/4 - W[19, 17, 2, 20]/4 + W[19, 17, 2, 25]/4 - 
 W[19, 17, 3, 1]/4 + W[19, 17, 3, 2]/4 + W[19, 17, 3, 3]/4 - 
 W[19, 17, 3, 5]/8 - W[19, 17, 3, 15]/4 + (3*W[19, 17, 3, 17])/8 + 
 (3*W[19, 17, 3, 19])/8 - W[19, 17, 3, 20]/8 - W[19, 17, 4, 1]/4 - 
 W[19, 17, 4, 2]/8 + W[19, 17, 4, 4]/4 + W[19, 17, 4, 5]/4 - 
 W[19, 17, 4, 14]/4 - W[19, 17, 4, 16]/8 + (3*W[19, 17, 4, 17])/8 + 
 (3*W[19, 17, 4, 19])/8 + W[19, 17, 5, 1]/4 - (5*W[19, 17, 5, 2])/8 - 
 W[19, 17, 5, 3]/2 + (3*W[19, 17, 5, 4])/8 + (5*W[19, 17, 5, 5])/8 - 
 W[19, 17, 5, 14]/4 + W[19, 17, 5, 15]/4 - W[19, 17, 5, 16]/4 - 
 (3*W[19, 17, 5, 17])/4 + (3*W[19, 17, 5, 18])/8 - W[19, 17, 5, 19]/8 + 
 (3*W[19, 17, 5, 20])/8 + W[19, 17, 5, 24]/4 - W[19, 17, 16, 2]/8 - 
 W[19, 17, 16, 4]/8 + W[19, 17, 16, 14]/4 + W[19, 17, 16, 17]/8 + 
 W[19, 17, 16, 18]/8 - W[19, 17, 16, 24]/4 + (7*W[19, 17, 17, 1])/4 - 
 W[19, 17, 17, 2]/4 + (3*W[19, 17, 17, 3])/8 + (3*W[19, 17, 17, 4])/8 - 
 (7*W[19, 17, 17, 5])/8 + W[19, 17, 17, 15]/4 + W[19, 17, 17, 16]/8 - 
 W[19, 17, 17, 17]/2 - W[19, 17, 17, 19]/4 - (3*W[19, 17, 17, 24])/4 - 
 W[19, 17, 17, 25]/4 - W[19, 17, 18, 1]/2 + W[19, 17, 18, 2] - 
 W[19, 17, 18, 3]/8 - W[19, 17, 18, 4]/8 + W[19, 17, 18, 5] - 
 (3*W[19, 17, 18, 16])/8 - (11*W[19, 17, 18, 17])/8 + 
 (5*W[19, 17, 18, 18])/4 - (11*W[19, 17, 18, 19])/8 - 
 (3*W[19, 17, 18, 20])/8 + (3*W[19, 17, 18, 24])/4 + 
 (3*W[19, 17, 18, 25])/4 + (7*W[19, 17, 19, 1])/4 - (7*W[19, 17, 19, 2])/8 + 
 (3*W[19, 17, 19, 3])/8 + (3*W[19, 17, 19, 4])/8 - W[19, 17, 19, 5]/4 + 
 W[19, 17, 19, 14]/4 - W[19, 17, 19, 17]/4 - W[19, 17, 19, 19]/2 + 
 W[19, 17, 19, 20]/8 - W[19, 17, 19, 24]/4 - (3*W[19, 17, 19, 25])/4 - 
 W[19, 17, 20, 3]/8 - W[19, 17, 20, 5]/8 + W[19, 17, 20, 15]/4 + 
 W[19, 17, 20, 18]/8 + W[19, 17, 20, 19]/8 - W[19, 17, 20, 25]/4 - 
 W[19, 17, 24, 1]/2 - W[19, 17, 24, 5]/2 + W[19, 17, 24, 16]/2 + 
 W[19, 17, 24, 17]/2 - W[19, 17, 24, 18]/2 + W[19, 17, 24, 19]/2 - 
 W[19, 17, 25, 1]/2 - W[19, 17, 25, 2]/2 + W[19, 17, 25, 17]/2 - 
 W[19, 17, 25, 18]/2 + W[19, 17, 25, 19]/2 + W[19, 17, 25, 20]/2 + 
 W[19, 17, 27, 26]/8 + W[19, 17, 27, 27]/4 + W[19, 17, 27, 28]/8 - 
 W[19, 17, 27, 29]/2 - W[19, 17, 27, 30]/2 - W[19, 18, 1, 1] - 
 (9*W[19, 18, 1, 2])/8 + (7*W[19, 18, 1, 3])/8 + W[19, 18, 1, 4]/8 - 
 (3*W[19, 18, 1, 5])/8 + W[19, 18, 1, 13]/2 + W[19, 18, 1, 14]/4 - 
 W[19, 18, 1, 15]/2 - W[19, 18, 1, 16]/4 + W[19, 18, 1, 17]/8 + 
 W[19, 18, 1, 18]/2 + W[19, 18, 1, 19]/8 + W[19, 18, 1, 20]/2 - 
 W[19, 18, 1, 24]/4 - W[19, 18, 1, 25]/2 - 2*W[19, 18, 2, 1] + 
 W[19, 18, 2, 2]/2 - (5*W[19, 18, 2, 3])/8 + (5*W[19, 18, 2, 4])/8 + 
 (7*W[19, 18, 2, 5])/8 + W[19, 18, 2, 14]/4 - W[19, 18, 2, 15]/2 + 
 (5*W[19, 18, 2, 16])/8 + (3*W[19, 18, 2, 17])/4 - 2*W[19, 18, 2, 18] - 
 W[19, 18, 2, 19]/4 + (9*W[19, 18, 2, 20])/4 - W[19, 18, 2, 25]/2 + 
 W[19, 18, 3, 1]/2 - (3*W[19, 18, 3, 2])/4 - (5*W[19, 18, 3, 3])/8 - 
 W[19, 18, 3, 4]/4 + W[19, 18, 3, 5]/8 - W[19, 18, 3, 13]/2 + 
 W[19, 18, 3, 15]/2 + W[19, 18, 3, 16]/2 - W[19, 18, 3, 17]/4 - 
 W[19, 18, 3, 18]/8 - W[19, 18, 3, 19]/8 + W[19, 18, 4, 1] + 
 W[19, 18, 4, 2]/2 - W[19, 18, 4, 3]/2 - (3*W[19, 18, 4, 4])/8 - 
 W[19, 18, 4, 5]/4 + W[19, 18, 4, 13]/2 - W[19, 18, 4, 14]/4 - 
 (3*W[19, 18, 4, 16])/8 - W[19, 18, 4, 17]/4 - (9*W[19, 18, 4, 18])/8 - 
 W[19, 18, 4, 19]/8 + (3*W[19, 18, 4, 20])/4 - W[19, 18, 5, 1]/4 + 
 (5*W[19, 18, 5, 2])/8 + (5*W[19, 18, 5, 3])/8 - (3*W[19, 18, 5, 4])/8 - 
 (5*W[19, 18, 5, 5])/8 - W[19, 18, 5, 13]/2 + W[19, 18, 5, 14]/4 - 
 W[19, 18, 5, 15]/2 + W[19, 18, 5, 16]/4 + (7*W[19, 18, 5, 17])/8 - 
 W[19, 18, 5, 18]/2 + W[19, 18, 5, 19]/8 + W[19, 18, 5, 20]/4 - 
 W[19, 18, 5, 24]/4 + 2*W[19, 18, 7, 18] - 2*W[19, 18, 7, 20] + 
 W[19, 18, 16, 2]/8 + W[19, 18, 16, 4]/8 - W[19, 18, 16, 14]/4 - 
 W[19, 18, 16, 17]/8 - W[19, 18, 16, 18]/8 + W[19, 18, 16, 24]/4 - 
 (3*W[19, 18, 17, 1])/4 + (5*W[19, 18, 17, 2])/8 - (3*W[19, 18, 17, 3])/8 - 
 W[19, 18, 17, 4]/4 + (5*W[19, 18, 17, 5])/8 + W[19, 18, 17, 15]/2 + 
 (3*W[19, 18, 17, 16])/8 - (7*W[19, 18, 17, 17])/8 + 
 (7*W[19, 18, 17, 18])/8 - W[19, 18, 17, 19]/2 - W[19, 18, 17, 20]/2 + 
 W[19, 18, 17, 24]/4 + W[19, 18, 17, 25]/2 + W[19, 18, 18, 1]/2 - 
 (3*W[19, 18, 18, 2])/8 - (3*W[19, 18, 18, 3])/4 - (3*W[19, 18, 18, 5])/4 - 
 W[19, 18, 18, 13]/2 - W[19, 18, 18, 16]/8 + (15*W[19, 18, 18, 17])/8 - 
 (5*W[19, 18, 18, 18])/4 + (9*W[19, 18, 18, 19])/8 + W[19, 18, 18, 20]/2 - 
 W[19, 18, 18, 24]/4 - W[19, 18, 18, 25] - (3*W[19, 18, 19, 1])/4 + 
 (3*W[19, 18, 19, 2])/8 + W[19, 18, 19, 3]/4 - (3*W[19, 18, 19, 4])/8 - 
 W[19, 18, 19, 14]/4 + W[19, 18, 19, 16]/2 - (5*W[19, 18, 19, 17])/8 - 
 W[19, 18, 19, 18]/8 + W[19, 18, 19, 19]/4 - W[19, 18, 19, 20]/2 + 
 W[19, 18, 19, 24]/4 + W[19, 18, 19, 25] + (3*W[19, 18, 20, 1])/4 - 
 (7*W[19, 18, 20, 3])/8 + W[19, 18, 20, 4]/4 - W[19, 18, 20, 5]/8 + 
 W[19, 18, 20, 13]/2 + W[19, 18, 20, 15]/2 - (9*W[19, 18, 20, 18])/8 - 
 (5*W[19, 18, 20, 19])/8 + (3*W[19, 18, 20, 20])/4 + W[19, 18, 20, 25]/2 - 
 W[19, 18, 21, 2] + W[19, 18, 21, 3] - W[19, 18, 21, 16] + 
 W[19, 18, 21, 18] + W[19, 18, 21, 19] - W[19, 18, 21, 20] + 
 W[19, 18, 24, 1]/2 + W[19, 18, 24, 5]/2 - W[19, 18, 24, 16]/2 - 
 W[19, 18, 24, 17]/2 + W[19, 18, 24, 18]/2 - W[19, 18, 24, 19]/2 + 
 W[19, 18, 25, 1]/2 + W[19, 18, 25, 2]/2 - W[19, 18, 25, 17]/2 + 
 W[19, 18, 25, 18]/2 - W[19, 18, 25, 19]/2 - W[19, 18, 25, 20]/2 + 
 W[19, 18, 26, 26]/8 + W[19, 18, 26, 27]/4 + W[19, 18, 26, 28]/8 - 
 W[19, 18, 26, 29]/2 - W[19, 18, 26, 30]/2 - W[19, 18, 28, 27]/4 - 
 W[19, 18, 28, 28]/4 + W[19, 18, 28, 29]/2 + W[19, 18, 28, 30]/2 + 
 (3*W[19, 18, 29, 27])/8 - (3*W[19, 18, 29, 28])/8 - W[19, 18, 29, 29]/4 - 
 (3*W[19, 19, 1, 3])/4 + (3*W[19, 19, 1, 17])/4 - (5*W[19, 19, 1, 18])/4 + 
 (3*W[19, 19, 1, 20])/4 + W[19, 19, 1, 25]/2 + (3*W[19, 19, 2, 3])/4 - 
 (3*W[19, 19, 2, 17])/4 + (9*W[19, 19, 2, 18])/4 - (11*W[19, 19, 2, 20])/4 + 
 W[19, 19, 2, 25]/2 - (3*W[19, 19, 3, 1])/4 + (3*W[19, 19, 3, 2])/4 - 
 W[19, 19, 3, 3]/2 - W[19, 19, 3, 4]/2 + W[19, 19, 3, 5]/4 - 
 W[19, 19, 3, 16] + W[19, 19, 3, 17]/2 - W[19, 19, 3, 18]/4 + 
 W[19, 19, 3, 19]/2 + W[19, 19, 3, 20] - W[19, 19, 4, 3]/2 + 
 W[19, 19, 4, 17]/2 - W[19, 19, 4, 18]/2 + W[19, 19, 4, 20]/2 + 
 W[19, 19, 5, 3]/4 - W[19, 19, 5, 17]/4 + W[19, 19, 5, 18]/4 - 
 W[19, 19, 5, 20]/4 - 2*W[19, 19, 7, 18] + 2*W[19, 19, 7, 20] + 
 (7*W[19, 19, 17, 1])/4 - (3*W[19, 19, 17, 2])/4 + W[19, 19, 17, 3]/2 + 
 W[19, 19, 17, 4]/2 - W[19, 19, 17, 5]/4 - W[19, 19, 17, 17]/2 - 
 W[19, 19, 17, 18]/4 - W[19, 19, 17, 19]/2 - W[19, 19, 17, 25]/2 - 
 (5*W[19, 19, 18, 1])/4 + (5*W[19, 19, 18, 2])/4 - W[19, 19, 18, 3]/4 - 
 W[19, 19, 18, 4]/2 + W[19, 19, 18, 5]/4 - W[19, 19, 18, 17]/4 + 
 W[19, 19, 18, 18] - (3*W[19, 19, 18, 20])/4 + W[19, 19, 18, 25]/2 + 
 W[19, 19, 19, 3]/2 - W[19, 19, 19, 17]/2 + W[19, 19, 19, 18] - 
 W[19, 19, 19, 20]/2 - W[19, 19, 19, 25]/2 + (3*W[19, 19, 20, 1])/4 - 
 (7*W[19, 19, 20, 2])/4 + W[19, 19, 20, 3] + W[19, 19, 20, 4]/2 - 
 W[19, 19, 20, 5]/4 + (5*W[19, 19, 20, 18])/4 + W[19, 19, 20, 19]/2 - 
 (3*W[19, 19, 20, 20])/2 - W[19, 19, 20, 25]/2 + W[19, 19, 21, 2] - 
 W[19, 19, 21, 3] + W[19, 19, 21, 16] - W[19, 19, 21, 18] - 
 W[19, 19, 21, 19] + W[19, 19, 21, 20] - W[19, 19, 25, 1]/2 - 
 W[19, 19, 25, 2]/2 + W[19, 19, 25, 17]/2 - W[19, 19, 25, 18]/2 + 
 W[19, 19, 25, 19]/2 + W[19, 19, 25, 20]/2 + W[19, 20, 1, 1]/4 + 
 (7*W[19, 20, 1, 2])/8 - (5*W[19, 20, 1, 4])/8 + W[19, 20, 1, 5]/8 + 
 W[19, 20, 1, 8]/4 + W[19, 20, 1, 13]/2 + W[19, 20, 1, 14]/4 - 
 W[19, 20, 1, 15]/4 - (3*W[19, 20, 1, 16])/4 + W[19, 20, 1, 17]/4 - 
 (5*W[19, 20, 1, 18])/8 + (3*W[19, 20, 1, 19])/8 + W[19, 20, 1, 20]/8 + 
 W[19, 20, 1, 25]/4 + W[19, 20, 2, 1]/8 - W[19, 20, 2, 2]/2 + 
 (5*W[19, 20, 2, 3])/8 - W[19, 20, 2, 4]/8 - (9*W[19, 20, 2, 5])/8 - 
 W[19, 20, 2, 14]/4 - W[19, 20, 2, 15]/4 + (3*W[19, 20, 2, 16])/4 + 
 W[19, 20, 2, 17]/4 - (3*W[19, 20, 2, 18])/8 + (5*W[19, 20, 2, 20])/8 + 
 W[19, 20, 2, 25]/4 - (3*W[19, 20, 3, 1])/8 + W[19, 20, 3, 2]/8 + 
 (9*W[19, 20, 3, 3])/8 + W[19, 20, 3, 4] - (3*W[19, 20, 3, 5])/8 + 
 W[19, 20, 3, 8]/4 - W[19, 20, 3, 13]/2 - W[19, 20, 3, 15]/4 + 
 (3*W[19, 20, 3, 16])/4 - W[19, 20, 3, 17]/8 - W[19, 20, 3, 18]/2 - 
 W[19, 20, 3, 19]/4 - (3*W[19, 20, 3, 20])/8 - (5*W[19, 20, 4, 1])/8 - 
 W[19, 20, 4, 2]/2 + (3*W[19, 20, 4, 3])/4 + (3*W[19, 20, 4, 4])/8 + 
 W[19, 20, 4, 5]/4 + W[19, 20, 4, 13]/2 + W[19, 20, 4, 14]/4 - 
 W[19, 20, 4, 18]/4 + W[19, 20, 4, 19]/8 - (3*W[19, 20, 4, 20])/8 - 
 (5*W[19, 20, 5, 2])/8 - (9*W[19, 20, 5, 3])/8 + (3*W[19, 20, 5, 4])/8 + 
 (5*W[19, 20, 5, 5])/8 - W[19, 20, 5, 8]/4 - W[19, 20, 5, 13]/2 - 
 W[19, 20, 5, 14]/4 + W[19, 20, 5, 15]/4 + W[19, 20, 5, 16]/2 - 
 W[19, 20, 5, 17]/8 + W[19, 20, 5, 18]/4 - W[19, 20, 5, 19]/8 + 
 W[19, 20, 5, 20] + W[19, 20, 8, 1]/2 + W[19, 20, 8, 3]/2 - 
 W[19, 20, 8, 5]/2 - W[19, 20, 8, 16]/2 + W[19, 20, 8, 19]/2 - 
 W[19, 20, 8, 20]/2 + W[19, 20, 16, 1]/4 + W[19, 20, 16, 2]/8 - 
 W[19, 20, 16, 3]/8 - W[19, 20, 16, 4]/8 - W[19, 20, 16, 8]/4 - 
 W[19, 20, 16, 14]/4 + W[19, 20, 16, 19]/4 + W[19, 20, 16, 20]/8 - 
 W[19, 20, 17, 3]/8 - W[19, 20, 17, 5]/8 + W[19, 20, 17, 15]/4 + 
 W[19, 20, 17, 18]/8 + W[19, 20, 17, 19]/8 - W[19, 20, 17, 25]/4 + 
 W[19, 20, 18, 1]/4 + (7*W[19, 20, 18, 2])/4 - (9*W[19, 20, 18, 3])/8 + 
 (3*W[19, 20, 18, 5])/4 - W[19, 20, 18, 13]/2 - W[19, 20, 18, 16]/2 + 
 W[19, 20, 18, 17]/8 - (9*W[19, 20, 18, 18])/8 - W[19, 20, 18, 19] + 
 (9*W[19, 20, 18, 20])/8 + (3*W[19, 20, 18, 25])/4 - W[19, 20, 19, 1]/2 - 
 (3*W[19, 20, 19, 2])/8 - W[19, 20, 19, 4]/8 + W[19, 20, 19, 5]/4 + 
 W[19, 20, 19, 8]/4 + W[19, 20, 19, 14]/4 + (3*W[19, 20, 19, 16])/4 + 
 W[19, 20, 19, 17]/8 + W[19, 20, 19, 18]/8 - (3*W[19, 20, 19, 25])/4 + 
 (5*W[19, 20, 20, 1])/8 - (3*W[19, 20, 20, 2])/8 - W[19, 20, 20, 3] - 
 W[19, 20, 20, 4]/4 + W[19, 20, 20, 5]/8 - W[19, 20, 20, 8]/4 + 
 W[19, 20, 20, 13]/2 + W[19, 20, 20, 15]/4 + (11*W[19, 20, 20, 18])/8 - 
 W[19, 20, 20, 19]/2 - W[19, 20, 20, 20]/4 - W[19, 20, 20, 25]/4 - 
 W[19, 20, 21, 2] + W[19, 20, 21, 3] - W[19, 20, 21, 16] + 
 W[19, 20, 21, 18] + W[19, 20, 21, 19] - W[19, 20, 21, 20] + 
 W[19, 20, 25, 1]/2 + W[19, 20, 25, 2]/2 - W[19, 20, 25, 17]/2 + 
 W[19, 20, 25, 18]/2 - W[19, 20, 25, 19]/2 - W[19, 20, 25, 20]/2 + 
 W[19, 20, 27, 27]/8 + (3*W[19, 20, 27, 28])/8 - W[19, 20, 27, 29]/4 - 
 W[19, 20, 27, 30]/2 - W[19, 20, 28, 27]/2 + W[19, 20, 28, 28]/2 + 
 W[19, 20, 28, 29]/2 - W[19, 20, 30, 28]/4 - W[19, 20, 30, 29]/8 + 
 W[19, 21, 2, 1] + (3*W[19, 21, 2, 2])/2 - W[19, 21, 2, 3] - 
 W[19, 21, 2, 4]/2 + W[19, 21, 2, 5]/2 - W[19, 21, 2, 16] + 
 W[19, 21, 2, 18]/2 - W[19, 21, 2, 19]/2 - W[19, 21, 2, 20]/2 + 
 W[19, 21, 3, 1] - W[19, 21, 3, 2]/2 - W[19, 21, 3, 4]/2 - 
 W[19, 21, 3, 5]/2 - W[19, 21, 3, 16] + (3*W[19, 21, 3, 18])/2 + 
 W[19, 21, 3, 19]/2 - W[19, 21, 3, 20]/2 - W[19, 21, 16, 1] - 
 W[19, 21, 16, 2]/2 + W[19, 21, 16, 3] + W[19, 21, 16, 4]/2 + 
 W[19, 21, 16, 5]/2 - W[19, 21, 16, 18]/2 + W[19, 21, 16, 19]/2 - 
 W[19, 21, 16, 20]/2 - W[19, 21, 18, 1] - (5*W[19, 21, 18, 2])/2 + 
 2*W[19, 21, 18, 3] + W[19, 21, 18, 4]/2 - W[19, 21, 18, 5]/2 + 
 W[19, 21, 18, 18]/2 + (3*W[19, 21, 18, 19])/2 - W[19, 21, 18, 20]/2 + 
 W[19, 21, 19, 1] - W[19, 21, 19, 2]/2 + W[19, 21, 19, 4]/2 - 
 W[19, 21, 19, 5]/2 + W[19, 21, 19, 18]/2 - W[19, 21, 19, 19]/2 - 
 W[19, 21, 19, 20]/2 - W[19, 21, 20, 1] + W[19, 21, 20, 2]/2 - 
 W[19, 21, 20, 4]/2 + W[19, 21, 20, 5]/2 - W[19, 21, 20, 18]/2 + 
 W[19, 21, 20, 19]/2 + W[19, 21, 20, 20]/2 + 2*W[19, 21, 21, 2] - 
 2*W[19, 21, 21, 3] + 2*W[19, 21, 21, 16] - 2*W[19, 21, 21, 18] - 
 2*W[19, 21, 21, 19] + 2*W[19, 21, 21, 20] + W[19, 21, 27, 27]/2 - 
 W[19, 21, 27, 28]/2 - W[19, 21, 27, 29]/2 + W[19, 21, 28, 27]/2 - 
 W[19, 21, 28, 28]/2 - W[19, 21, 28, 29]/2 - W[19, 21, 29, 27]/2 + 
 W[19, 21, 29, 28]/2 + W[19, 21, 29, 29]/2 - W[19, 21, 30, 27]/2 + 
 W[19, 21, 30, 28]/2 + W[19, 21, 30, 29]/2 + 2*W[19, 25, 1, 1] + 
 W[19, 25, 1, 2]/2 - W[19, 25, 1, 3]/4 - W[19, 25, 1, 5]/4 + 
 W[19, 25, 1, 15] + W[19, 25, 1, 16]/2 - 2*W[19, 25, 1, 17] + 
 (5*W[19, 25, 1, 18])/4 - (5*W[19, 25, 1, 19])/4 - (3*W[19, 25, 1, 20])/2 + 
 W[19, 25, 2, 1] - (3*W[19, 25, 2, 2])/2 - W[19, 25, 2, 3]/4 - 
 W[19, 25, 2, 5]/4 + W[19, 25, 2, 15] - W[19, 25, 2, 16]/2 + 
 W[19, 25, 2, 18]/4 + (3*W[19, 25, 2, 19])/4 - W[19, 25, 2, 20]/2 - 
 W[19, 25, 17, 1] + W[19, 25, 17, 2]/2 + W[19, 25, 17, 3]/4 + 
 W[19, 25, 17, 5]/4 - W[19, 25, 17, 15] - W[19, 25, 17, 16]/2 + 
 W[19, 25, 17, 17] - W[19, 25, 17, 18]/4 + W[19, 25, 17, 19]/4 + 
 W[19, 25, 17, 20]/2 + W[19, 25, 18, 1] - W[19, 25, 18, 2]/2 + 
 W[19, 25, 18, 3]/4 - W[19, 25, 18, 5]/4 + W[19, 25, 18, 16]/2 - 
 W[19, 25, 18, 17]/2 - W[19, 25, 18, 18]/4 - W[19, 25, 18, 19]/4 - 
 W[19, 25, 19, 1] + W[19, 25, 19, 2]/2 - W[19, 25, 19, 3]/4 + 
 W[19, 25, 19, 5]/4 - W[19, 25, 19, 16]/2 + W[19, 25, 19, 17]/2 + 
 W[19, 25, 19, 18]/4 + W[19, 25, 19, 19]/4 - W[19, 25, 20, 1] + 
 (3*W[19, 25, 20, 2])/2 + W[19, 25, 20, 3]/4 + W[19, 25, 20, 5]/4 - 
 W[19, 25, 20, 15] + W[19, 25, 20, 16]/2 - W[19, 25, 20, 18]/4 - 
 (3*W[19, 25, 20, 19])/4 + W[19, 25, 20, 20]/2 - W[19, 25, 25, 1] - 
 W[19, 25, 25, 2] + W[19, 25, 25, 17] - W[19, 25, 25, 18] + 
 W[19, 25, 25, 19] + W[19, 25, 25, 20] - W[19, 25, 26, 27]/4 - 
 W[19, 25, 26, 28]/4 + W[19, 25, 26, 29]/2 + W[19, 25, 26, 30]/2 - 
 W[19, 25, 27, 27]/4 - W[19, 25, 27, 28]/4 + W[19, 25, 27, 29]/2 + 
 W[19, 25, 27, 30]/2 + W[19, 25, 28, 27]/4 + W[19, 25, 28, 28]/4 - 
 W[19, 25, 28, 29]/2 - W[19, 25, 28, 30]/2 + W[19, 25, 29, 27]/4 + 
 W[19, 25, 29, 28]/4 - W[19, 25, 29, 29]/2 - W[19, 25, 29, 30]/2 + 
 W[19, 26, 26, 3]/8 + W[19, 26, 26, 4]/8 + W[19, 26, 26, 5]/8 - 
 W[19, 26, 26, 15]/4 - W[19, 26, 26, 16]/8 - W[19, 26, 26, 18]/4 - 
 W[19, 26, 26, 19]/4 + W[19, 26, 26, 24]/4 + W[19, 26, 26, 25]/4 - 
 W[19, 26, 27, 2]/8 + W[19, 26, 27, 5]/8 + W[19, 26, 27, 16]/8 - 
 W[19, 26, 27, 20]/8 - W[19, 26, 27, 24]/4 + W[19, 26, 27, 25]/4 - 
 W[19, 26, 28, 2]/8 - W[19, 26, 28, 3]/8 - W[19, 26, 28, 4]/8 + 
 W[19, 26, 28, 14]/4 + W[19, 26, 28, 17]/4 + W[19, 26, 28, 18]/4 + 
 W[19, 26, 28, 20]/8 - W[19, 26, 28, 24]/4 - W[19, 26, 28, 25]/4 - 
 W[19, 26, 29, 3]/8 - W[19, 26, 29, 5]/8 + W[19, 26, 29, 15]/4 + 
 W[19, 26, 29, 18]/8 + W[19, 26, 29, 19]/8 - W[19, 26, 29, 25]/4 + 
 W[19, 26, 30, 2]/8 + W[19, 26, 30, 4]/8 - W[19, 26, 30, 14]/4 - 
 W[19, 26, 30, 17]/8 - W[19, 26, 30, 18]/8 + W[19, 26, 30, 24]/4 - 
 W[19, 27, 26, 1]/4 + W[19, 27, 26, 2]/4 + W[19, 27, 26, 3]/4 + 
 W[19, 27, 26, 4]/8 - W[19, 27, 26, 15]/2 - W[19, 27, 26, 16]/8 - 
 W[19, 27, 26, 18]/8 - (3*W[19, 27, 26, 19])/8 + W[19, 27, 26, 24]/4 + 
 W[19, 27, 26, 25]/2 - W[19, 27, 27, 1]/4 + W[19, 27, 27, 2]/8 - 
 W[19, 27, 27, 3]/4 + W[19, 27, 27, 13]/2 + W[19, 27, 27, 16]/8 + 
 W[19, 27, 27, 17]/8 - W[19, 27, 27, 19]/8 - W[19, 27, 27, 20]/2 - 
 W[19, 27, 27, 24]/4 + W[19, 27, 27, 25]/2 - W[19, 27, 28, 2]/8 - 
 W[19, 27, 28, 3]/4 - W[19, 27, 28, 4]/8 + W[19, 27, 28, 14]/4 + 
 (3*W[19, 27, 28, 17])/8 + (3*W[19, 27, 28, 18])/8 + W[19, 27, 28, 20]/4 - 
 W[19, 27, 28, 24]/4 - W[19, 27, 28, 25]/2 + W[19, 27, 29, 1]/4 - 
 W[19, 27, 29, 2]/4 - W[19, 27, 29, 3]/4 - W[19, 27, 29, 13]/2 + 
 W[19, 27, 29, 15]/2 + W[19, 27, 29, 18]/2 + W[19, 27, 29, 19]/4 - 
 W[19, 27, 29, 25]/2 + W[19, 27, 30, 2]/8 + W[19, 27, 30, 4]/8 - 
 W[19, 27, 30, 14]/4 - W[19, 27, 30, 17]/8 - W[19, 27, 30, 18]/8 + 
 W[19, 27, 30, 24]/4 - W[19, 29, 26, 3]/8 - W[19, 29, 26, 5]/8 + 
 W[19, 29, 26, 15]/4 + W[19, 29, 26, 18]/8 + W[19, 29, 26, 19]/8 - 
 W[19, 29, 26, 25]/4 + W[19, 29, 27, 1]/4 + W[19, 29, 27, 2]/2 - 
 W[19, 29, 27, 3]/2 - W[19, 29, 27, 4]/4 - W[19, 29, 27, 5]/8 + 
 W[19, 29, 27, 13]/2 + W[19, 29, 27, 17]/8 - W[19, 29, 27, 19]/8 - 
 W[19, 29, 27, 20]/8 - W[19, 29, 27, 25]/4 + W[19, 29, 28, 1]/4 + 
 W[19, 29, 28, 2]/8 + W[19, 29, 28, 4]/8 - W[19, 29, 28, 8]/4 - 
 W[19, 29, 28, 14]/4 + W[19, 29, 28, 16]/4 - W[19, 29, 28, 17]/8 - 
 (3*W[19, 29, 28, 18])/8 + W[19, 29, 28, 25]/4 + (3*W[19, 29, 29, 1])/8 - 
 (3*W[19, 29, 29, 2])/8 + W[19, 29, 29, 3]/2 + W[19, 29, 29, 4]/4 + 
 W[19, 29, 29, 5]/8 - W[19, 29, 29, 8]/4 - W[19, 29, 29, 13]/2 - 
 W[19, 29, 29, 15]/4 - W[19, 29, 29, 16]/4 + W[19, 29, 29, 18]/8 + 
 W[19, 29, 29, 25]/4 - W[19, 29, 30, 2]/2 + W[19, 29, 30, 3]/2 + 
 W[19, 29, 30, 4]/4 - W[19, 29, 30, 8]/4 + W[19, 29, 30, 14]/4 - 
 W[19, 29, 30, 20]/4 - (5*W[20, 1, 1, 2])/8 + (9*W[20, 1, 1, 3])/8 + 
 W[20, 1, 1, 4]/8 - W[20, 1, 1, 5] + W[20, 1, 1, 8]/4 - W[20, 1, 1, 13]/2 + 
 W[20, 1, 1, 14]/4 - W[20, 1, 1, 16]/4 - W[20, 1, 1, 18]/4 + 
 (3*W[20, 1, 1, 19])/4 - (3*W[20, 1, 1, 20])/8 - (5*W[20, 1, 2, 1])/8 - 
 (3*W[20, 1, 2, 2])/2 + (3*W[20, 1, 2, 3])/4 + (5*W[20, 1, 2, 4])/8 - 
 (3*W[20, 1, 2, 5])/4 - W[20, 1, 2, 14]/4 + W[20, 1, 2, 16]/4 + 
 W[20, 1, 2, 18]/2 + (3*W[20, 1, 2, 19])/8 - (7*W[20, 1, 2, 20])/8 + 
 (3*W[20, 1, 3, 1])/8 + (7*W[20, 1, 3, 2])/8 - (3*W[20, 1, 3, 3])/8 - 
 (5*W[20, 1, 3, 4])/8 + (3*W[20, 1, 3, 5])/4 + W[20, 1, 3, 8]/4 + 
 W[20, 1, 3, 13]/2 - (5*W[20, 1, 3, 16])/8 + W[20, 1, 3, 17]/4 - 
 (3*W[20, 1, 3, 18])/8 + W[20, 1, 3, 19]/2 - (3*W[20, 1, 4, 1])/8 + 
 W[20, 1, 4, 2]/2 - (3*W[20, 1, 4, 3])/8 - W[20, 1, 4, 4]/2 + 
 (5*W[20, 1, 4, 5])/8 + W[20, 1, 4, 9]/2 + W[20, 1, 4, 13]/2 + 
 W[20, 1, 4, 14]/4 + W[20, 1, 4, 16]/8 - W[20, 1, 4, 17]/4 - 
 W[20, 1, 4, 18]/4 - (3*W[20, 1, 4, 19])/8 + W[20, 1, 4, 20]/8 + 
 W[20, 1, 5, 1] - (7*W[20, 1, 5, 2])/8 + (9*W[20, 1, 5, 3])/8 + 
 (3*W[20, 1, 5, 4])/4 - (3*W[20, 1, 5, 5])/2 - W[20, 1, 5, 8]/4 - 
 W[20, 1, 5, 13]/2 - W[20, 1, 5, 14]/4 - (5*W[20, 1, 5, 16])/8 - 
 W[20, 1, 5, 17]/4 + (7*W[20, 1, 5, 18])/8 + (3*W[20, 1, 5, 19])/8 - 
 (11*W[20, 1, 5, 20])/8 - (3*W[20, 1, 8, 1])/2 - (3*W[20, 1, 8, 3])/2 + 
 (3*W[20, 1, 8, 5])/2 + (3*W[20, 1, 8, 16])/2 - (3*W[20, 1, 8, 19])/2 + 
 (3*W[20, 1, 8, 20])/2 + W[20, 1, 16, 1]/2 + W[20, 1, 16, 2]/8 + 
 W[20, 1, 16, 4]/4 - (3*W[20, 1, 16, 5])/8 - W[20, 1, 16, 8]/4 - 
 W[20, 1, 16, 9]/2 - W[20, 1, 16, 14]/4 - W[20, 1, 16, 16]/8 + 
 W[20, 1, 16, 17]/4 + W[20, 1, 16, 19]/4 + W[20, 1, 16, 20]/8 + 
 W[20, 1, 18, 1]/2 + W[20, 1, 18, 2]/2 - (7*W[20, 1, 18, 3])/8 + 
 (3*W[20, 1, 18, 5])/8 - W[20, 1, 18, 13]/2 + W[20, 1, 18, 16]/2 + 
 (3*W[20, 1, 18, 18])/8 - (7*W[20, 1, 18, 19])/8 + W[20, 1, 18, 20]/2 - 
 W[20, 1, 18, 25]/2 + (3*W[20, 1, 19, 2])/8 + W[20, 1, 19, 3]/2 - 
 (3*W[20, 1, 19, 4])/8 + W[20, 1, 19, 5]/8 + W[20, 1, 19, 8]/4 + 
 W[20, 1, 19, 14]/4 - (3*W[20, 1, 19, 16])/4 - (5*W[20, 1, 19, 18])/8 + 
 (5*W[20, 1, 19, 19])/8 + W[20, 1, 19, 20]/8 + W[20, 1, 19, 25]/2 - 
 (3*W[20, 1, 20, 1])/8 - (7*W[20, 1, 20, 2])/8 + (9*W[20, 1, 20, 3])/8 + 
 W[20, 1, 20, 4]/4 - (5*W[20, 1, 20, 5])/4 - W[20, 1, 20, 8]/4 + 
 W[20, 1, 20, 13]/2 - W[20, 1, 20, 18]/4 + (7*W[20, 1, 20, 19])/8 - 
 (3*W[20, 1, 20, 20])/4 - (5*W[20, 1, 27, 27])/8 + W[20, 1, 27, 28]/8 + 
 (3*W[20, 1, 27, 29])/4 + W[20, 1, 27, 30]/2 - (5*W[20, 1, 28, 27])/8 + 
 W[20, 1, 28, 28]/8 + (3*W[20, 1, 28, 29])/4 + W[20, 1, 28, 30]/2 - 
 W[20, 1, 30, 26]/4 - W[20, 1, 30, 28]/4 - W[20, 1, 30, 29]/8 - 
 W[20, 1, 30, 30]/8 - W[20, 2, 1, 1] - (9*W[20, 2, 1, 2])/8 + 
 (3*W[20, 2, 1, 3])/8 + (3*W[20, 2, 1, 4])/8 - (3*W[20, 2, 1, 5])/4 + 
 W[20, 2, 1, 8]/4 + W[20, 2, 1, 13]/2 - W[20, 2, 1, 14]/4 + 
 W[20, 2, 1, 16]/2 + W[20, 2, 1, 18]/4 + W[20, 2, 1, 19]/4 - 
 (7*W[20, 2, 1, 20])/8 - (9*W[20, 2, 2, 1])/8 - (3*W[20, 2, 2, 3])/4 + 
 (5*W[20, 2, 2, 4])/8 + (5*W[20, 2, 2, 5])/4 + W[20, 2, 2, 14]/4 - 
 W[20, 2, 2, 16]/4 - W[20, 2, 2, 18] + (3*W[20, 2, 2, 19])/8 + 
 W[20, 2, 2, 20]/8 + (7*W[20, 2, 3, 1])/8 - (3*W[20, 2, 3, 2])/8 - 
 W[20, 2, 3, 3]/2 - (3*W[20, 2, 3, 4])/4 - (5*W[20, 2, 3, 5])/8 + 
 W[20, 2, 3, 8]/4 - W[20, 2, 3, 13]/2 + W[20, 2, 3, 15]/2 - 
 W[20, 2, 3, 16]/4 + (5*W[20, 2, 3, 18])/8 - W[20, 2, 3, 19]/4 + 
 (5*W[20, 2, 4, 1])/8 + (3*W[20, 2, 4, 2])/4 - (3*W[20, 2, 4, 3])/4 + 
 W[20, 2, 4, 4]/8 - W[20, 2, 4, 13]/2 - W[20, 2, 4, 14]/4 - 
 W[20, 2, 4, 16]/4 + W[20, 2, 4, 18]/4 - (5*W[20, 2, 4, 19])/8 + 
 (5*W[20, 2, 4, 20])/8 - W[20, 2, 5, 1]/2 + (7*W[20, 2, 5, 2])/8 + 
 W[20, 2, 5, 3]/4 - W[20, 2, 5, 4]/8 + (7*W[20, 2, 5, 5])/8 - 
 W[20, 2, 5, 8]/4 + W[20, 2, 5, 13]/2 + W[20, 2, 5, 14]/4 - 
 W[20, 2, 5, 15]/2 - W[20, 2, 5, 16]/2 - W[20, 2, 5, 18]/8 - 
 (3*W[20, 2, 5, 19])/8 + W[20, 2, 5, 20]/8 - W[20, 2, 16, 2]/8 + 
 W[20, 2, 16, 3]/8 - W[20, 2, 16, 4]/8 - W[20, 2, 16, 8]/4 + 
 W[20, 2, 16, 14]/4 + W[20, 2, 16, 20]/8 - (3*W[20, 2, 18, 2])/2 + 
 (5*W[20, 2, 18, 3])/8 - (5*W[20, 2, 18, 5])/8 + W[20, 2, 18, 13]/2 + 
 W[20, 2, 18, 16]/2 + (7*W[20, 2, 18, 18])/8 + (5*W[20, 2, 18, 19])/8 - 
 W[20, 2, 18, 20] - W[20, 2, 18, 25]/2 + W[20, 2, 19, 1]/2 + 
 (7*W[20, 2, 19, 2])/8 - W[20, 2, 19, 3]/4 - (5*W[20, 2, 19, 4])/8 - 
 (5*W[20, 2, 19, 5])/8 + W[20, 2, 19, 8]/4 - W[20, 2, 19, 14]/4 - 
 W[20, 2, 19, 18]/8 - (3*W[20, 2, 19, 19])/8 + W[20, 2, 19, 20]/8 + 
 W[20, 2, 19, 25]/2 - (7*W[20, 2, 20, 1])/8 + W[20, 2, 20, 2]/8 - 
 W[20, 2, 20, 3]/8 + W[20, 2, 20, 4]/2 + W[20, 2, 20, 5] - 
 W[20, 2, 20, 8]/4 - W[20, 2, 20, 13]/2 + W[20, 2, 20, 16]/4 - 
 (5*W[20, 2, 20, 18])/4 + (3*W[20, 2, 20, 19])/8 + (3*W[20, 2, 20, 20])/4 - 
 W[20, 2, 27, 27]/8 - (3*W[20, 2, 27, 28])/8 + W[20, 2, 27, 29]/4 + 
 W[20, 2, 27, 30]/2 - W[20, 2, 28, 27]/8 - (3*W[20, 2, 28, 28])/8 + 
 W[20, 2, 28, 29]/4 + W[20, 2, 28, 30]/2 + W[20, 2, 30, 28]/4 + 
 W[20, 2, 30, 29]/8 + W[20, 3, 1, 1]/4 + (9*W[20, 3, 1, 2])/8 - 
 (3*W[20, 3, 1, 3])/4 - (7*W[20, 3, 1, 4])/8 + (5*W[20, 3, 1, 5])/8 + 
 W[20, 3, 1, 8]/2 + W[20, 3, 1, 9]/4 + (3*W[20, 3, 1, 13])/2 + 
 W[20, 3, 1, 14]/2 - (3*W[20, 3, 1, 16])/4 + W[20, 3, 1, 17]/2 - 
 (5*W[20, 3, 1, 18])/8 + W[20, 3, 1, 19]/8 - (5*W[20, 3, 1, 20])/8 - 
 W[20, 3, 1, 25]/4 + (5*W[20, 3, 2, 1])/4 - (3*W[20, 3, 2, 2])/8 - 
 (3*W[20, 3, 2, 3])/4 - (9*W[20, 3, 2, 4])/8 - (5*W[20, 3, 2, 5])/8 - 
 W[20, 3, 2, 9]/4 + W[20, 3, 2, 14]/2 + W[20, 3, 2, 15]/2 + 
 W[20, 3, 2, 17]/4 + (5*W[20, 3, 2, 18])/8 - (3*W[20, 3, 2, 19])/8 - 
 (3*W[20, 3, 2, 20])/8 - W[20, 3, 2, 25]/4 + (3*W[20, 3, 3, 1])/8 - 
 (3*W[20, 3, 3, 2])/4 + (3*W[20, 3, 3, 3])/2 + (9*W[20, 3, 3, 4])/8 - 
 2*W[20, 3, 3, 5] + W[20, 3, 3, 8] - (3*W[20, 3, 3, 13])/2 + 
 W[20, 3, 3, 15] - W[20, 3, 3, 16]/4 - W[20, 3, 3, 17]/4 + W[20, 3, 3, 18] + 
 (9*W[20, 3, 3, 19])/8 - (15*W[20, 3, 3, 20])/8 - (3*W[20, 3, 4, 1])/8 - 
 (5*W[20, 3, 4, 2])/8 + (7*W[20, 3, 4, 3])/8 + (3*W[20, 3, 4, 4])/4 - 
 W[20, 3, 4, 5]/8 - W[20, 3, 4, 9]/4 - W[20, 3, 4, 13]/2 - 
 W[20, 3, 4, 14]/2 - W[20, 3, 4, 17]/8 + W[20, 3, 4, 18]/4 + 
 W[20, 3, 4, 19]/2 + W[20, 3, 4, 20]/8 + (15*W[20, 3, 5, 1])/8 - 
 (5*W[20, 3, 5, 2])/8 - (17*W[20, 3, 5, 3])/8 + 2*W[20, 3, 5, 5] - 
 W[20, 3, 5, 8]/2 + W[20, 3, 5, 13]/2 - W[20, 3, 5, 14]/2 - W[20, 3, 5, 15] + 
 W[20, 3, 5, 16]/4 + (3*W[20, 3, 5, 17])/4 - (7*W[20, 3, 5, 19])/8 + 
 W[20, 3, 5, 20]/4 - W[20, 3, 8, 1]/2 - W[20, 3, 8, 3]/2 + W[20, 3, 8, 5]/2 + 
 W[20, 3, 8, 16]/2 - W[20, 3, 8, 19]/2 + W[20, 3, 8, 20]/2 - 
 2*W[20, 3, 15, 1] + W[20, 3, 15, 2] + W[20, 3, 15, 3] - W[20, 3, 15, 5] - 
 W[20, 3, 15, 17] + 2*W[20, 3, 15, 20] - (5*W[20, 3, 16, 1])/8 - 
 W[20, 3, 16, 2]/8 + (7*W[20, 3, 16, 3])/8 + W[20, 3, 16, 4]/4 + 
 (3*W[20, 3, 16, 5])/8 - W[20, 3, 16, 8]/2 + W[20, 3, 16, 9]/4 - 
 W[20, 3, 16, 14]/2 - W[20, 3, 16, 16]/4 - W[20, 3, 16, 17]/8 - 
 W[20, 3, 16, 18]/2 + W[20, 3, 16, 19] - W[20, 3, 16, 20]/8 + 
 W[20, 3, 17, 1]/4 - W[20, 3, 17, 2]/4 - W[20, 3, 17, 3]/8 - 
 W[20, 3, 17, 4]/4 + (5*W[20, 3, 17, 5])/8 + W[20, 3, 17, 9]/4 - 
 W[20, 3, 17, 15]/2 + W[20, 3, 17, 17]/4 - W[20, 3, 17, 18]/8 - 
 W[20, 3, 17, 19]/8 - W[20, 3, 17, 20]/4 + W[20, 3, 17, 25]/4 - 
 (3*W[20, 3, 18, 1])/4 - W[20, 3, 18, 2]/4 + (7*W[20, 3, 18, 3])/8 + 
 W[20, 3, 18, 13]/2 - W[20, 3, 18, 16]/2 - W[20, 3, 18, 17]/8 - 
 W[20, 3, 18, 18]/8 + (3*W[20, 3, 18, 19])/4 - W[20, 3, 18, 20]/8 + 
 W[20, 3, 18, 25]/4 + W[20, 3, 19, 1]/4 - (3*W[20, 3, 19, 2])/8 + 
 (5*W[20, 3, 19, 3])/4 + (3*W[20, 3, 19, 4])/8 - (5*W[20, 3, 19, 5])/4 + 
 W[20, 3, 19, 8]/2 + W[20, 3, 19, 14]/2 - W[20, 3, 19, 16]/4 - 
 W[20, 3, 19, 17]/8 + (7*W[20, 3, 19, 18])/8 + W[20, 3, 19, 19]/4 - 
 (5*W[20, 3, 19, 20])/4 - W[20, 3, 19, 25]/4 + (3*W[20, 3, 20, 1])/2 - 
 (3*W[20, 3, 20, 2])/4 - (5*W[20, 3, 20, 3])/8 - W[20, 3, 20, 4]/4 + 
 (7*W[20, 3, 20, 5])/8 - W[20, 3, 20, 8] - W[20, 3, 20, 9]/4 - 
 W[20, 3, 20, 13]/2 + W[20, 3, 20, 16]/4 + W[20, 3, 20, 18]/8 - 
 (3*W[20, 3, 20, 19])/8 + W[20, 3, 20, 20]/4 + W[20, 3, 20, 25]/4 + 
 W[20, 3, 21, 2] - W[20, 3, 21, 3] + W[20, 3, 21, 16] - W[20, 3, 21, 18] - 
 W[20, 3, 21, 19] + W[20, 3, 21, 20] - W[20, 3, 26, 26]/4 - 
 W[20, 3, 26, 30]/8 + (5*W[20, 3, 27, 27])/8 - W[20, 3, 27, 28]/8 - 
 (3*W[20, 3, 27, 29])/4 - W[20, 3, 27, 30]/2 - W[20, 3, 28, 28]/4 - 
 W[20, 3, 28, 29]/8 - W[20, 3, 29, 27]/2 + W[20, 3, 29, 29]/4 - 
 W[20, 3, 30, 27]/2 + W[20, 3, 30, 28]/4 + (3*W[20, 3, 30, 29])/8 + 
 (3*W[20, 4, 1, 2])/4 - W[20, 4, 1, 3]/2 - W[20, 4, 1, 4]/2 + 
 (3*W[20, 4, 1, 5])/4 - W[20, 4, 1, 8]/4 + W[20, 4, 1, 9]/4 - 
 W[20, 4, 1, 14]/4 - W[20, 4, 1, 15]/4 + W[20, 4, 1, 16]/4 - 
 W[20, 4, 1, 17]/4 - W[20, 4, 1, 19]/4 + (3*W[20, 4, 1, 20])/4 + 
 (3*W[20, 4, 2, 1])/8 + (5*W[20, 4, 2, 2])/8 - (7*W[20, 4, 2, 3])/8 - 
 W[20, 4, 2, 4]/4 - W[20, 4, 2, 9]/4 + W[20, 4, 2, 14]/4 + 
 W[20, 4, 2, 15]/4 + W[20, 4, 2, 16]/4 - (5*W[20, 4, 2, 19])/8 + 
 W[20, 4, 2, 20]/4 - (3*W[20, 4, 3, 1])/4 - (7*W[20, 4, 3, 2])/8 + 
 W[20, 4, 3, 3] + (3*W[20, 4, 3, 4])/4 - W[20, 4, 3, 5]/4 + 
 W[20, 4, 3, 8]/4 + W[20, 4, 3, 15]/4 - W[20, 4, 3, 16]/8 - 
 W[20, 4, 3, 17]/8 + (3*W[20, 4, 3, 19])/8 - W[20, 4, 3, 20]/2 - 
 W[20, 4, 4, 1]/4 - W[20, 4, 4, 2]/8 + W[20, 4, 4, 3]/2 - W[20, 4, 4, 4]/4 - 
 W[20, 4, 4, 5]/2 + W[20, 4, 4, 9]/4 - W[20, 4, 4, 14]/4 + 
 W[20, 4, 4, 16]/8 - (3*W[20, 4, 4, 17])/8 + (5*W[20, 4, 4, 19])/8 - 
 W[20, 4, 4, 20]/4 + (5*W[20, 4, 5, 1])/8 - W[20, 4, 5, 3]/8 - 
 W[20, 4, 5, 4]/2 - W[20, 4, 5, 5] + W[20, 4, 5, 8]/4 + W[20, 4, 5, 14]/4 - 
 W[20, 4, 5, 15]/4 - (3*W[20, 4, 5, 16])/8 + (3*W[20, 4, 5, 17])/8 + 
 W[20, 4, 5, 19]/4 - W[20, 4, 5, 20]/2 + W[20, 4, 9, 1]/2 - 
 W[20, 4, 9, 2]/2 + W[20, 4, 9, 4]/2 - W[20, 4, 9, 16]/2 + 
 W[20, 4, 9, 17]/2 - W[20, 4, 9, 20]/2 - W[20, 4, 16, 1]/8 + 
 W[20, 4, 16, 2]/4 - W[20, 4, 16, 3]/8 - W[20, 4, 16, 5]/4 + 
 W[20, 4, 16, 8]/4 - W[20, 4, 16, 9]/4 + W[20, 4, 16, 14]/4 - 
 W[20, 4, 16, 16]/8 + W[20, 4, 16, 17]/8 - W[20, 4, 16, 19]/4 + 
 W[20, 4, 16, 20]/4 - W[20, 4, 17, 1]/4 + W[20, 4, 17, 2]/4 - 
 W[20, 4, 17, 4]/2 + W[20, 4, 17, 5]/4 + W[20, 4, 17, 9]/4 - 
 W[20, 4, 17, 15]/4 + W[20, 4, 17, 16]/4 - W[20, 4, 17, 17]/4 + 
 W[20, 4, 17, 20]/4 - W[20, 4, 19, 1]/4 - W[20, 4, 19, 2]/2 + 
 W[20, 4, 19, 3]/2 + W[20, 4, 19, 4]/2 + W[20, 4, 19, 5]/2 - 
 W[20, 4, 19, 8]/4 - W[20, 4, 19, 14]/4 + W[20, 4, 19, 19]/4 + 
 (5*W[20, 4, 20, 1])/8 + W[20, 4, 20, 2]/8 - (3*W[20, 4, 20, 3])/8 - 
 W[20, 4, 20, 4]/4 - W[20, 4, 20, 5]/2 - W[20, 4, 20, 8]/4 - 
 W[20, 4, 20, 9]/4 + W[20, 4, 20, 15]/4 + W[20, 4, 20, 16]/4 + 
 W[20, 4, 20, 19]/8 - W[20, 4, 20, 20]/4 + W[20, 4, 26, 26]/4 + 
 W[20, 4, 26, 30]/8 + W[20, 4, 28, 28]/4 + W[20, 4, 28, 29]/8 + 
 W[20, 4, 30, 26]/4 + W[20, 4, 30, 30]/8 + (3*W[20, 5, 1, 1])/4 - 
 W[20, 5, 1, 2] + (11*W[20, 5, 1, 3])/8 + W[20, 5, 1, 4]/2 - 
 (19*W[20, 5, 1, 5])/8 - W[20, 5, 1, 8]/4 - W[20, 5, 1, 9]/4 - 
 W[20, 5, 1, 13] + W[20, 5, 1, 14]/4 + W[20, 5, 1, 16]/4 - 
 W[20, 5, 1, 17]/2 + (3*W[20, 5, 1, 18])/8 + W[20, 5, 1, 19]/8 + 
 W[20, 5, 1, 25]/4 - (7*W[20, 5, 2, 1])/8 + (7*W[20, 5, 2, 2])/8 + 
 W[20, 5, 2, 3]/2 + W[20, 5, 2, 4]/4 + (7*W[20, 5, 2, 5])/8 + 
 W[20, 5, 2, 9]/4 - W[20, 5, 2, 14]/4 - W[20, 5, 2, 15]/2 - 
 (3*W[20, 5, 2, 16])/4 - W[20, 5, 2, 17]/4 - W[20, 5, 2, 18]/8 - 
 W[20, 5, 2, 19]/4 + W[20, 5, 2, 20]/2 + W[20, 5, 2, 25]/4 + 
 W[20, 5, 3, 1]/4 + W[20, 5, 3, 2]/8 - (11*W[20, 5, 3, 3])/8 - 
 W[20, 5, 3, 4]/4 + (5*W[20, 5, 3, 5])/4 - (3*W[20, 5, 3, 8])/4 + 
 W[20, 5, 3, 13] - W[20, 5, 3, 15] + (3*W[20, 5, 3, 16])/8 - 
 W[20, 5, 3, 18]/8 - (9*W[20, 5, 3, 19])/8 + (13*W[20, 5, 3, 20])/8 + 
 (3*W[20, 5, 4, 1])/4 - W[20, 5, 4, 2]/8 - W[20, 5, 4, 3]/2 - 
 (3*W[20, 5, 4, 4])/4 - (3*W[20, 5, 4, 5])/4 - W[20, 5, 4, 9]/4 + 
 W[20, 5, 4, 14]/4 + W[20, 5, 4, 16]/8 + (3*W[20, 5, 4, 17])/8 + 
 (3*W[20, 5, 4, 19])/8 - W[20, 5, 4, 20]/2 - (21*W[20, 5, 5, 1])/8 + 
 (5*W[20, 5, 5, 2])/4 + (3*W[20, 5, 5, 3])/4 - (3*W[20, 5, 5, 4])/4 + 
 W[20, 5, 5, 8]/4 - W[20, 5, 5, 14]/4 + W[20, 5, 5, 15] + 
 (3*W[20, 5, 5, 16])/8 - W[20, 5, 5, 17]/2 - (3*W[20, 5, 5, 18])/8 + 
 W[20, 5, 5, 19]/4 + W[20, 5, 5, 20]/8 + W[20, 5, 8, 1]/2 + 
 W[20, 5, 8, 3]/2 - W[20, 5, 8, 5]/2 - W[20, 5, 8, 16]/2 + 
 W[20, 5, 8, 19]/2 - W[20, 5, 8, 20]/2 + 2*W[20, 5, 15, 1] - 
 W[20, 5, 15, 2] - W[20, 5, 15, 3] + W[20, 5, 15, 5] + W[20, 5, 15, 17] - 
 2*W[20, 5, 15, 20] - W[20, 5, 16, 1]/8 - W[20, 5, 16, 2]/4 - 
 W[20, 5, 16, 3]/8 + W[20, 5, 16, 5]/2 + W[20, 5, 16, 8]/4 + 
 W[20, 5, 16, 9]/4 - W[20, 5, 16, 14]/4 + (3*W[20, 5, 16, 16])/8 - 
 W[20, 5, 16, 17]/8 - W[20, 5, 16, 20]/2 - W[20, 5, 17, 1]/4 + 
 W[20, 5, 17, 2]/4 + W[20, 5, 17, 3]/8 + W[20, 5, 17, 4]/4 - 
 (5*W[20, 5, 17, 5])/8 - W[20, 5, 17, 9]/4 + W[20, 5, 17, 15]/2 - 
 W[20, 5, 17, 17]/4 + W[20, 5, 17, 18]/8 + W[20, 5, 17, 19]/8 + 
 W[20, 5, 17, 20]/4 - W[20, 5, 17, 25]/4 + W[20, 5, 18, 1]/4 - 
 W[20, 5, 18, 2]/4 - (3*W[20, 5, 18, 5])/8 + W[20, 5, 18, 17]/8 - 
 W[20, 5, 18, 18]/4 + W[20, 5, 18, 19]/8 - (3*W[20, 5, 18, 20])/8 + 
 W[20, 5, 18, 25]/4 + W[20, 5, 19, 1]/4 - W[20, 5, 19, 2]/2 - 
 W[20, 5, 19, 3] + W[20, 5, 19, 4]/4 + (3*W[20, 5, 19, 5])/8 - 
 W[20, 5, 19, 8]/4 + W[20, 5, 19, 14]/4 + W[20, 5, 19, 16]/4 + 
 W[20, 5, 19, 17]/8 + W[20, 5, 19, 18]/4 - (3*W[20, 5, 19, 19])/8 + 
 (5*W[20, 5, 19, 20])/8 - W[20, 5, 19, 25]/4 - (19*W[20, 5, 20, 1])/8 + 
 (9*W[20, 5, 20, 2])/8 + (3*W[20, 5, 20, 3])/4 - W[20, 5, 20, 4]/2 + 
 W[20, 5, 20, 5]/8 + (3*W[20, 5, 20, 8])/4 + W[20, 5, 20, 9]/4 - 
 W[20, 5, 20, 16]/2 - (3*W[20, 5, 20, 18])/8 + W[20, 5, 20, 19]/4 + 
 (3*W[20, 5, 20, 20])/4 - W[20, 5, 20, 25]/4 + W[20, 5, 26, 26]/4 + 
 W[20, 5, 26, 30]/8 + W[20, 5, 28, 27]/8 + W[20, 5, 28, 28]/8 - 
 (3*W[20, 5, 28, 29])/8 - W[20, 5, 28, 30]/2 + W[20, 5, 30, 26]/4 + 
 W[20, 5, 30, 30]/8 - (3*W[20, 8, 1, 1])/2 + W[20, 8, 1, 2]/4 - 
 (7*W[20, 8, 1, 3])/4 + W[20, 8, 1, 4]/4 + (5*W[20, 8, 1, 5])/2 - 
 W[20, 8, 1, 14] + W[20, 8, 1, 16] + W[20, 8, 1, 18]/2 - W[20, 8, 1, 19] + 
 (3*W[20, 8, 1, 20])/4 - W[20, 8, 3, 1] + W[20, 8, 3, 2]/4 + 
 W[20, 8, 3, 3]/4 - W[20, 8, 3, 4]/4 + W[20, 8, 3, 5]/2 - W[20, 8, 3, 18]/2 + 
 W[20, 8, 3, 19]/2 + W[20, 8, 3, 20]/4 + W[20, 8, 5, 1]/2 - 
 W[20, 8, 5, 2]/4 + (3*W[20, 8, 5, 3])/4 - W[20, 8, 5, 4]/4 - 
 (3*W[20, 8, 5, 5])/2 + W[20, 8, 5, 14] - W[20, 8, 5, 18]/2 + 
 W[20, 8, 5, 20]/4 + W[20, 8, 8, 1] + W[20, 8, 8, 3] - W[20, 8, 8, 5] - 
 W[20, 8, 8, 16] + W[20, 8, 8, 19] - W[20, 8, 8, 20] + W[20, 8, 16, 1]/2 - 
 W[20, 8, 16, 2]/4 - W[20, 8, 16, 3]/4 - W[20, 8, 16, 4]/4 - 
 W[20, 8, 16, 5]/2 + W[20, 8, 16, 14] + W[20, 8, 16, 18]/2 - 
 W[20, 8, 16, 19] + W[20, 8, 16, 20]/4 - W[20, 8, 19, 1]/2 + 
 W[20, 8, 19, 2]/4 + W[20, 8, 19, 3]/4 + W[20, 8, 19, 4]/4 + 
 W[20, 8, 19, 5]/2 - W[20, 8, 19, 14] - W[20, 8, 19, 18]/2 + 
 W[20, 8, 19, 19] - W[20, 8, 19, 20]/4 + W[20, 8, 20, 1] - 
 W[20, 8, 20, 2]/4 - W[20, 8, 20, 3]/4 + W[20, 8, 20, 4]/4 - 
 W[20, 8, 20, 5]/2 + W[20, 8, 20, 18]/2 - W[20, 8, 20, 19]/2 - 
 W[20, 8, 20, 20]/4 + W[20, 8, 28, 27]/2 - W[20, 8, 28, 29]/4 + 
 W[20, 8, 29, 27]/2 - W[20, 8, 29, 29]/4 + W[20, 8, 30, 27]/2 - 
 W[20, 8, 30, 29]/4 + W[20, 16, 1, 1]/2 - W[20, 16, 1, 2]/2 + 
 W[20, 16, 1, 3]/2 + W[20, 16, 1, 4]/2 - W[20, 16, 1, 5]/2 - 
 W[20, 16, 1, 8]/4 - W[20, 16, 1, 9]/4 + W[20, 16, 1, 14]/4 + 
 W[20, 16, 1, 15]/4 - W[20, 16, 1, 16]/2 + W[20, 16, 1, 17]/4 + 
 W[20, 16, 1, 19]/4 - W[20, 16, 1, 20]/2 - W[20, 16, 2, 1]/8 + 
 (3*W[20, 16, 2, 2])/8 - W[20, 16, 2, 3]/8 + W[20, 16, 2, 9]/4 - 
 W[20, 16, 2, 14]/4 - W[20, 16, 2, 15]/4 - W[20, 16, 2, 16]/4 - 
 W[20, 16, 2, 19]/8 + W[20, 16, 2, 20]/2 + W[20, 16, 3, 1]/2 - 
 W[20, 16, 3, 2]/8 + W[20, 16, 3, 3]/8 - (3*W[20, 16, 3, 4])/8 - 
 W[20, 16, 3, 5]/8 - (3*W[20, 16, 3, 8])/4 + W[20, 16, 3, 15]/4 - 
 W[20, 16, 3, 17]/8 + (5*W[20, 16, 3, 19])/8 + W[20, 16, 4, 1]/2 - 
 W[20, 16, 4, 2]/8 - (3*W[20, 16, 4, 3])/8 + W[20, 16, 4, 4]/8 - 
 W[20, 16, 4, 5]/8 - (3*W[20, 16, 4, 9])/4 + W[20, 16, 4, 14]/4 + 
 (5*W[20, 16, 4, 17])/8 - W[20, 16, 4, 19]/8 - W[20, 16, 5, 1]/8 - 
 W[20, 16, 5, 4]/8 + (3*W[20, 16, 5, 5])/8 + W[20, 16, 5, 8]/4 - 
 W[20, 16, 5, 14]/4 - W[20, 16, 5, 15]/4 + W[20, 16, 5, 16]/2 - 
 W[20, 16, 5, 17]/8 - W[20, 16, 5, 20]/4 - W[20, 16, 8, 1]/2 - 
 W[20, 16, 8, 3]/2 + W[20, 16, 8, 5]/2 + W[20, 16, 8, 16]/2 - 
 W[20, 16, 8, 19]/2 + W[20, 16, 8, 20]/2 - W[20, 16, 9, 1]/2 + 
 W[20, 16, 9, 2]/2 - W[20, 16, 9, 4]/2 + W[20, 16, 9, 16]/2 - 
 W[20, 16, 9, 17]/2 + W[20, 16, 9, 20]/2 - (3*W[20, 16, 16, 1])/8 - 
 W[20, 16, 16, 2]/4 - W[20, 16, 16, 4]/8 + (5*W[20, 16, 16, 5])/8 + 
 W[20, 16, 16, 8]/4 + (3*W[20, 16, 16, 9])/4 - W[20, 16, 16, 14]/4 + 
 W[20, 16, 16, 16]/4 - (3*W[20, 16, 16, 17])/8 - W[20, 16, 16, 20]/2 + 
 W[20, 16, 17, 1]/4 - W[20, 16, 17, 2]/4 + W[20, 16, 17, 4]/2 - 
 W[20, 16, 17, 5]/4 - W[20, 16, 17, 9]/4 + W[20, 16, 17, 15]/4 - 
 W[20, 16, 17, 16]/4 + W[20, 16, 17, 17]/4 - W[20, 16, 17, 20]/4 + 
 W[20, 16, 19, 1]/4 - W[20, 16, 19, 2]/4 + W[20, 16, 19, 3]/2 - 
 W[20, 16, 19, 5]/4 - W[20, 16, 19, 8]/4 + W[20, 16, 19, 14]/4 - 
 W[20, 16, 19, 16]/4 + W[20, 16, 19, 19]/4 - W[20, 16, 19, 20]/4 - 
 (3*W[20, 16, 20, 1])/8 + (5*W[20, 16, 20, 2])/8 - W[20, 16, 20, 3]/8 - 
 W[20, 16, 20, 5]/4 + (3*W[20, 16, 20, 8])/4 + W[20, 16, 20, 9]/4 - 
 W[20, 16, 20, 15]/4 - W[20, 16, 20, 16]/2 - (3*W[20, 16, 20, 19])/8 + 
 W[20, 16, 20, 20]/4 - W[20, 16, 26, 26]/4 - W[20, 16, 26, 30]/8 - 
 W[20, 16, 28, 28]/4 - W[20, 16, 28, 29]/8 + W[20, 17, 3, 1]/4 - 
 W[20, 17, 3, 3]/8 - (3*W[20, 17, 3, 4])/8 + (3*W[20, 17, 3, 5])/8 - 
 W[20, 17, 3, 15]/2 + W[20, 17, 3, 16]/8 + W[20, 17, 3, 17]/4 - 
 W[20, 17, 4, 1]/4 - W[20, 17, 4, 3]/8 - (3*W[20, 17, 4, 4])/8 + 
 (3*W[20, 17, 4, 5])/8 + W[20, 17, 4, 9]/2 + W[20, 17, 4, 16]/8 - 
 W[20, 17, 4, 17]/4 - W[20, 17, 5, 1]/4 + W[20, 17, 5, 3]/8 + 
 (3*W[20, 17, 5, 4])/8 - (3*W[20, 17, 5, 5])/8 + W[20, 17, 5, 15]/2 - 
 W[20, 17, 5, 16]/8 - W[20, 17, 5, 17]/4 + W[20, 17, 16, 1]/4 + 
 W[20, 17, 16, 3]/8 + (3*W[20, 17, 16, 4])/8 - (3*W[20, 17, 16, 5])/8 - 
 W[20, 17, 16, 9]/2 - W[20, 17, 16, 16]/8 + W[20, 17, 16, 17]/4 - 
 W[20, 17, 30, 26]/4 - W[20, 17, 30, 30]/8 + W[20, 18, 1, 1]/4 - 
 (3*W[20, 18, 1, 3])/8 + W[20, 18, 1, 4]/4 + (3*W[20, 18, 1, 5])/8 - 
 W[20, 18, 1, 13] + W[20, 18, 1, 15]/4 + W[20, 18, 1, 16]/2 - 
 W[20, 18, 1, 17]/4 + (3*W[20, 18, 1, 18])/8 - (5*W[20, 18, 1, 19])/8 + 
 W[20, 18, 1, 20]/2 - W[20, 18, 1, 25]/4 + (3*W[20, 18, 2, 1])/4 - 
 W[20, 18, 2, 2]/2 + W[20, 18, 2, 3]/8 - W[20, 18, 2, 4]/4 - 
 W[20, 18, 2, 5]/8 + W[20, 18, 2, 15]/4 - W[20, 18, 2, 16]/2 - 
 W[20, 18, 2, 17]/4 + (11*W[20, 18, 2, 18])/8 + (3*W[20, 18, 2, 19])/8 - 
 (3*W[20, 18, 2, 20])/2 - W[20, 18, 2, 25]/4 - W[20, 18, 3, 1]/2 + 
 W[20, 18, 3, 2]/4 + (3*W[20, 18, 3, 3])/8 - W[20, 18, 3, 4]/4 + 
 W[20, 18, 3, 13] - W[20, 18, 3, 15]/4 - W[20, 18, 3, 16]/2 + 
 W[20, 18, 3, 17]/8 - W[20, 18, 3, 18]/8 + W[20, 18, 3, 19]/2 - 
 W[20, 18, 3, 20]/8 + W[20, 18, 5, 1]/4 - W[20, 18, 5, 2]/4 - 
 W[20, 18, 5, 3]/8 - W[20, 18, 5, 5]/2 + W[20, 18, 5, 15]/4 + 
 W[20, 18, 5, 17]/8 - W[20, 18, 5, 18]/8 + W[20, 18, 5, 19]/4 - 
 (3*W[20, 18, 5, 20])/8 + W[20, 18, 17, 3]/8 + W[20, 18, 17, 5]/8 - 
 W[20, 18, 17, 15]/4 - W[20, 18, 17, 18]/8 - W[20, 18, 17, 19]/8 + 
 W[20, 18, 17, 25]/4 - W[20, 18, 18, 1]/4 - W[20, 18, 18, 2]/4 + 
 W[20, 18, 18, 3]/2 - W[20, 18, 18, 5]/8 - W[20, 18, 18, 17]/8 + 
 W[20, 18, 18, 18]/4 + (3*W[20, 18, 18, 19])/8 - W[20, 18, 18, 20]/8 - 
 W[20, 18, 18, 25]/4 + W[20, 18, 19, 2]/4 + W[20, 18, 19, 3]/4 + 
 W[20, 18, 19, 4]/4 + W[20, 18, 19, 5]/8 - W[20, 18, 19, 16]/2 - 
 W[20, 18, 19, 17]/8 - W[20, 18, 19, 19]/8 + W[20, 18, 19, 20]/8 + 
 W[20, 18, 19, 25]/4 - W[20, 18, 20, 2]/2 + (5*W[20, 18, 20, 3])/8 - 
 (3*W[20, 18, 20, 5])/8 - W[20, 18, 20, 15]/4 - W[20, 18, 20, 18]/8 + 
 (3*W[20, 18, 20, 19])/8 - W[20, 18, 20, 20]/2 + W[20, 18, 20, 25]/4 + 
 W[20, 18, 21, 2] - W[20, 18, 21, 3] + W[20, 18, 21, 16] - 
 W[20, 18, 21, 18] - W[20, 18, 21, 19] + W[20, 18, 21, 20] - 
 W[20, 18, 25, 1]/2 - W[20, 18, 25, 2]/2 + W[20, 18, 25, 17]/2 - 
 W[20, 18, 25, 18]/2 + W[20, 18, 25, 19]/2 + W[20, 18, 25, 20]/2 + 
 (5*W[20, 18, 28, 27])/8 - W[20, 18, 28, 28]/8 - (3*W[20, 18, 28, 29])/4 - 
 W[20, 18, 28, 30]/2 + W[20, 19, 1, 1]/4 + (7*W[20, 19, 1, 2])/8 - 
 (5*W[20, 19, 1, 4])/8 + W[20, 19, 1, 5]/8 + W[20, 19, 1, 8]/4 + 
 W[20, 19, 1, 13]/2 + W[20, 19, 1, 14]/4 - W[20, 19, 1, 15]/4 - 
 (3*W[20, 19, 1, 16])/4 + W[20, 19, 1, 17]/4 - (5*W[20, 19, 1, 18])/8 + 
 (3*W[20, 19, 1, 19])/8 + W[20, 19, 1, 20]/8 + W[20, 19, 1, 25]/4 + 
 (9*W[20, 19, 2, 1])/8 + W[20, 19, 2, 2] - (3*W[20, 19, 2, 3])/8 - 
 (5*W[20, 19, 2, 4])/8 - (5*W[20, 19, 2, 5])/8 - W[20, 19, 2, 14]/4 - 
 W[20, 19, 2, 15]/4 - W[20, 19, 2, 16]/4 + W[20, 19, 2, 17]/4 + 
 W[20, 19, 2, 18]/8 - W[20, 19, 2, 19]/2 + W[20, 19, 2, 20]/8 + 
 W[20, 19, 2, 25]/4 + (5*W[20, 19, 3, 1])/8 - (3*W[20, 19, 3, 2])/8 + 
 (9*W[20, 19, 3, 3])/8 + W[20, 19, 3, 4]/2 - (7*W[20, 19, 3, 5])/8 + 
 W[20, 19, 3, 8]/4 - W[20, 19, 3, 13]/2 - W[20, 19, 3, 15]/4 - 
 W[20, 19, 3, 16]/4 - W[20, 19, 3, 17]/8 + W[20, 19, 3, 18] + 
 W[20, 19, 3, 19]/4 - (7*W[20, 19, 3, 20])/8 - (5*W[20, 19, 4, 1])/8 - 
 W[20, 19, 4, 2]/2 + (3*W[20, 19, 4, 3])/4 + (3*W[20, 19, 4, 4])/8 + 
 W[20, 19, 4, 5]/4 + W[20, 19, 4, 13]/2 + W[20, 19, 4, 14]/4 - 
 W[20, 19, 4, 18]/4 + W[20, 19, 4, 19]/8 - (3*W[20, 19, 4, 20])/8 - 
 (5*W[20, 19, 5, 2])/8 - (9*W[20, 19, 5, 3])/8 + (3*W[20, 19, 5, 4])/8 + 
 (5*W[20, 19, 5, 5])/8 - W[20, 19, 5, 8]/4 - W[20, 19, 5, 13]/2 - 
 W[20, 19, 5, 14]/4 + W[20, 19, 5, 15]/4 + W[20, 19, 5, 16]/2 - 
 W[20, 19, 5, 17]/8 + W[20, 19, 5, 18]/4 - W[20, 19, 5, 19]/8 + 
 W[20, 19, 5, 20] + W[20, 19, 8, 1]/2 + W[20, 19, 8, 3]/2 - 
 W[20, 19, 8, 5]/2 - W[20, 19, 8, 16]/2 + W[20, 19, 8, 19]/2 - 
 W[20, 19, 8, 20]/2 - (3*W[20, 19, 16, 1])/4 - (3*W[20, 19, 16, 2])/8 + 
 (7*W[20, 19, 16, 3])/8 + (3*W[20, 19, 16, 4])/8 + W[20, 19, 16, 5]/2 - 
 W[20, 19, 16, 8]/4 - W[20, 19, 16, 14]/4 - W[20, 19, 16, 18]/2 + 
 (3*W[20, 19, 16, 19])/4 - (3*W[20, 19, 16, 20])/8 - W[20, 19, 17, 3]/8 - 
 W[20, 19, 17, 5]/8 + W[20, 19, 17, 15]/4 + W[20, 19, 17, 18]/8 + 
 W[20, 19, 17, 19]/8 - W[20, 19, 17, 25]/4 - (3*W[20, 19, 18, 1])/4 - 
 (3*W[20, 19, 18, 2])/4 + (7*W[20, 19, 18, 3])/8 + W[20, 19, 18, 4]/2 + 
 W[20, 19, 18, 5]/4 - W[20, 19, 18, 13]/2 - W[20, 19, 18, 16]/2 + 
 W[20, 19, 18, 17]/8 - (5*W[20, 19, 18, 18])/8 + W[20, 19, 18, 19]/2 + 
 (5*W[20, 19, 18, 20])/8 + (3*W[20, 19, 18, 25])/4 + W[20, 19, 19, 1]/2 - 
 (7*W[20, 19, 19, 2])/8 + (3*W[20, 19, 19, 4])/8 - W[20, 19, 19, 5]/4 + 
 W[20, 19, 19, 8]/4 + W[20, 19, 19, 14]/4 + (3*W[20, 19, 19, 16])/4 + 
 W[20, 19, 19, 17]/8 + (5*W[20, 19, 19, 18])/8 - W[20, 19, 19, 19]/2 - 
 W[20, 19, 19, 20]/2 - (3*W[20, 19, 19, 25])/4 - (3*W[20, 19, 20, 1])/8 + 
 W[20, 19, 20, 2]/8 - W[20, 19, 20, 3] - (3*W[20, 19, 20, 4])/4 + 
 (5*W[20, 19, 20, 5])/8 - W[20, 19, 20, 8]/4 + W[20, 19, 20, 13]/2 + 
 W[20, 19, 20, 15]/4 + (7*W[20, 19, 20, 18])/8 + W[20, 19, 20, 20]/4 - 
 W[20, 19, 20, 25]/4 + W[20, 19, 21, 2] - W[20, 19, 21, 3] + 
 W[20, 19, 21, 16] - W[20, 19, 21, 18] - W[20, 19, 21, 19] + 
 W[20, 19, 21, 20] + W[20, 19, 25, 1]/2 + W[20, 19, 25, 2]/2 - 
 W[20, 19, 25, 17]/2 + W[20, 19, 25, 18]/2 - W[20, 19, 25, 19]/2 - 
 W[20, 19, 25, 20]/2 + (5*W[20, 19, 27, 27])/8 - W[20, 19, 27, 28]/8 - 
 (3*W[20, 19, 27, 29])/4 - W[20, 19, 27, 30]/2 - W[20, 19, 29, 27]/2 + 
 W[20, 19, 29, 28]/2 + W[20, 19, 29, 29]/2 - W[20, 19, 30, 27]/2 + 
 W[20, 19, 30, 28]/4 + (3*W[20, 19, 30, 29])/8 - (5*W[20, 20, 1, 2])/4 + 
 (3*W[20, 20, 1, 3])/2 + W[20, 20, 1, 4]/2 - (5*W[20, 20, 1, 5])/4 - 
 W[20, 20, 1, 8]/2 - W[20, 20, 1, 16]/4 + W[20, 20, 1, 19] - 
 (3*W[20, 20, 1, 20])/4 - (5*W[20, 20, 2, 1])/4 + W[20, 20, 2, 2]/2 - 
 W[20, 20, 2, 3]/2 + W[20, 20, 2, 4]/4 + W[20, 20, 2, 5] + 
 W[20, 20, 2, 16]/2 - (3*W[20, 20, 2, 18])/2 + W[20, 20, 2, 19]/4 + 
 (3*W[20, 20, 2, 20])/4 + (3*W[20, 20, 3, 1])/2 - W[20, 20, 3, 2]/2 - 
 (3*W[20, 20, 3, 3])/2 + W[20, 20, 3, 5]/2 - W[20, 20, 3, 8]/2 + 
 W[20, 20, 3, 16]/2 + W[20, 20, 3, 18]/2 - (3*W[20, 20, 3, 19])/2 + 
 W[20, 20, 3, 20]/2 + W[20, 20, 4, 1]/2 + W[20, 20, 4, 2]/4 - 
 (3*W[20, 20, 4, 5])/4 - W[20, 20, 4, 16]/4 - W[20, 20, 4, 20]/4 - 
 (9*W[20, 20, 5, 1])/4 + W[20, 20, 5, 2] + W[20, 20, 5, 3]/2 - 
 (3*W[20, 20, 5, 4])/4 + W[20, 20, 5, 5]/2 + W[20, 20, 5, 8]/2 - 
 W[20, 20, 5, 18]/2 + W[20, 20, 5, 19]/4 + (3*W[20, 20, 5, 20])/4 + 
 W[20, 20, 8, 1]/2 + W[20, 20, 8, 3]/2 - W[20, 20, 8, 5]/2 - 
 W[20, 20, 8, 16]/2 + W[20, 20, 8, 19]/2 - W[20, 20, 8, 20]/2 - 
 W[20, 20, 16, 1]/4 + W[20, 20, 16, 2]/2 - W[20, 20, 16, 3]/2 - 
 W[20, 20, 16, 4]/4 + W[20, 20, 16, 8]/2 - W[20, 20, 16, 19]/4 + 
 W[20, 20, 16, 20]/4 - W[20, 20, 18, 2]/2 + W[20, 20, 18, 3]/2 - 
 W[20, 20, 18, 5]/2 + W[20, 20, 18, 19]/2 - W[20, 20, 18, 20]/2 + 
 W[20, 20, 19, 1] + W[20, 20, 19, 2]/4 - (3*W[20, 20, 19, 3])/2 + 
 W[20, 20, 19, 5]/4 - W[20, 20, 19, 8]/2 + (3*W[20, 20, 19, 16])/4 + 
 W[20, 20, 19, 18]/2 - (3*W[20, 20, 19, 19])/2 + (3*W[20, 20, 19, 20])/4 - 
 (3*W[20, 20, 20, 1])/4 + (3*W[20, 20, 20, 2])/4 - W[20, 20, 20, 3]/2 - 
 W[20, 20, 20, 4]/4 + (3*W[20, 20, 20, 5])/4 + W[20, 20, 20, 8]/2 + 
 W[20, 20, 20, 16]/4 - W[20, 20, 20, 18]/2 - W[20, 20, 20, 19]/4 - 
 W[20, 20, 21, 2] + W[20, 20, 21, 3] - W[20, 20, 21, 16] + 
 W[20, 20, 21, 18] + W[20, 20, 21, 19] - W[20, 20, 21, 20] - 
 W[20, 21, 2, 1] - (3*W[20, 21, 2, 2])/2 + W[20, 21, 2, 3] + 
 W[20, 21, 2, 4]/2 - W[20, 21, 2, 5]/2 + W[20, 21, 2, 16] - 
 W[20, 21, 2, 18]/2 + W[20, 21, 2, 19]/2 + W[20, 21, 2, 20]/2 - 
 W[20, 21, 3, 1] + W[20, 21, 3, 2]/2 + W[20, 21, 3, 4]/2 + 
 W[20, 21, 3, 5]/2 + W[20, 21, 3, 16] - (3*W[20, 21, 3, 18])/2 - 
 W[20, 21, 3, 19]/2 + W[20, 21, 3, 20]/2 + W[20, 21, 16, 1] + 
 W[20, 21, 16, 2]/2 - W[20, 21, 16, 3] - W[20, 21, 16, 4]/2 - 
 W[20, 21, 16, 5]/2 + W[20, 21, 16, 18]/2 - W[20, 21, 16, 19]/2 + 
 W[20, 21, 16, 20]/2 + W[20, 21, 18, 1] + (5*W[20, 21, 18, 2])/2 - 
 2*W[20, 21, 18, 3] - W[20, 21, 18, 4]/2 + W[20, 21, 18, 5]/2 - 
 W[20, 21, 18, 18]/2 - (3*W[20, 21, 18, 19])/2 + W[20, 21, 18, 20]/2 - 
 W[20, 21, 19, 1] + W[20, 21, 19, 2]/2 - W[20, 21, 19, 4]/2 + 
 W[20, 21, 19, 5]/2 - W[20, 21, 19, 18]/2 + W[20, 21, 19, 19]/2 + 
 W[20, 21, 19, 20]/2 + W[20, 21, 20, 1] - W[20, 21, 20, 2]/2 + 
 W[20, 21, 20, 4]/2 - W[20, 21, 20, 5]/2 + W[20, 21, 20, 18]/2 - 
 W[20, 21, 20, 19]/2 - W[20, 21, 20, 20]/2 - 2*W[20, 21, 21, 2] + 
 2*W[20, 21, 21, 3] - 2*W[20, 21, 21, 16] + 2*W[20, 21, 21, 18] + 
 2*W[20, 21, 21, 19] - 2*W[20, 21, 21, 20] - W[20, 21, 27, 27]/2 + 
 W[20, 21, 27, 28]/2 + W[20, 21, 27, 29]/2 - W[20, 21, 28, 27]/2 + 
 W[20, 21, 28, 28]/2 + W[20, 21, 28, 29]/2 + W[20, 21, 29, 27]/2 - 
 W[20, 21, 29, 28]/2 - W[20, 21, 29, 29]/2 + W[20, 21, 30, 27]/2 - 
 W[20, 21, 30, 28]/2 - W[20, 21, 30, 29]/2 - W[20, 27, 26, 3]/8 - 
 W[20, 27, 26, 5]/8 + W[20, 27, 26, 15]/4 + W[20, 27, 26, 18]/8 + 
 W[20, 27, 26, 19]/8 - W[20, 27, 26, 25]/4 - W[20, 27, 27, 5]/8 + 
 W[20, 27, 27, 17]/8 + W[20, 27, 27, 19]/8 + W[20, 27, 27, 20]/8 - 
 W[20, 27, 27, 25]/4 + W[20, 27, 28, 3]/8 - W[20, 27, 28, 17]/8 - 
 W[20, 27, 28, 18]/8 - W[20, 27, 28, 20]/8 + W[20, 27, 28, 25]/4 + 
 W[20, 27, 29, 3]/8 + W[20, 27, 29, 5]/8 - W[20, 27, 29, 15]/4 - 
 W[20, 27, 29, 18]/8 - W[20, 27, 29, 19]/8 + W[20, 27, 29, 25]/4 - 
 W[20, 28, 26, 3]/8 - W[20, 28, 26, 5]/8 + W[20, 28, 26, 15]/4 + 
 W[20, 28, 26, 18]/8 + W[20, 28, 26, 19]/8 - W[20, 28, 26, 25]/4 + 
 W[20, 28, 27, 1]/4 + W[20, 28, 27, 2]/2 - W[20, 28, 27, 3]/2 - 
 W[20, 28, 27, 4]/4 - W[20, 28, 27, 5]/8 + W[20, 28, 27, 13]/2 + 
 W[20, 28, 27, 17]/8 - W[20, 28, 27, 19]/8 - W[20, 28, 27, 20]/8 - 
 W[20, 28, 27, 25]/4 + W[20, 28, 28, 1]/4 + W[20, 28, 28, 2]/8 + 
 W[20, 28, 28, 4]/8 - W[20, 28, 28, 8]/4 - W[20, 28, 28, 14]/4 + 
 W[20, 28, 28, 16]/4 - W[20, 28, 28, 17]/8 - (3*W[20, 28, 28, 18])/8 + 
 W[20, 28, 28, 25]/4 + (3*W[20, 28, 29, 1])/8 - (3*W[20, 28, 29, 2])/8 + 
 W[20, 28, 29, 3]/2 + W[20, 28, 29, 4]/4 + W[20, 28, 29, 5]/8 - 
 W[20, 28, 29, 8]/4 - W[20, 28, 29, 13]/2 - W[20, 28, 29, 15]/4 - 
 W[20, 28, 29, 16]/4 + W[20, 28, 29, 18]/8 + W[20, 28, 29, 25]/4 - 
 W[20, 28, 30, 2]/2 + W[20, 28, 30, 3]/2 + W[20, 28, 30, 4]/4 - 
 W[20, 28, 30, 8]/4 + W[20, 28, 30, 14]/4 - W[20, 28, 30, 20]/4 + 
 W[20, 30, 26, 2]/4 + W[20, 30, 26, 3]/8 - W[20, 30, 26, 4]/8 - 
 W[20, 30, 26, 5]/8 - W[20, 30, 26, 9]/4 - W[20, 30, 26, 15]/4 + 
 W[20, 30, 26, 16]/8 + W[20, 30, 26, 20]/4 - W[20, 30, 28, 2]/8 - 
 W[20, 30, 28, 3]/8 + W[20, 30, 28, 4]/8 + W[20, 30, 28, 5]/4 - 
 W[20, 30, 28, 8]/4 - W[20, 30, 28, 14]/4 + W[20, 30, 28, 16]/4 + 
 W[20, 30, 28, 20]/8 + W[20, 30, 29, 1]/8 - W[20, 30, 29, 2]/8 - 
 (3*W[20, 30, 29, 3])/8 - W[20, 30, 29, 4]/4 + W[20, 30, 29, 5]/4 - 
 W[20, 30, 29, 8]/4 - W[20, 30, 29, 9]/4 + W[20, 30, 29, 15]/4 + 
 W[20, 30, 29, 16]/2 + W[20, 30, 29, 19]/8 + W[20, 30, 30, 1]/8 + 
 W[20, 30, 30, 2]/4 - W[20, 30, 30, 3]/4 - (3*W[20, 30, 30, 4])/8 - 
 W[20, 30, 30, 5]/8 - W[20, 30, 30, 8]/4 - W[20, 30, 30, 9]/4 + 
 W[20, 30, 30, 14]/4 + W[20, 30, 30, 17]/8 + W[20, 30, 30, 20]/2


==> anc/Hdt_odd_seed.txt <==
-W[1, 1, 1, 29]/2 - W[1, 1, 1, 30]/2 - W[1, 1, 2, 27]/2 + W[1, 1, 2, 29]/2 + 
 (3*W[1, 1, 2, 30])/2 - W[1, 1, 3, 27] - W[1, 1, 4, 27] - W[1, 1, 5, 27]/2 + 
 (3*W[1, 1, 5, 29])/2 + W[1, 1, 5, 30]/2 + W[1, 1, 11, 27] - 
 W[1, 1, 11, 30] + W[1, 1, 13, 27] - W[1, 1, 13, 29] + W[1, 1, 16, 27]/2 - 
 W[1, 1, 18, 29]/2 - W[1, 1, 18, 30]/2 + W[1, 1, 20, 27]/2 - 
 W[1, 2, 1, 27]/2 - W[1, 2, 1, 28]/2 + (5*W[1, 2, 1, 29])/8 + 
 (3*W[1, 2, 1, 30])/2 + (5*W[1, 2, 2, 27])/8 - (5*W[1, 2, 2, 29])/8 - 
 (11*W[1, 2, 2, 30])/8 + W[1, 2, 3, 26]/4 + W[1, 2, 3, 27] + 
 (5*W[1, 2, 3, 28])/8 - (5*W[1, 2, 3, 30])/8 - W[1, 2, 4, 26]/2 + 
 (9*W[1, 2, 4, 27])/8 - W[1, 2, 4, 28]/2 - (3*W[1, 2, 4, 29])/8 - 
 (3*W[1, 2, 4, 30])/4 - W[1, 2, 5, 26]/4 - W[1, 2, 5, 27]/4 - 
 W[1, 2, 5, 28]/2 - (5*W[1, 2, 5, 29])/8 - (3*W[1, 2, 5, 30])/8 - 
 2*W[1, 2, 11, 27] + 2*W[1, 2, 11, 30] + W[1, 2, 14, 28] - W[1, 2, 14, 30] + 
 W[1, 2, 16, 26]/2 + (3*W[1, 2, 16, 27])/4 + (3*W[1, 2, 16, 29])/8 - 
 (3*W[1, 2, 16, 30])/8 - (3*W[1, 2, 17, 27])/8 - (3*W[1, 2, 17, 28])/8 + 
 (3*W[1, 2, 17, 30])/8 - W[1, 2, 18, 26]/4 - W[1, 2, 18, 27]/8 + 
 (3*W[1, 2, 18, 28])/8 + W[1, 2, 18, 29] + (5*W[1, 2, 18, 30])/8 + 
 W[1, 2, 19, 26]/4 + W[1, 2, 19, 27]/2 - (3*W[1, 2, 19, 29])/8 - 
 (3*W[1, 2, 20, 27])/4 - W[1, 2, 20, 28]/8 - W[1, 2, 27, 1]/4 + 
 W[1, 2, 27, 2]/8 - W[1, 2, 27, 4]/8 + W[1, 2, 27, 16]/4 - 
 W[1, 2, 27, 17]/8 - W[1, 2, 27, 18]/8 + W[1, 2, 27, 20]/4 - 
 W[1, 2, 28, 1]/4 + W[1, 2, 28, 2]/8 - W[1, 2, 28, 4]/8 + W[1, 2, 28, 16]/4 - 
 W[1, 2, 28, 17]/8 - W[1, 2, 28, 18]/8 + W[1, 2, 28, 20]/4 + 
 (3*W[1, 2, 30, 1])/4 - W[1, 2, 30, 2]/2 + W[1, 2, 30, 4]/8 - 
 (3*W[1, 2, 30, 5])/8 - (3*W[1, 2, 30, 16])/8 - W[1, 2, 30, 17]/8 + 
 (9*W[1, 2, 30, 18])/8 - W[1, 2, 30, 19]/4 - (3*W[1, 2, 30, 20])/8 + 
 W[1, 3, 1, 26] + W[1, 3, 1, 27]/4 - W[1, 3, 1, 28]/4 - 
 (11*W[1, 3, 1, 29])/8 - (3*W[1, 3, 1, 30])/8 + W[1, 3, 2, 26]/2 + 
 (5*W[1, 3, 2, 27])/4 + (5*W[1, 3, 2, 28])/8 - W[1, 3, 2, 29]/4 - 
 (5*W[1, 3, 2, 30])/8 + W[1, 3, 3, 26]/4 - W[1, 3, 3, 29]/4 - 
 W[1, 3, 3, 30]/4 - W[1, 3, 4, 26]/8 + (3*W[1, 3, 4, 27])/4 - 
 W[1, 3, 4, 28]/8 + W[1, 3, 4, 30]/8 + W[1, 3, 5, 26]/4 + 
 (5*W[1, 3, 5, 27])/4 - (5*W[1, 3, 5, 28])/8 - (7*W[1, 3, 5, 29])/4 - 
 W[1, 3, 5, 30]/2 + (3*W[1, 3, 8, 28])/2 + (3*W[1, 3, 8, 29])/2 + 
 (3*W[1, 3, 8, 30])/2 - W[1, 3, 11, 27] + W[1, 3, 11, 30] - W[1, 3, 13, 27] + 
 W[1, 3, 13, 29] - W[1, 3, 15, 26] + W[1, 3, 15, 29] + W[1, 3, 16, 26]/8 + 
 W[1, 3, 16, 27]/4 - W[1, 3, 16, 28]/4 + W[1, 3, 16, 29]/8 - 
 W[1, 3, 16, 30]/8 - W[1, 3, 17, 27]/2 - W[1, 3, 17, 28]/4 + 
 (3*W[1, 3, 17, 30])/8 - (5*W[1, 3, 18, 26])/8 - W[1, 3, 18, 27] - 
 W[1, 3, 18, 28]/8 + (5*W[1, 3, 18, 29])/8 + W[1, 3, 19, 26]/8 + 
 W[1, 3, 19, 27]/4 + W[1, 3, 19, 28]/8 - W[1, 3, 19, 29]/2 - 
 (3*W[1, 3, 19, 30])/4 - W[1, 3, 20, 26]/2 - W[1, 3, 20, 27]/2 - 
 (5*W[1, 3, 20, 28])/8 - W[1, 3, 20, 29]/8 - (3*W[1, 3, 20, 30])/8 + 
 W[1, 3, 26, 1]/4 + W[1, 3, 26, 3]/8 - W[1, 3, 26, 5]/8 - W[1, 3, 26, 16]/4 + 
 W[1, 3, 26, 18]/8 + W[1, 3, 26, 19]/8 - W[1, 3, 26, 20]/4 - 
 W[1, 3, 27, 1]/2 + W[1, 3, 27, 2]/2 - W[1, 3, 27, 3]/4 - W[1, 3, 27, 4]/4 + 
 W[1, 3, 27, 5]/2 + W[1, 3, 27, 16]/4 + W[1, 3, 27, 17]/4 - W[1, 3, 27, 18] + 
 W[1, 3, 27, 19]/4 + W[1, 3, 27, 20]/4 - W[1, 3, 28, 1]/4 + 
 W[1, 3, 28, 3]/8 - W[1, 3, 28, 4]/4 + W[1, 3, 28, 5]/8 + W[1, 3, 28, 16]/2 - 
 W[1, 3, 28, 17]/4 - W[1, 3, 28, 18]/8 + W[1, 3, 28, 19]/8 - 
 W[1, 3, 29, 1]/4 - W[1, 3, 29, 2]/8 + (3*W[1, 3, 29, 3])/8 + 
 (3*W[1, 3, 29, 16])/8 - W[1, 3, 29, 17]/4 - W[1, 3, 29, 18]/8 + 
 W[1, 3, 29, 19]/8 - W[1, 3, 29, 20]/8 - W[1, 3, 30, 2]/8 + 
 W[1, 3, 30, 3]/4 + W[1, 3, 30, 4]/4 - W[1, 3, 30, 5]/8 - W[1, 3, 30, 16]/8 - 
 W[1, 3, 30, 20]/8 - W[1, 4, 1, 26]/4 + W[1, 4, 1, 27]/4 + W[1, 4, 1, 28] - 
 (3*W[1, 4, 1, 29])/8 - (11*W[1, 4, 1, 30])/8 - (5*W[1, 4, 2, 26])/8 + 
 (5*W[1, 4, 2, 27])/4 + W[1, 4, 2, 28]/4 - W[1, 4, 2, 29]/2 - 
 (7*W[1, 4, 2, 30])/4 - W[1, 4, 3, 26]/8 + (3*W[1, 4, 3, 27])/4 - 
 W[1, 4, 3, 28]/8 + W[1, 4, 3, 29]/8 + W[1, 4, 4, 28]/4 - W[1, 4, 4, 29]/4 - 
 W[1, 4, 4, 30]/4 + (5*W[1, 4, 5, 26])/8 + (5*W[1, 4, 5, 27])/4 + 
 W[1, 4, 5, 28]/2 - (5*W[1, 4, 5, 29])/8 - W[1, 4, 5, 30]/4 + 
 (3*W[1, 4, 9, 26])/2 + (3*W[1, 4, 9, 29])/2 + (3*W[1, 4, 9, 30])/2 - 
 W[1, 4, 11, 27] + W[1, 4, 11, 30] - W[1, 4, 13, 27] + W[1, 4, 13, 29] - 
 W[1, 4, 14, 28] + W[1, 4, 14, 30] - (5*W[1, 4, 16, 26])/8 - 
 W[1, 4, 16, 27]/2 - W[1, 4, 16, 28]/2 - (3*W[1, 4, 16, 29])/8 - 
 W[1, 4, 16, 30]/8 + W[1, 4, 17, 26]/8 + W[1, 4, 17, 27]/4 + 
 W[1, 4, 17, 28]/8 - (3*W[1, 4, 17, 29])/4 - W[1, 4, 17, 30]/2 - 
 W[1, 4, 18, 26]/8 - W[1, 4, 18, 27] - (5*W[1, 4, 18, 28])/8 + 
 (5*W[1, 4, 18, 30])/8 - W[1, 4, 19, 26]/4 - W[1, 4, 19, 27]/2 + 
 (3*W[1, 4, 19, 29])/8 - W[1, 4, 20, 26]/4 + W[1, 4, 20, 27]/4 + 
 W[1, 4, 20, 28]/8 - W[1, 4, 20, 29]/8 + W[1, 4, 20, 30]/8 - 
 W[1, 4, 26, 1]/4 + W[1, 4, 26, 2]/8 - W[1, 4, 26, 3]/4 + W[1, 4, 26, 4]/8 + 
 W[1, 4, 26, 17]/8 - W[1, 4, 26, 18]/8 - W[1, 4, 26, 19]/4 + 
 W[1, 4, 26, 20]/2 - W[1, 4, 27, 1]/2 + W[1, 4, 27, 2]/2 - W[1, 4, 27, 3]/4 - 
 W[1, 4, 27, 4]/4 + W[1, 4, 27, 5]/2 + W[1, 4, 27, 16]/4 + 
 W[1, 4, 27, 17]/4 - W[1, 4, 27, 18] + W[1, 4, 27, 19]/4 + 
 W[1, 4, 27, 20]/4 + W[1, 4, 28, 1]/4 - W[1, 4, 28, 2]/8 + W[1, 4, 28, 4]/8 - 
 W[1, 4, 28, 16]/4 + W[1, 4, 28, 17]/8 + W[1, 4, 28, 18]/8 - 
 W[1, 4, 28, 20]/4 - W[1, 4, 29, 2]/8 + W[1, 4, 29, 3]/4 + W[1, 4, 29, 4]/4 - 
 W[1, 4, 29, 5]/8 - W[1, 4, 29, 16]/8 - W[1, 4, 29, 20]/8 - 
 W[1, 4, 30, 1]/4 + (3*W[1, 4, 30, 4])/8 - W[1, 4, 30, 5]/8 - 
 W[1, 4, 30, 16]/8 + W[1, 4, 30, 17]/8 - W[1, 4, 30, 18]/8 - 
 W[1, 4, 30, 19]/4 + (3*W[1, 4, 30, 20])/8 - W[1, 5, 1, 26]/2 - 
 W[1, 5, 1, 27]/2 + (3*W[1, 5, 1, 29])/2 + (5*W[1, 5, 1, 30])/8 - 
 W[1, 5, 2, 26]/2 - W[1, 5, 2, 27]/4 - W[1, 5, 2, 28]/4 - 
 (3*W[1, 5, 2, 29])/8 - (5*W[1, 5, 2, 30])/8 - W[1, 5, 3, 26]/2 + 
 (9*W[1, 5, 3, 27])/8 - W[1, 5, 3, 28]/2 - (3*W[1, 5, 3, 29])/4 - 
 (3*W[1, 5, 3, 30])/8 + (5*W[1, 5, 4, 26])/8 + W[1, 5, 4, 27] + 
 W[1, 5, 4, 28]/4 - (5*W[1, 5, 4, 29])/8 + (5*W[1, 5, 5, 27])/8 - 
 (11*W[1, 5, 5, 29])/8 - (5*W[1, 5, 5, 30])/8 - 2*W[1, 5, 13, 27] + 
 2*W[1, 5, 13, 29] + W[1, 5, 15, 26] - W[1, 5, 15, 29] - W[1, 5, 16, 26]/8 - 
 (3*W[1, 5, 16, 27])/4 + W[1, 5, 17, 27]/2 + W[1, 5, 17, 28]/4 - 
 (3*W[1, 5, 17, 30])/8 + (3*W[1, 5, 18, 26])/8 - W[1, 5, 18, 27]/8 - 
 W[1, 5, 18, 28]/4 + (5*W[1, 5, 18, 29])/8 + W[1, 5, 18, 30] - 
 (3*W[1, 5, 19, 26])/8 - (3*W[1, 5, 19, 27])/8 + (3*W[1, 5, 19, 29])/8 + 
 (3*W[1, 5, 20, 27])/4 + W[1, 5, 20, 28]/2 - (3*W[1, 5, 20, 29])/8 + 
 (3*W[1, 5, 20, 30])/8 - W[1, 5, 26, 1]/4 - W[1, 5, 26, 3]/8 + 
 W[1, 5, 26, 5]/8 + W[1, 5, 26, 16]/4 - W[1, 5, 26, 18]/8 - 
 W[1, 5, 26, 19]/8 + W[1, 5, 26, 20]/4 - W[1, 5, 27, 1]/4 - 
 W[1, 5, 27, 3]/8 + W[1, 5, 27, 5]/8 + W[1, 5, 27, 16]/4 - 
 W[1, 5, 27, 18]/8 - W[1, 5, 27, 19]/8 + W[1, 5, 27, 20]/4 + 
 (3*W[1, 5, 29, 1])/4 - (3*W[1, 5, 29, 2])/8 + W[1, 5, 29, 3]/8 - 
 W[1, 5, 29, 5]/2 - (3*W[1, 5, 29, 16])/8 - W[1, 5, 29, 17]/4 + 
 (9*W[1, 5, 29, 18])/8 - W[1, 5, 29, 19]/8 - (3*W[1, 5, 29, 20])/8 - 
 W[1, 11, 1, 28]/2 + W[1, 11, 1, 30]/2 - W[1, 11, 2, 27] - 
 W[1, 11, 2, 28]/2 + (3*W[1, 11, 2, 30])/2 - W[1, 11, 3, 27] - 
 W[1, 11, 3, 28]/2 + W[1, 11, 3, 30]/2 + W[1, 11, 4, 28]/2 - 
 W[1, 11, 4, 30]/2 + 2*W[1, 11, 11, 27] - 2*W[1, 11, 11, 30] - 
 W[1, 11, 16, 27] + W[1, 11, 16, 28]/2 + W[1, 11, 16, 30]/2 + 
 W[1, 11, 18, 27] + W[1, 11, 18, 28]/2 - W[1, 11, 18, 30]/2 + 
 W[1, 11, 27, 1]/2 - W[1, 11, 27, 2]/2 + W[1, 11, 27, 4]/2 - 
 W[1, 11, 27, 5]/2 - W[1, 11, 27, 16]/2 + W[1, 11, 27, 18] - 
 W[1, 11, 27, 19]/2 - W[1, 11, 30, 1]/2 + W[1, 11, 30, 2]/2 - 
 W[1, 11, 30, 4]/2 + W[1, 11, 30, 5]/2 + W[1, 11, 30, 16]/2 - 
 W[1, 11, 30, 18] + W[1, 11, 30, 19]/2 - W[1, 13, 1, 26]/2 + 
 W[1, 13, 1, 29]/2 + W[1, 13, 3, 26]/2 - W[1, 13, 3, 29]/2 - 
 W[1, 13, 4, 26]/2 - W[1, 13, 4, 27] + W[1, 13, 4, 29]/2 - 
 W[1, 13, 5, 26]/2 - W[1, 13, 5, 27] + (3*W[1, 13, 5, 29])/2 + 
 2*W[1, 13, 13, 27] - 2*W[1, 13, 13, 29] + W[1, 13, 18, 26]/2 + 
 W[1, 13, 18, 27] - W[1, 13, 18, 29]/2 + W[1, 13, 20, 26]/2 - 
 W[1, 13, 20, 27] + W[1, 13, 20, 29]/2 + W[1, 13, 27, 1]/2 - 
 W[1, 13, 27, 2]/2 + W[1, 13, 27, 3]/2 - W[1, 13, 27, 5]/2 - 
 W[1, 13, 27, 17]/2 + W[1, 13, 27, 18] - W[1, 13, 27, 20]/2 - 
 W[1, 13, 29, 1]/2 + W[1, 13, 29, 2]/2 - W[1, 13, 29, 3]/2 + 
 W[1, 13, 29, 5]/2 + W[1, 13, 29, 17]/2 - W[1, 13, 29, 18] + 
 W[1, 13, 29, 20]/2 + W[1, 16, 1, 26]/4 + W[1, 16, 1, 27]/4 + 
 W[1, 16, 1, 29]/4 - W[1, 16, 1, 30]/8 + (5*W[1, 16, 2, 26])/8 - 
 (3*W[1, 16, 2, 27])/8 + W[1, 16, 2, 28]/4 + (5*W[1, 16, 2, 29])/8 + 
 W[1, 16, 2, 30]/8 - W[1, 16, 3, 26]/8 + W[1, 16, 3, 27]/4 - 
 W[1, 16, 3, 29]/8 + W[1, 16, 3, 30]/8 + W[1, 16, 4, 26]/2 - 
 W[1, 16, 4, 27]/8 - W[1, 16, 4, 28]/4 + (5*W[1, 16, 4, 29])/8 + 
 (3*W[1, 16, 4, 30])/2 - (3*W[1, 16, 5, 26])/8 - W[1, 16, 5, 27]/2 - 
 W[1, 16, 5, 29]/4 + W[1, 16, 5, 30]/8 - (3*W[1, 16, 9, 26])/2 - 
 (3*W[1, 16, 9, 29])/2 - (3*W[1, 16, 9, 30])/2 + W[1, 16, 16, 26]/8 + 
 W[1, 16, 16, 27]/4 - W[1, 16, 17, 26]/8 + W[1, 16, 17, 27]/8 + 
 W[1, 16, 17, 28]/4 + (3*W[1, 16, 17, 29])/4 + W[1, 16, 17, 30]/8 + 
 (3*W[1, 16, 18, 26])/8 + W[1, 16, 18, 27]/8 - W[1, 16, 18, 28]/4 - 
 W[1, 16, 18, 29]/2 - W[1, 16, 18, 30]/4 + W[1, 16, 20, 26]/4 + 
 W[1, 16, 20, 29]/8 - W[1, 16, 20, 30]/8 + W[1, 16, 26, 1]/4 - 
 W[1, 16, 26, 2]/8 + W[1, 16, 26, 3]/4 - W[1, 16, 26, 4]/8 - 
 W[1, 16, 26, 17]/8 + W[1, 16, 26, 18]/8 + W[1, 16, 26, 19]/4 - 
 W[1, 16, 26, 20]/2 + W[1, 16, 27, 1]/4 - W[1, 16, 27, 2]/8 + 
 W[1, 16, 27, 3]/4 - W[1, 16, 27, 4]/8 - W[1, 16, 27, 17]/8 + 
 W[1, 16, 27, 18]/8 + W[1, 16, 27, 19]/4 - W[1, 16, 27, 20]/2 + 
 W[1, 16, 29, 2]/8 - W[1, 16, 29, 3]/4 - W[1, 16, 29, 4]/4 + 
 W[1, 16, 29, 5]/8 + W[1, 16, 29, 16]/8 + W[1, 16, 29, 20]/8 + 
 W[1, 17, 1, 27]/4 + W[1, 17, 1, 28]/4 - W[1, 17, 1, 30]/4 - 
 (5*W[1, 17, 2, 27])/8 - (5*W[1, 17, 2, 28])/8 + (5*W[1, 17, 2, 30])/8 - 
 W[1, 17, 3, 27]/8 - (3*W[1, 17, 3, 28])/8 - W[1, 17, 3, 29]/4 + 
 W[1, 17, 3, 30]/4 + W[1, 17, 4, 26]/4 - W[1, 17, 4, 27]/8 + 
 W[1, 17, 4, 28]/8 - W[1, 17, 4, 29]/2 - (3*W[1, 17, 4, 30])/8 + 
 (3*W[1, 17, 5, 27])/8 + (5*W[1, 17, 5, 28])/8 + W[1, 17, 5, 29]/4 - 
 W[1, 17, 5, 30]/2 - W[1, 17, 16, 26]/4 + W[1, 17, 16, 27]/2 + 
 W[1, 17, 16, 28]/4 + W[1, 17, 16, 29]/2 + (3*W[1, 17, 17, 27])/8 + 
 (3*W[1, 17, 17, 28])/8 - (3*W[1, 17, 17, 30])/8 - (5*W[1, 17, 18, 26])/4 + 
 W[1, 17, 18, 28] + W[1, 17, 18, 29]/4 - (5*W[1, 17, 18, 30])/8 - 
 W[1, 17, 19, 26]/4 + (7*W[1, 17, 19, 27])/8 - W[1, 17, 19, 28]/8 - 
 W[1, 17, 19, 29]/4 - W[1, 17, 19, 30]/4 + (3*W[1, 17, 24, 26])/2 - 
 (3*W[1, 17, 24, 27])/2 - (3*W[1, 17, 24, 28])/2 + (3*W[1, 17, 24, 30])/2 + 
 W[1, 17, 27, 2]/8 - W[1, 17, 27, 3]/8 + W[1, 17, 27, 4]/8 - 
 W[1, 17, 27, 5]/8 - W[1, 17, 27, 16]/4 + W[1, 17, 27, 17]/8 - 
 W[1, 17, 27, 19]/8 + W[1, 17, 27, 20]/4 + W[1, 17, 28, 2]/8 - 
 W[1, 17, 28, 3]/8 + W[1, 17, 28, 4]/8 - W[1, 17, 28, 5]/8 - 
 W[1, 17, 28, 16]/4 + W[1, 17, 28, 17]/8 - W[1, 17, 28, 19]/8 + 
 W[1, 17, 28, 20]/4 + W[1, 17, 30, 1]/4 - W[1, 17, 30, 2]/8 + 
 W[1, 17, 30, 3]/4 - W[1, 17, 30, 4]/8 - W[1, 17, 30, 17]/8 + 
 W[1, 17, 30, 18]/8 + W[1, 17, 30, 19]/4 - W[1, 17, 30, 20]/2 - 
 W[1, 18, 1, 26]/4 - W[1, 18, 1, 27]/2 - W[1, 18, 1, 28]/4 - 
 W[1, 18, 1, 29]/4 - W[1, 18, 1, 30]/4 - (5*W[1, 18, 2, 26])/8 - 
 W[1, 18, 2, 27]/4 + (5*W[1, 18, 2, 28])/8 + W[1, 18, 2, 29] + 
 (5*W[1, 18, 2, 30])/8 - W[1, 18, 3, 26]/8 - (3*W[1, 18, 3, 27])/4 + 
 W[1, 18, 3, 28]/8 + (5*W[1, 18, 3, 29])/8 + W[1, 18, 3, 30]/4 + 
 W[1, 18, 4, 26]/8 - (3*W[1, 18, 4, 27])/4 - W[1, 18, 4, 28]/8 + 
 W[1, 18, 4, 29]/4 + (5*W[1, 18, 4, 30])/8 + (5*W[1, 18, 5, 26])/8 - 
 W[1, 18, 5, 27]/4 - (5*W[1, 18, 5, 28])/8 + (5*W[1, 18, 5, 29])/8 + 
 W[1, 18, 5, 30] + W[1, 18, 11, 27] - W[1, 18, 11, 30] + W[1, 18, 13, 27] - 
 W[1, 18, 13, 29] + W[1, 18, 16, 26]/4 - W[1, 18, 16, 28]/4 - 
 W[1, 18, 16, 29]/2 + W[1, 18, 17, 26]/8 - (5*W[1, 18, 17, 27])/4 - 
 W[1, 18, 17, 28]/8 + W[1, 18, 17, 29]/4 + (5*W[1, 18, 17, 30])/8 + 
 W[1, 18, 18, 26]/4 + W[1, 18, 18, 28]/4 - W[1, 18, 18, 29]/8 - 
 W[1, 18, 18, 30]/8 - W[1, 18, 19, 26]/8 - (5*W[1, 18, 19, 27])/4 + 
 W[1, 18, 19, 28]/8 + (5*W[1, 18, 19, 29])/8 + W[1, 18, 19, 30]/4 - 
 W[1, 18, 20, 26]/4 + W[1, 18, 20, 28]/4 - W[1, 18, 20, 30]/2 - 
 (3*W[1, 18, 24, 26])/2 + (3*W[1, 18, 24, 27])/2 + (3*W[1, 18, 24, 28])/2 - 
 (3*W[1, 18, 24, 30])/2 + (3*W[1, 18, 25, 26])/2 + (3*W[1, 18, 25, 27])/2 - 
 (3*W[1, 18, 25, 28])/2 - (3*W[1, 18, 25, 29])/2 + W[1, 18, 26, 2]/8 - 
 W[1, 18, 26, 3]/8 + W[1, 18, 26, 4]/8 - W[1, 18, 26, 5]/8 - 
 W[1, 18, 26, 16]/4 + W[1, 18, 26, 17]/8 - W[1, 18, 26, 19]/8 + 
 W[1, 18, 26, 20]/4 - W[1, 18, 28, 2]/8 + W[1, 18, 28, 3]/8 - 
 W[1, 18, 28, 4]/8 + W[1, 18, 28, 5]/8 + W[1, 18, 28, 16]/4 - 
 W[1, 18, 28, 17]/8 + W[1, 18, 28, 19]/8 - W[1, 18, 28, 20]/4 - 
 W[1, 18, 29, 1]/4 + W[1, 18, 29, 3]/8 - W[1, 18, 29, 4]/4 + 
 W[1, 18, 29, 5]/8 + W[1, 18, 29, 16]/2 - W[1, 18, 29, 17]/4 - 
 W[1, 18, 29, 18]/8 + W[1, 18, 29, 19]/8 - W[1, 18, 30, 1]/4 + 
 W[1, 18, 30, 2]/8 - W[1, 18, 30, 3]/4 + W[1, 18, 30, 4]/8 + 
 W[1, 18, 30, 17]/8 - W[1, 18, 30, 18]/8 - W[1, 18, 30, 19]/4 + 
 W[1, 18, 30, 20]/2 + W[1, 19, 1, 26]/4 + W[1, 19, 1, 27]/4 - 
 W[1, 19, 1, 29]/4 + (5*W[1, 19, 2, 26])/8 + (3*W[1, 19, 2, 27])/8 - 
 W[1, 19, 2, 29]/2 + W[1, 19, 2, 30]/4 + W[1, 19, 3, 26]/8 - 
 W[1, 19, 3, 27]/8 + W[1, 19, 3, 28]/4 - (3*W[1, 19, 3, 29])/8 - 
 W[1, 19, 3, 30]/2 - (3*W[1, 19, 4, 26])/8 - W[1, 19, 4, 27]/8 + 
 W[1, 19, 4, 29]/4 - W[1, 19, 4, 30]/4 - (5*W[1, 19, 5, 26])/8 - 
 (5*W[1, 19, 5, 27])/8 + (5*W[1, 19, 5, 29])/8 - W[1, 19, 17, 26]/8 + 
 (7*W[1, 19, 17, 27])/8 - W[1, 19, 17, 28]/4 - W[1, 19, 17, 29]/4 - 
 W[1, 19, 17, 30]/4 + W[1, 19, 18, 26] - (5*W[1, 19, 18, 28])/4 - 
 (5*W[1, 19, 18, 29])/8 + W[1, 19, 18, 30]/4 + (3*W[1, 19, 19, 26])/8 + 
 (3*W[1, 19, 19, 27])/8 - (3*W[1, 19, 19, 29])/8 + W[1, 19, 20, 26]/4 + 
 W[1, 19, 20, 27]/2 - W[1, 19, 20, 28]/4 + W[1, 19, 20, 30]/2 - 
 (3*W[1, 19, 25, 26])/2 - (3*W[1, 19, 25, 27])/2 + (3*W[1, 19, 25, 28])/2 + 
 (3*W[1, 19, 25, 29])/2 - W[1, 19, 26, 2]/8 + W[1, 19, 26, 3]/8 - 
 W[1, 19, 26, 4]/8 + W[1, 19, 26, 5]/8 + W[1, 19, 26, 16]/4 - 
 W[1, 19, 26, 17]/8 + W[1, 19, 26, 19]/8 - W[1, 19, 26, 20]/4 - 
 W[1, 19, 27, 2]/8 + W[1, 19, 27, 3]/8 - W[1, 19, 27, 4]/8 + 
 W[1, 19, 27, 5]/8 + W[1, 19, 27, 16]/4 - W[1, 19, 27, 17]/8 + 
 W[1, 19, 27, 19]/8 - W[1, 19, 27, 20]/4 + W[1, 19, 29, 1]/4 - 
 W[1, 19, 29, 3]/8 + W[1, 19, 29, 4]/4 - W[1, 19, 29, 5]/8 - 
 W[1, 19, 29, 16]/2 + W[1, 19, 29, 17]/4 + W[1, 19, 29, 18]/8 - 
 W[1, 19, 29, 19]/8 + W[1, 20, 1, 27]/4 + W[1, 20, 1, 28]/4 - 
 W[1, 20, 1, 29]/8 + W[1, 20, 1, 30]/4 - W[1, 20, 2, 27]/2 - 
 (3*W[1, 20, 2, 28])/8 + W[1, 20, 2, 29]/8 - W[1, 20, 2, 30]/4 - 
 W[1, 20, 3, 26]/4 - W[1, 20, 3, 27]/8 + W[1, 20, 3, 28]/2 + 
 (3*W[1, 20, 3, 29])/2 + (5*W[1, 20, 3, 30])/8 + W[1, 20, 4, 27]/4 - 
 W[1, 20, 4, 28]/8 + W[1, 20, 4, 29]/8 - W[1, 20, 4, 30]/8 + 
 W[1, 20, 5, 26]/4 - (3*W[1, 20, 5, 27])/8 + (5*W[1, 20, 5, 28])/8 + 
 W[1, 20, 5, 29]/8 + (5*W[1, 20, 5, 30])/8 - (3*W[1, 20, 8, 28])/2 - 
 (3*W[1, 20, 8, 29])/2 - (3*W[1, 20, 8, 30])/2 + W[1, 20, 16, 28]/4 - 
 W[1, 20, 16, 29]/8 + W[1, 20, 16, 30]/8 - W[1, 20, 18, 26]/4 + 
 W[1, 20, 18, 27]/8 + (3*W[1, 20, 18, 28])/8 - W[1, 20, 18, 29]/4 - 
 W[1, 20, 18, 30]/2 + W[1, 20, 19, 26]/4 + W[1, 20, 19, 27]/8 - 
 W[1, 20, 19, 28]/8 + W[1, 20, 19, 29]/8 + (3*W[1, 20, 19, 30])/4 + 
 W[1, 20, 20, 27]/4 + W[1, 20, 20, 28]/8 + W[1, 20, 27, 1]/4 - 
 W[1, 20, 27, 3]/8 + W[1, 20, 27, 4]/4 - W[1, 20, 27, 5]/8 - 
 W[1, 20, 27, 16]/2 + W[1, 20, 27, 17]/4 + W[1, 20, 27, 18]/8 - 
 W[1, 20, 27, 19]/8 + W[1, 20, 28, 1]/4 - W[1, 20, 28, 3]/8 + 
 W[1, 20, 28, 4]/4 - W[1, 20, 28, 5]/8 - W[1, 20, 28, 16]/2 + 
 W[1, 20, 28, 17]/4 + W[1, 20, 28, 18]/8 - W[1, 20, 28, 19]/8 + 
 W[1, 20, 30, 2]/8 - W[1, 20, 30, 3]/4 - W[1, 20, 30, 4]/4 + 
 W[1, 20, 30, 5]/8 + W[1, 20, 30, 16]/8 + W[1, 20, 30, 20]/8 - 
 W[1, 26, 26, 27]/8 - W[1, 26, 26, 28]/8 + W[1, 26, 26, 30]/8 - 
 W[1, 26, 27, 26]/8 + W[1, 26, 27, 27]/4 + W[1, 26, 27, 28]/8 - 
 W[1, 26, 27, 30]/8 - W[1, 26, 28, 26]/8 + W[1, 26, 28, 27]/8 + 
 W[1, 26, 30, 26]/8 - W[1, 26, 30, 27]/8 - W[1, 27, 26, 28]/4 + 
 W[1, 27, 26, 30]/8 + W[1, 27, 27, 27]/2 - W[1, 27, 27, 29]/8 - 
 W[1, 27, 27, 30]/8 - W[1, 27, 28, 26]/4 + W[1, 27, 28, 29]/8 - 
 W[1, 27, 29, 27]/8 + W[1, 27, 29, 28]/8 + W[1, 27, 30, 26]/8 - 
 W[1, 27, 30, 27]/8 + W[1, 28, 26, 27]/8 - W[1, 28, 26, 28]/8 + 
 W[1, 28, 27, 26]/8 + W[1, 28, 27, 27]/4 - W[1, 28, 27, 28]/8 - 
 W[1, 28, 27, 29]/8 - W[1, 28, 28, 26]/8 - W[1, 28, 28, 27]/8 + 
 W[1, 28, 28, 29]/8 - W[1, 28, 29, 27]/8 + W[1, 28, 29, 28]/8 + 
 W[1, 29, 27, 28]/4 - W[1, 29, 27, 29]/4 + W[1, 29, 28, 27]/4 - 
 W[1, 29, 28, 29]/8 - W[1, 29, 28, 30]/4 - W[1, 29, 29, 27]/4 - 
 W[1, 29, 29, 28]/8 + W[1, 29, 29, 29]/4 + W[1, 29, 29, 30]/4 - 
 W[1, 29, 30, 28]/4 + W[1, 29, 30, 29]/4 + W[1, 30, 26, 27]/4 - 
 W[1, 30, 26, 29]/4 - W[1, 30, 26, 30]/8 + W[1, 30, 27, 26]/4 - 
 W[1, 30, 27, 30]/4 - W[1, 30, 29, 26]/4 + W[1, 30, 29, 30]/4 - 
 W[1, 30, 30, 26]/8 - W[1, 30, 30, 27]/4 + W[1, 30, 30, 29]/4 + 
 W[1, 30, 30, 30]/4 - W[2, 1, 1, 27]/2 - W[2, 1, 1, 28]/2 + 
 (5*W[2, 1, 1, 29])/8 + (3*W[2, 1, 1, 30])/2 + (5*W[2, 1, 2, 27])/8 - 
 (5*W[2, 1, 2, 29])/8 - (11*W[2, 1, 2, 30])/8 + W[2, 1, 3, 26]/4 + 
 W[2, 1, 3, 27] + (5*W[2, 1, 3, 28])/8 - (5*W[2, 1, 3, 30])/8 - 
 W[2, 1, 4, 26]/2 + (9*W[2, 1, 4, 27])/8 - W[2, 1, 4, 28]/2 - 
 (3*W[2, 1, 4, 29])/8 - (3*W[2, 1, 4, 30])/4 - W[2, 1, 5, 26]/4 - 
 W[2, 1, 5, 27]/4 - W[2, 1, 5, 28]/2 - (5*W[2, 1, 5, 29])/8 - 
 (3*W[2, 1, 5, 30])/8 - 2*W[2, 1, 11, 27] + 2*W[2, 1, 11, 30] + 
 W[2, 1, 14, 28] - W[2, 1, 14, 30] + W[2, 1, 16, 26]/2 + 
 (3*W[2, 1, 16, 27])/4 + (3*W[2, 1, 16, 29])/8 - (3*W[2, 1, 16, 30])/8 - 
 (3*W[2, 1, 17, 27])/8 - (3*W[2, 1, 17, 28])/8 + (3*W[2, 1, 17, 30])/8 - 
 W[2, 1, 18, 26]/4 - W[2, 1, 18, 27]/8 + (3*W[2, 1, 18, 28])/8 + 
 W[2, 1, 18, 29] + (5*W[2, 1, 18, 30])/8 + W[2, 1, 19, 26]/4 + 
 W[2, 1, 19, 27]/2 - (3*W[2, 1, 19, 29])/8 - (3*W[2, 1, 20, 27])/4 - 
 W[2, 1, 20, 28]/8 - W[2, 1, 27, 1]/4 + W[2, 1, 27, 2]/8 - W[2, 1, 27, 4]/8 + 
 W[2, 1, 27, 16]/4 - W[2, 1, 27, 17]/8 - W[2, 1, 27, 18]/8 + 
 W[2, 1, 27, 20]/4 - W[2, 1, 28, 1]/4 + W[2, 1, 28, 2]/8 - W[2, 1, 28, 4]/8 + 
 W[2, 1, 28, 16]/4 - W[2, 1, 28, 17]/8 - W[2, 1, 28, 18]/8 + 
 W[2, 1, 28, 20]/4 + (3*W[2, 1, 30, 1])/4 - W[2, 1, 30, 2]/2 + 
 W[2, 1, 30, 4]/8 - (3*W[2, 1, 30, 5])/8 - (3*W[2, 1, 30, 16])/8 - 
 W[2, 1, 30, 17]/8 + (9*W[2, 1, 30, 18])/8 - W[2, 1, 30, 19]/4 - 
 (3*W[2, 1, 30, 20])/8 + W[2, 2, 1, 27]/4 + W[2, 2, 1, 28]/4 - 
 W[2, 2, 1, 29]/2 - W[2, 2, 1, 30] - W[2, 2, 2, 27]/2 + W[2, 2, 2, 29]/2 + 
 W[2, 2, 2, 30]/2 - W[2, 2, 3, 28]/4 - W[2, 2, 3, 29]/4 + W[2, 2, 4, 26]/4 - 
 W[2, 2, 4, 27]/4 + W[2, 2, 4, 29]/4 + W[2, 2, 4, 30]/2 - 
 (3*W[2, 2, 5, 27])/4 + (3*W[2, 2, 5, 29])/4 + (3*W[2, 2, 5, 30])/4 - 
 W[2, 2, 16, 26]/4 + W[2, 2, 16, 27]/2 - W[2, 2, 16, 28]/4 - 
 W[2, 2, 16, 29]/4 + W[2, 2, 17, 27]/4 + W[2, 2, 17, 28]/4 - 
 W[2, 2, 17, 30]/4 + W[2, 2, 18, 26]/4 - W[2, 2, 18, 28]/2 - 
 W[2, 2, 18, 29] - W[2, 2, 18, 30]/2 - W[2, 2, 19, 26]/4 - 
 W[2, 2, 19, 27]/2 + W[2, 2, 19, 29]/2 + W[2, 2, 19, 30]/4 + 
 W[2, 2, 20, 27] + W[2, 2, 20, 28]/2 - W[2, 2, 20, 30]/4 + W[2, 3, 1, 26]/2 + 
 (3*W[2, 3, 1, 27])/4 + (3*W[2, 3, 1, 28])/4 + W[2, 3, 1, 29]/4 + 
 W[2, 3, 1, 30]/4 + W[2, 3, 2, 27]/4 - (3*W[2, 3, 2, 28])/8 - 
 (5*W[2, 3, 2, 29])/8 - W[2, 3, 2, 30]/4 - W[2, 3, 3, 27]/4 + 
 W[2, 3, 3, 28]/2 + (3*W[2, 3, 3, 29])/4 + W[2, 3, 3, 30]/4 - 
 W[2, 3, 4, 26]/8 - W[2, 3, 4, 27]/2 - (3*W[2, 3, 4, 28])/8 + 
 W[2, 3, 4, 29]/8 + (3*W[2, 3, 5, 27])/4 + W[2, 3, 5, 28]/8 - 
 (5*W[2, 3, 5, 29])/8 - (3*W[2, 3, 5, 30])/4 + W[2, 3, 16, 26]/8 - 
 W[2, 3, 16, 29]/4 - (3*W[2, 3, 17, 27])/4 - W[2, 3, 17, 28]/4 + 
 W[2, 3, 17, 29]/2 + (3*W[2, 3, 17, 30])/4 - W[2, 3, 18, 26]/8 + 
 (3*W[2, 3, 18, 28])/8 + (5*W[2, 3, 18, 29])/8 + W[2, 3, 19, 26]/8 - 
 (3*W[2, 3, 19, 28])/8 - (3*W[2, 3, 19, 29])/8 + W[2, 3, 19, 30]/2 - 
 W[2, 3, 20, 26]/2 - W[2, 3, 20, 27]/4 - (3*W[2, 3, 20, 28])/8 - 
 (3*W[2, 3, 20, 29])/8 - (3*W[2, 3, 20, 30])/4 - W[2, 3, 26, 1]/4 - 
 W[2, 3, 26, 4]/8 - (5*W[2, 3, 26, 16])/8 + (5*W[2, 3, 26, 18])/8 + 
 W[2, 3, 26, 19]/8 + W[2, 3, 26, 20]/4 + (3*W[2, 3, 28, 1])/4 - 
 (3*W[2, 3, 28, 2])/8 + W[2, 3, 28, 4]/8 - (3*W[2, 3, 28, 5])/8 + 
 W[2, 3, 28, 16]/2 - W[2, 3, 28, 17]/4 + (3*W[2, 3, 28, 18])/8 - 
 (3*W[2, 3, 28, 19])/8 - (3*W[2, 3, 28, 20])/8 + (3*W[2, 3, 29, 1])/4 - 
 (3*W[2, 3, 29, 2])/8 + W[2, 3, 29, 4]/8 - (3*W[2, 3, 29, 5])/8 + 
 W[2, 3, 29, 16]/2 - W[2, 3, 29, 17]/4 + (3*W[2, 3, 29, 18])/8 - 
 (3*W[2, 3, 29, 19])/8 - (3*W[2, 3, 29, 20])/8 - (3*W[2, 4, 1, 26])/8 - 
 (5*W[2, 4, 1, 27])/8 - W[2, 4, 1, 28] - (5*W[2, 4, 1, 29])/8 + 
 W[2, 4, 1, 30]/2 + W[2, 4, 2, 26]/4 - W[2, 4, 2, 27] + W[2, 4, 2, 29] + 
 (5*W[2, 4, 2, 30])/4 - W[2, 4, 3, 26]/8 - W[2, 4, 3, 27] - 
 W[2, 4, 3, 28]/4 + (5*W[2, 4, 3, 29])/8 + (7*W[2, 4, 3, 30])/8 + 
 (3*W[2, 4, 4, 26])/8 + (3*W[2, 4, 4, 30])/8 + W[2, 4, 5, 26]/2 + 
 W[2, 4, 5, 27]/8 - W[2, 4, 5, 29]/8 + (3*W[2, 4, 5, 30])/8 - 
 W[2, 4, 9, 26]/2 - W[2, 4, 9, 29]/2 - W[2, 4, 9, 30]/2 + 2*W[2, 4, 11, 27] - 
 2*W[2, 4, 11, 30] + W[2, 4, 16, 26]/4 - (3*W[2, 4, 16, 27])/8 + 
 W[2, 4, 16, 28] + W[2, 4, 16, 29]/8 + (3*W[2, 4, 16, 30])/8 + 
 (3*W[2, 4, 17, 26])/8 + W[2, 4, 17, 27]/8 + W[2, 4, 17, 28]/4 + 
 W[2, 4, 17, 29]/4 + W[2, 4, 17, 30]/4 - (3*W[2, 4, 18, 26])/8 + 
 W[2, 4, 18, 27]/8 + W[2, 4, 18, 28]/4 - W[2, 4, 18, 30]/4 - 
 W[2, 4, 19, 26]/8 + (7*W[2, 4, 19, 27])/8 - (7*W[2, 4, 19, 29])/8 - 
 W[2, 4, 19, 30] - W[2, 4, 20, 26]/4 - W[2, 4, 20, 27]/4 - 
 W[2, 4, 20, 28]/4 + W[2, 4, 20, 29]/8 - W[2, 4, 20, 30]/4 - 
 (3*W[2, 4, 26, 1])/4 + (3*W[2, 4, 26, 2])/8 - W[2, 4, 26, 3]/8 + 
 (3*W[2, 4, 26, 5])/8 + (3*W[2, 4, 26, 16])/8 + (3*W[2, 4, 26, 17])/8 - 
 (3*W[2, 4, 26, 18])/8 + W[2, 4, 26, 19]/4 - W[2, 4, 26, 20]/2 + 
 W[2, 4, 27, 1]/4 - W[2, 4, 27, 2]/8 + W[2, 4, 27, 4]/8 - W[2, 4, 27, 16]/4 + 
 W[2, 4, 27, 17]/8 + W[2, 4, 27, 18]/8 - W[2, 4, 27, 20]/4 + 
 W[2, 4, 28, 1]/4 + W[2, 4, 28, 3]/8 - W[2, 4, 28, 16]/4 - 
 W[2, 4, 28, 17]/8 - (5*W[2, 4, 28, 18])/8 + (5*W[2, 4, 28, 20])/8 + 
 W[2, 4, 29, 2]/8 - W[2, 4, 29, 3]/8 - W[2, 4, 29, 4]/8 + W[2, 4, 29, 20]/8 - 
 (3*W[2, 4, 30, 1])/4 + W[2, 4, 30, 2]/2 - W[2, 4, 30, 3]/4 - 
 W[2, 4, 30, 4]/8 + (3*W[2, 4, 30, 5])/8 + (3*W[2, 4, 30, 16])/8 + 
 (3*W[2, 4, 30, 17])/8 - (3*W[2, 4, 30, 18])/8 + W[2, 4, 30, 19]/4 - 
 (3*W[2, 4, 30, 20])/8 - W[2, 5, 1, 26]/2 - W[2, 5, 1, 27]/2 - 
 W[2, 5, 1, 28]/2 - (3*W[2, 5, 1, 29])/4 - (3*W[2, 5, 1, 30])/4 - 
 (9*W[2, 5, 2, 27])/8 + (9*W[2, 5, 2, 29])/8 + (9*W[2, 5, 2, 30])/8 + 
 (7*W[2, 5, 3, 27])/8 + W[2, 5, 3, 28]/8 - (3*W[2, 5, 3, 29])/4 - 
 (7*W[2, 5, 3, 30])/8 + W[2, 5, 4, 26]/8 + (7*W[2, 5, 4, 27])/8 - 
 (7*W[2, 5, 4, 29])/8 - (3*W[2, 5, 4, 30])/4 - (9*W[2, 5, 5, 27])/8 + 
 (9*W[2, 5, 5, 29])/8 + (9*W[2, 5, 5, 30])/8 - W[2, 5, 16, 26]/8 + 
 W[2, 5, 16, 27]/4 + W[2, 5, 16, 28]/2 + W[2, 5, 16, 29] + 
 (3*W[2, 5, 16, 30])/8 + (3*W[2, 5, 17, 27])/8 - W[2, 5, 17, 28]/8 - 
 W[2, 5, 17, 29]/2 - (3*W[2, 5, 17, 30])/8 + W[2, 5, 18, 26]/8 - 
 W[2, 5, 18, 27]/4 + W[2, 5, 18, 28]/8 - (3*W[2, 5, 18, 29])/8 - 
 (3*W[2, 5, 18, 30])/8 - W[2, 5, 19, 26]/8 + (3*W[2, 5, 19, 27])/8 - 
 (3*W[2, 5, 19, 29])/8 - W[2, 5, 19, 30]/2 + W[2, 5, 20, 26]/2 + 
 W[2, 5, 20, 27]/4 - W[2, 5, 20, 28]/8 + (3*W[2, 5, 20, 29])/8 + 
 W[2, 5, 20, 30] + W[2, 5, 26, 1]/4 + W[2, 5, 26, 4]/8 + 
 (5*W[2, 5, 26, 16])/8 - (5*W[2, 5, 26, 18])/8 - W[2, 5, 26, 19]/8 - 
 W[2, 5, 26, 20]/4 + W[2, 5, 27, 1] - (3*W[2, 5, 27, 2])/8 + 
 W[2, 5, 27, 3]/8 + W[2, 5, 27, 4]/8 - (3*W[2, 5, 27, 5])/8 + 
 W[2, 5, 27, 16]/4 - (3*W[2, 5, 27, 17])/8 - W[2, 5, 27, 18]/4 - 
 (3*W[2, 5, 27, 19])/8 + W[2, 5, 27, 20]/4 + W[2, 5, 28, 1]/4 + 
 W[2, 5, 28, 3]/8 - W[2, 5, 28, 16]/4 - W[2, 5, 28, 17]/8 - 
 (5*W[2, 5, 28, 18])/8 + (5*W[2, 5, 28, 20])/8 - (3*W[2, 5, 29, 1])/4 + 
 (3*W[2, 5, 29, 2])/8 - W[2, 5, 29, 4]/8 + (3*W[2, 5, 29, 5])/8 - 
 W[2, 5, 29, 16]/2 + W[2, 5, 29, 17]/4 - (3*W[2, 5, 29, 18])/8 + 
 (3*W[2, 5, 29, 19])/8 + (3*W[2, 5, 29, 20])/8 - (3*W[2, 5, 30, 1])/4 + 
 (3*W[2, 5, 30, 2])/8 - W[2, 5, 30, 3]/8 + (3*W[2, 5, 30, 5])/8 + 
 (3*W[2, 5, 30, 16])/8 + (3*W[2, 5, 30, 17])/8 - (3*W[2, 5, 30, 18])/8 + 
 W[2, 5, 30, 19]/4 - W[2, 5, 30, 20]/2 + W[2, 7, 2, 27]/2 - 
 W[2, 7, 2, 29]/2 - W[2, 7, 2, 30]/2 - W[2, 7, 4, 27]/2 + W[2, 7, 4, 29]/2 + 
 W[2, 7, 4, 30]/2 + W[2, 7, 5, 27]/2 - W[2, 7, 5, 29]/2 - W[2, 7, 5, 30]/2 + 
 W[2, 7, 18, 27]/2 + W[2, 7, 18, 29]/2 + W[2, 7, 18, 30]/2 - 
 W[2, 7, 19, 27]/2 + W[2, 7, 19, 29]/2 + W[2, 7, 19, 30]/2 - 
 W[2, 7, 20, 27]/2 - W[2, 7, 20, 29]/2 - W[2, 7, 20, 30]/2 - 
 W[2, 7, 27, 1]/2 + W[2, 7, 27, 16]/2 + W[2, 7, 27, 18]/2 - 
 W[2, 7, 27, 20]/2 - W[2, 7, 28, 1]/2 + W[2, 7, 28, 16]/2 + 
 W[2, 7, 28, 18]/2 - W[2, 7, 28, 20]/2 - W[2, 7, 29, 1]/2 + 
 W[2, 7, 29, 16]/2 + W[2, 7, 29, 18]/2 - W[2, 7, 29, 20]/2 - 
 W[2, 14, 1, 26]/4 + (3*W[2, 14, 1, 27])/4 + W[2, 14, 1, 28] + 
 (3*W[2, 14, 1, 29])/4 + W[2, 14, 2, 26]/4 + (3*W[2, 14, 2, 27])/4 - 
 (3*W[2, 14, 2, 29])/4 - W[2, 14, 2, 30]/2 - W[2, 14, 4, 26]/4 - 
 (3*W[2, 14, 4, 27])/4 + (3*W[2, 14, 4, 29])/4 + W[2, 14, 4, 30]/2 - 
 W[2, 14, 5, 26]/4 + (3*W[2, 14, 5, 27])/4 - (3*W[2, 14, 5, 29])/4 - 
 W[2, 14, 5, 30] + W[2, 14, 16, 26]/4 - (3*W[2, 14, 16, 27])/4 - 
 W[2, 14, 16, 28] - (3*W[2, 14, 16, 29])/4 + W[2, 14, 19, 26]/4 - 
 (3*W[2, 14, 19, 27])/4 + (3*W[2, 14, 19, 29])/4 + W[2, 14, 19, 30] - 
 W[2, 14, 28, 3]/4 + W[2, 14, 28, 17]/4 + (3*W[2, 14, 28, 18])/4 - 
 (3*W[2, 14, 28, 20])/4 + W[2, 14, 30, 3]/4 - W[2, 14, 30, 17]/4 - 
 (3*W[2, 14, 30, 18])/4 + (3*W[2, 14, 30, 20])/4 + (5*W[2, 16, 1, 26])/8 + 
 W[2, 16, 1, 27]/8 + W[2, 16, 1, 28]/4 - W[2, 16, 1, 29]/4 - 
 W[2, 16, 1, 30] - W[2, 16, 2, 26]/2 + W[2, 16, 2, 27]/8 - 
 W[2, 16, 2, 29]/8 + W[2, 16, 2, 30]/8 - W[2, 16, 3, 26]/8 - 
 W[2, 16, 3, 28]/8 - (3*W[2, 16, 3, 29])/8 - W[2, 16, 3, 30]/4 + 
 W[2, 16, 4, 26]/8 - W[2, 16, 4, 27]/8 + W[2, 16, 4, 28]/2 - 
 (5*W[2, 16, 4, 29])/8 - (5*W[2, 16, 4, 30])/8 + W[2, 16, 5, 27]/8 + 
 W[2, 16, 5, 28]/2 + (3*W[2, 16, 5, 29])/4 + W[2, 16, 5, 30]/4 + 
 W[2, 16, 9, 26]/2 + W[2, 16, 9, 29]/2 + W[2, 16, 9, 30]/2 - 
 W[2, 16, 14, 28] + W[2, 16, 14, 30] - (3*W[2, 16, 16, 26])/4 - 
 W[2, 16, 16, 27]/8 + W[2, 16, 16, 28]/4 + W[2, 16, 16, 29]/2 - 
 (3*W[2, 16, 17, 26])/8 - W[2, 16, 17, 28]/8 - W[2, 16, 17, 29]/4 - 
 (3*W[2, 16, 17, 30])/8 + (3*W[2, 16, 18, 26])/8 - W[2, 16, 18, 28]/8 + 
 W[2, 16, 18, 30]/8 - W[2, 16, 19, 26]/8 - W[2, 16, 19, 27]/8 - 
 W[2, 16, 19, 30]/4 + W[2, 16, 20, 26]/4 - W[2, 16, 20, 28]/8 - 
 W[2, 16, 20, 29]/8 + W[2, 16, 20, 30]/2 + (3*W[2, 16, 26, 1])/4 - 
 (3*W[2, 16, 26, 2])/8 + W[2, 16, 26, 3]/8 - (3*W[2, 16, 26, 5])/8 - 
 (3*W[2, 16, 26, 16])/8 - (3*W[2, 16, 26, 17])/8 + (3*W[2, 16, 26, 18])/8 - 
 W[2, 16, 26, 19]/4 + W[2, 16, 26, 20]/2 - W[2, 16, 28, 2]/8 + 
 W[2, 16, 28, 3]/8 + W[2, 16, 28, 4]/8 - W[2, 16, 28, 20]/8 - 
 W[2, 16, 29, 2]/8 + W[2, 16, 29, 3]/8 + W[2, 16, 29, 4]/8 - 
 W[2, 16, 29, 20]/8 - W[2, 17, 1, 27]/2 - W[2, 17, 1, 28]/2 + 
 W[2, 17, 1, 30]/2 + (3*W[2, 17, 2, 27])/8 + (3*W[2, 17, 2, 28])/8 - 
 (3*W[2, 17, 2, 30])/8 - (5*W[2, 17, 3, 27])/8 - (3*W[2, 17, 3, 28])/8 + 
 W[2, 17, 3, 29]/4 + (5*W[2, 17, 3, 30])/8 - W[2, 17, 4, 26]/4 - 
 W[2, 17, 4, 27]/8 + (3*W[2, 17, 4, 28])/8 + W[2, 17, 4, 29]/2 + 
 W[2, 17, 4, 30]/4 + W[2, 17, 5, 27]/8 - W[2, 17, 5, 28]/8 - 
 W[2, 17, 5, 29]/4 - W[2, 17, 5, 30]/8 + W[2, 17, 16, 26]/4 + 
 W[2, 17, 16, 27]/4 - W[2, 17, 16, 28]/4 - W[2, 17, 16, 29]/2 - 
 (3*W[2, 17, 16, 30])/8 + W[2, 17, 17, 27]/8 + W[2, 17, 17, 28]/8 - 
 W[2, 17, 17, 30]/8 - W[2, 17, 18, 26]/4 + W[2, 17, 18, 27]/4 - 
 W[2, 17, 18, 29]/4 - W[2, 17, 18, 30]/8 + W[2, 17, 19, 26]/4 + 
 W[2, 17, 19, 27]/8 + (3*W[2, 17, 19, 28])/8 + W[2, 17, 19, 29]/4 - 
 W[2, 17, 19, 30]/4 - W[2, 17, 27, 1] + (3*W[2, 17, 27, 2])/8 - 
 W[2, 17, 27, 3]/8 - W[2, 17, 27, 4]/8 + (3*W[2, 17, 27, 5])/8 - 
 W[2, 17, 27, 16]/4 + (3*W[2, 17, 27, 17])/8 + W[2, 17, 27, 18]/4 + 
 (3*W[2, 17, 27, 19])/8 - W[2, 17, 27, 20]/4 - W[2, 17, 28, 1] + 
 (3*W[2, 17, 28, 2])/8 - W[2, 17, 28, 3]/8 - W[2, 17, 28, 4]/8 + 
 (3*W[2, 17, 28, 5])/8 - W[2, 17, 28, 16]/4 + (3*W[2, 17, 28, 17])/8 + 
 W[2, 17, 28, 18]/4 + (3*W[2, 17, 28, 19])/8 - W[2, 17, 28, 20]/4 + 
 (3*W[2, 17, 30, 1])/4 - (3*W[2, 17, 30, 2])/8 + W[2, 17, 30, 3]/8 - 
 (3*W[2, 17, 30, 5])/8 - (3*W[2, 17, 30, 16])/8 - (3*W[2, 17, 30, 17])/8 + 
 (3*W[2, 17, 30, 18])/8 - W[2, 17, 30, 19]/4 + W[2, 17, 30, 20]/2 - 
 (5*W[2, 18, 1, 26])/8 - W[2, 18, 1, 27]/8 + (3*W[2, 18, 1, 28])/4 + 
 W[2, 18, 1, 29] + W[2, 18, 1, 30]/2 + W[2, 18, 2, 26]/2 + 
 W[2, 18, 2, 27]/8 - (5*W[2, 18, 2, 28])/8 - (3*W[2, 18, 2, 29])/4 - 
 (3*W[2, 18, 2, 30])/8 + W[2, 18, 3, 26]/8 + W[2, 18, 3, 27]/4 + 
 (3*W[2, 18, 3, 28])/8 + (3*W[2, 18, 3, 29])/8 - W[2, 18, 4, 26]/4 - 
 W[2, 18, 4, 27]/8 - W[2, 18, 4, 28]/8 + W[2, 18, 4, 29]/4 - 
 W[2, 18, 4, 30]/8 + W[2, 18, 5, 27]/8 + W[2, 18, 5, 28]/8 - 
 (3*W[2, 18, 5, 29])/8 - W[2, 18, 5, 30]/2 - W[2, 18, 16, 26]/8 - 
 (3*W[2, 18, 16, 27])/8 + (3*W[2, 18, 17, 26])/8 + W[2, 18, 17, 27]/4 - 
 W[2, 18, 17, 28]/8 - W[2, 18, 17, 29]/4 + W[2, 18, 17, 30]/8 + 
 W[2, 18, 18, 26]/2 - W[2, 18, 18, 28]/4 - W[2, 18, 18, 29]/8 + 
 (3*W[2, 18, 18, 30])/8 + W[2, 18, 19, 26]/4 + (3*W[2, 18, 19, 27])/8 - 
 (3*W[2, 18, 19, 28])/8 - (5*W[2, 18, 19, 29])/8 - W[2, 18, 20, 26]/4 - 
 W[2, 18, 20, 28]/4 - W[2, 18, 25, 26]/2 - W[2, 18, 25, 27]/2 + 
 W[2, 18, 25, 28]/2 + W[2, 18, 25, 29]/2 - W[2, 18, 26, 1] + 
 (3*W[2, 18, 26, 2])/8 - W[2, 18, 26, 3]/8 - W[2, 18, 26, 4]/8 + 
 (3*W[2, 18, 26, 5])/8 - W[2, 18, 26, 16]/4 + (3*W[2, 18, 26, 17])/8 + 
 W[2, 18, 26, 18]/4 + (3*W[2, 18, 26, 19])/8 - W[2, 18, 26, 20]/4 + 
 (5*W[2, 18, 28, 1])/4 - W[2, 18, 28, 2]/2 + W[2, 18, 28, 3]/8 + 
 W[2, 18, 28, 4]/4 - (3*W[2, 18, 28, 5])/8 - W[2, 18, 28, 17]/4 - 
 W[2, 18, 28, 18]/8 - (3*W[2, 18, 28, 19])/8 + (5*W[2, 18, 29, 1])/4 - 
 W[2, 18, 29, 2]/2 + W[2, 18, 29, 3]/8 + W[2, 18, 29, 4]/4 - 
 (3*W[2, 18, 29, 5])/8 - W[2, 18, 29, 17]/4 - W[2, 18, 29, 18]/8 - 
 (3*W[2, 18, 29, 19])/8 + (5*W[2, 19, 1, 26])/8 + (5*W[2, 19, 1, 27])/8 - 
 W[2, 19, 1, 28]/4 - (3*W[2, 19, 1, 29])/8 - W[2, 19, 2, 26]/2 - 
 (5*W[2, 19, 2, 27])/8 + (5*W[2, 19, 2, 29])/8 + W[2, 19, 2, 30]/8 + 
 W[2, 19, 3, 26]/8 + (3*W[2, 19, 3, 27])/8 - (3*W[2, 19, 3, 28])/8 - 
 (5*W[2, 19, 3, 29])/8 - W[2, 19, 3, 30]/4 + W[2, 19, 4, 26]/2 + 
 (5*W[2, 19, 4, 27])/8 - (5*W[2, 19, 4, 29])/8 - W[2, 19, 4, 30]/8 - 
 W[2, 19, 5, 26]/4 - W[2, 19, 5, 27]/2 + W[2, 19, 5, 29]/2 + 
 W[2, 19, 5, 30]/4 - W[2, 19, 16, 26]/8 - W[2, 19, 16, 27]/8 + 
 W[2, 19, 16, 28]/4 - W[2, 19, 16, 29]/8 - (3*W[2, 19, 17, 26])/8 + 
 (3*W[2, 19, 17, 28])/8 + W[2, 19, 17, 29]/4 - (3*W[2, 19, 17, 30])/8 - 
 W[2, 19, 18, 27]/8 + (3*W[2, 19, 18, 28])/8 - W[2, 19, 18, 29]/8 + 
 W[2, 19, 18, 30]/8 - (3*W[2, 19, 19, 26])/4 - W[2, 19, 19, 27]/2 + 
 W[2, 19, 19, 29]/2 - W[2, 19, 19, 30]/4 + W[2, 19, 20, 26]/4 - 
 W[2, 19, 20, 27]/4 + W[2, 19, 20, 28]/8 + W[2, 19, 20, 29]/2 + 
 W[2, 19, 20, 30]/2 + W[2, 19, 25, 26]/2 + W[2, 19, 25, 27]/2 - 
 W[2, 19, 25, 28]/2 - W[2, 19, 25, 29]/2 + W[2, 19, 26, 1] - 
 (3*W[2, 19, 26, 2])/8 + W[2, 19, 26, 3]/8 + W[2, 19, 26, 4]/8 - 
 (3*W[2, 19, 26, 5])/8 + W[2, 19, 26, 16]/4 - (3*W[2, 19, 26, 17])/8 - 
 W[2, 19, 26, 18]/4 - (3*W[2, 19, 26, 19])/8 + W[2, 19, 26, 20]/4 + 
 (5*W[2, 19, 27, 1])/4 - W[2, 19, 27, 2]/2 + W[2, 19, 27, 3]/8 + 
 W[2, 19, 27, 4]/4 - (3*W[2, 19, 27, 5])/8 - W[2, 19, 27, 17]/4 - 
 W[2, 19, 27, 18]/8 - (3*W[2, 19, 27, 19])/8 - (3*W[2, 19, 29, 1])/4 + 
 W[2, 19, 29, 2]/2 - W[2, 19, 29, 3]/8 - W[2, 19, 29, 4]/4 + 
 (3*W[2, 19, 29, 5])/8 - W[2, 19, 29, 16]/2 + W[2, 19, 29, 17]/4 - 
 (3*W[2, 19, 29, 18])/8 + (3*W[2, 19, 29, 19])/8 + W[2, 19, 29, 20]/2 + 
 W[2, 19, 30, 2]/8 - W[2, 19, 30, 3]/8 - W[2, 19, 30, 4]/8 + 
 W[2, 19, 30, 20]/8 - W[2, 20, 1, 27]/4 - W[2, 20, 1, 28]/4 - 
 W[2, 20, 1, 29]/8 - W[2, 20, 1, 30]/2 + W[2, 20, 2, 27]/2 + 
 (5*W[2, 20, 2, 28])/8 + W[2, 20, 2, 29]/8 + W[2, 20, 2, 30]/4 - 
 W[2, 20, 3, 26]/4 - (5*W[2, 20, 3, 27])/8 - W[2, 20, 3, 28]/4 + 
 W[2, 20, 3, 30]/4 - W[2, 20, 4, 27]/4 + W[2, 20, 4, 28]/8 + 
 W[2, 20, 4, 29]/8 + W[2, 20, 4, 30]/4 + W[2, 20, 5, 26]/4 + 
 W[2, 20, 5, 27]/8 - W[2, 20, 5, 28]/8 + W[2, 20, 5, 29]/8 + 
 W[2, 20, 5, 30]/2 - W[2, 20, 16, 28]/2 - W[2, 20, 16, 29]/8 - 
 W[2, 20, 18, 26]/4 - (3*W[2, 20, 18, 27])/8 - (5*W[2, 20, 18, 28])/8 - 
 W[2, 20, 18, 29]/4 - W[2, 20, 18, 30]/2 + W[2, 20, 19, 26]/4 + 
 W[2, 20, 19, 27]/8 + (3*W[2, 20, 19, 28])/8 + W[2, 20, 19, 29]/8 + 
 (3*W[2, 20, 20, 27])/4 + (5*W[2, 20, 20, 28])/8 - W[2, 20, 20, 30]/4 - 
 (3*W[2, 20, 27, 1])/4 + W[2, 20, 27, 2]/2 - W[2, 20, 27, 3]/8 - 
 W[2, 20, 27, 4]/4 + (3*W[2, 20, 27, 5])/8 - W[2, 20, 27, 16]/2 + 
 W[2, 20, 27, 17]/4 - (3*W[2, 20, 27, 18])/8 + (3*W[2, 20, 27, 19])/8 + 
 W[2, 20, 27, 20]/2 - (3*W[2, 20, 28, 1])/4 + W[2, 20, 28, 2]/2 - 
 W[2, 20, 28, 3]/8 - W[2, 20, 28, 4]/4 + (3*W[2, 20, 28, 5])/8 - 
 W[2, 20, 28, 16]/2 + W[2, 20, 28, 17]/4 - (3*W[2, 20, 28, 18])/8 + 
 (3*W[2, 20, 28, 19])/8 + W[2, 20, 28, 20]/2 - W[2, 20, 30, 2]/8 + 
 W[2, 20, 30, 3]/8 + W[2, 20, 30, 4]/8 - W[2, 20, 30, 20]/8 + 
 W[2, 26, 26, 27]/8 + W[2, 26, 26, 28]/8 - W[2, 26, 26, 30]/8 + 
 W[2, 26, 27, 26]/8 - W[2, 26, 27, 27]/4 - W[2, 26, 27, 28]/8 + 
 W[2, 26, 27, 30]/8 + W[2, 26, 28, 26]/8 - W[2, 26, 28, 27]/8 - 
 W[2, 26, 30, 26]/8 + W[2, 26, 30, 27]/8 - W[2, 27, 26, 26]/2 - 
 W[2, 27, 26, 27]/4 - W[2, 27, 26, 30]/8 - W[2, 27, 27, 26]/4 - 
 W[2, 27, 27, 29]/8 - W[2, 27, 27, 30]/8 + W[2, 27, 28, 29]/8 - 
 W[2, 27, 29, 27]/8 + W[2, 27, 29, 28]/8 - W[2, 27, 30, 26]/8 - 
 W[2, 27, 30, 27]/8 - W[2, 28, 26, 26]/2 - W[2, 28, 26, 27]/4 - 
 W[2, 28, 26, 30]/8 - W[2, 28, 27, 26]/4 - W[2, 28, 27, 28]/4 + 
 W[2, 28, 27, 29]/8 - W[2, 28, 27, 30]/8 - W[2, 28, 28, 27]/4 + 
 W[2, 28, 28, 29]/4 + W[2, 28, 28, 30]/4 + W[2, 28, 29, 27]/8 + 
 W[2, 28, 29, 28]/4 - W[2, 28, 29, 29]/4 - W[2, 28, 29, 30]/4 - 
 W[2, 28, 30, 26]/8 - W[2, 28, 30, 27]/8 + W[2, 28, 30, 28]/4 - 
 W[2, 28, 30, 29]/4 - W[2, 29, 27, 28]/4 + W[2, 29, 27, 29]/4 - 
 W[2, 29, 28, 27]/4 + W[2, 29, 28, 29]/8 + W[2, 29, 28, 30]/4 + 
 W[2, 29, 29, 27]/4 + W[2, 29, 29, 28]/8 - W[2, 29, 29, 29]/4 - 
 W[2, 29, 29, 30]/4 + W[2, 29, 30, 28]/4 - W[2, 29, 30, 29]/4 + 
 W[2, 30, 26, 26]/2 + (3*W[2, 30, 26, 27])/8 - W[2, 30, 26, 28]/8 - 
 W[2, 30, 26, 29]/4 + (3*W[2, 30, 27, 26])/8 + W[2, 30, 27, 27]/4 - 
 W[2, 30, 27, 28]/8 + W[2, 30, 27, 30]/8 - W[2, 30, 28, 26]/8 - 
 W[2, 30, 28, 27]/8 - W[2, 30, 28, 29]/8 - W[2, 30, 28, 30]/4 - 
 W[2, 30, 29, 26]/4 - W[2, 30, 29, 28]/8 - W[2, 30, 29, 29]/4 - 
 W[2, 30, 29, 30]/2 + W[2, 30, 30, 27]/8 - W[2, 30, 30, 28]/4 - 
 W[2, 30, 30, 29]/2 - W[2, 30, 30, 30]/4 + W[3, 1, 1, 26]/2 + 
 W[3, 1, 1, 27]/4 - W[3, 1, 1, 28]/4 - (7*W[3, 1, 1, 29])/8 - 
 (3*W[3, 1, 1, 30])/8 + W[3, 1, 2, 26]/2 + (5*W[3, 1, 2, 27])/4 + 
 (5*W[3, 1, 2, 28])/8 - W[3, 1, 2, 29]/4 - (5*W[3, 1, 2, 30])/8 + 
 (3*W[3, 1, 3, 26])/4 - (3*W[3, 1, 3, 29])/4 - W[3, 1, 3, 30]/4 - 
 (5*W[3, 1, 4, 26])/8 - W[3, 1, 4, 27]/4 - W[3, 1, 4, 28]/8 + 
 W[3, 1, 4, 29]/2 + W[3, 1, 4, 30]/8 - W[3, 1, 5, 26]/4 + W[3, 1, 5, 27]/4 - 
 (5*W[3, 1, 5, 28])/8 - W[3, 1, 5, 29]/4 - W[3, 1, 5, 30]/2 + 
 (3*W[3, 1, 8, 28])/2 + (3*W[3, 1, 8, 29])/2 + (3*W[3, 1, 8, 30])/2 - 
 W[3, 1, 11, 27] + W[3, 1, 11, 30] + W[3, 1, 13, 27] - W[3, 1, 13, 29] - 
 W[3, 1, 15, 26] + W[3, 1, 15, 29] + W[3, 1, 16, 26]/8 + W[3, 1, 16, 27]/4 - 
 W[3, 1, 16, 28]/4 + W[3, 1, 16, 29]/8 - W[3, 1, 16, 30]/8 - 
 W[3, 1, 17, 27]/2 - W[3, 1, 17, 28]/4 + (3*W[3, 1, 17, 30])/8 - 
 W[3, 1, 18, 26]/8 - W[3, 1, 18, 28]/8 + W[3, 1, 18, 29]/8 + 
 W[3, 1, 19, 26]/8 + W[3, 1, 19, 27]/4 + W[3, 1, 19, 28]/8 - 
 W[3, 1, 19, 29]/2 - (3*W[3, 1, 19, 30])/4 - (3*W[3, 1, 20, 27])/2 - 
 (5*W[3, 1, 20, 28])/8 + (3*W[3, 1, 20, 29])/8 - (3*W[3, 1, 20, 30])/8 + 
 W[3, 1, 26, 1]/4 + W[3, 1, 26, 3]/8 - W[3, 1, 26, 5]/8 - W[3, 1, 26, 16]/4 + 
 W[3, 1, 26, 18]/8 + W[3, 1, 26, 19]/8 - W[3, 1, 26, 20]/4 + 
 W[3, 1, 27, 3]/4 - W[3, 1, 27, 4]/4 + W[3, 1, 27, 16]/4 - 
 W[3, 1, 27, 17]/4 + W[3, 1, 27, 19]/4 - W[3, 1, 27, 20]/4 - 
 W[3, 1, 28, 1]/4 + W[3, 1, 28, 3]/8 - W[3, 1, 28, 4]/4 + W[3, 1, 28, 5]/8 + 
 W[3, 1, 28, 16]/2 - W[3, 1, 28, 17]/4 - W[3, 1, 28, 18]/8 + 
 W[3, 1, 28, 19]/8 - (3*W[3, 1, 29, 1])/4 + (3*W[3, 1, 29, 2])/8 - 
 W[3, 1, 29, 3]/8 + W[3, 1, 29, 5]/2 + (3*W[3, 1, 29, 16])/8 + 
 W[3, 1, 29, 17]/4 - (9*W[3, 1, 29, 18])/8 + W[3, 1, 29, 19]/8 + 
 (3*W[3, 1, 29, 20])/8 - W[3, 1, 30, 2]/8 + W[3, 1, 30, 3]/4 + 
 W[3, 1, 30, 4]/4 - W[3, 1, 30, 5]/8 - W[3, 1, 30, 16]/8 - 
 W[3, 1, 30, 20]/8 + W[3, 2, 1, 26]/2 + (3*W[3, 2, 1, 27])/4 + 
 (3*W[3, 2, 1, 28])/4 + W[3, 2, 1, 29]/4 + W[3, 2, 1, 30]/4 + 
 W[3, 2, 2, 27]/4 - (3*W[3, 2, 2, 28])/8 - (5*W[3, 2, 2, 29])/8 - 
 W[3, 2, 2, 30]/4 - W[3, 2, 3, 27]/4 + W[3, 2, 3, 28]/2 + 
 (3*W[3, 2, 3, 29])/4 + W[3, 2, 3, 30]/4 - W[3, 2, 4, 26]/8 - 
 W[3, 2, 4, 27]/2 - (3*W[3, 2, 4, 28])/8 + W[3, 2, 4, 29]/8 + 
 (3*W[3, 2, 5, 27])/4 + W[3, 2, 5, 28]/8 - (5*W[3, 2, 5, 29])/8 - 
 (3*W[3, 2, 5, 30])/4 + W[3, 2, 16, 26]/8 - W[3, 2, 16, 29]/4 - 
 (3*W[3, 2, 17, 27])/4 - W[3, 2, 17, 28]/4 + W[3, 2, 17, 29]/2 + 
 (3*W[3, 2, 17, 30])/4 - W[3, 2, 18, 26]/8 + (3*W[3, 2, 18, 28])/8 + 
 (5*W[3, 2, 18, 29])/8 + W[3, 2, 19, 26]/8 - (3*W[3, 2, 19, 28])/8 - 
 (3*W[3, 2, 19, 29])/8 + W[3, 2, 19, 30]/2 - W[3, 2, 20, 26]/2 - 
 W[3, 2, 20, 27]/4 - (3*W[3, 2, 20, 28])/8 - (3*W[3, 2, 20, 29])/8 - 
 (3*W[3, 2, 20, 30])/4 - W[3, 2, 26, 1]/4 - W[3, 2, 26, 4]/8 - 
 (5*W[3, 2, 26, 16])/8 + (5*W[3, 2, 26, 18])/8 + W[3, 2, 26, 19]/8 + 
 W[3, 2, 26, 20]/4 + (3*W[3, 2, 28, 1])/4 - (3*W[3, 2, 28, 2])/8 + 
 W[3, 2, 28, 4]/8 - (3*W[3, 2, 28, 5])/8 + W[3, 2, 28, 16]/2 - 
 W[3, 2, 28, 17]/4 + (3*W[3, 2, 28, 18])/8 - (3*W[3, 2, 28, 19])/8 - 
 (3*W[3, 2, 28, 20])/8 + (3*W[3, 2, 29, 1])/4 - (3*W[3, 2, 29, 2])/8 + 
 W[3, 2, 29, 4]/8 - (3*W[3, 2, 29, 5])/8 + W[3, 2, 29, 16]/2 - 
 W[3, 2, 29, 17]/4 + (3*W[3, 2, 29, 18])/8 - (3*W[3, 2, 29, 19])/8 - 
 (3*W[3, 2, 29, 20])/8 + W[3, 3, 1, 26]/4 + W[3, 3, 1, 27]/4 - 
 (3*W[3, 3, 1, 29])/4 + W[3, 3, 1, 30]/4 - W[3, 3, 2, 27]/4 + 
 W[3, 3, 2, 28]/4 + W[3, 3, 2, 29]/2 + W[3, 3, 2, 30]/4 + W[3, 3, 3, 27]/4 + 
 W[3, 3, 3, 28]/4 - W[3, 3, 3, 30]/4 + W[3, 3, 4, 26]/4 + W[3, 3, 4, 27]/2 - 
 W[3, 3, 4, 28]/2 - (3*W[3, 3, 4, 29])/4 - W[3, 3, 4, 30]/2 + 
 W[3, 3, 5, 28]/4 + W[3, 3, 5, 29]/4 - W[3, 3, 8, 28]/2 - W[3, 3, 8, 29]/2 - 
 W[3, 3, 8, 30]/2 - W[3, 3, 13, 27] + W[3, 3, 13, 29] + W[3, 3, 16, 28]/4 + 
 W[3, 3, 16, 29]/2 + W[3, 3, 17, 28]/4 + W[3, 3, 17, 29]/4 - 
 W[3, 3, 18, 28]/4 - W[3, 3, 18, 29]/2 - W[3, 3, 19, 26]/4 - 
 W[3, 3, 19, 27]/4 + W[3, 3, 19, 30]/4 - W[3, 3, 20, 26]/4 + 
 W[3, 3, 20, 27]/2 + W[3, 3, 20, 30]/2 - W[3, 4, 1, 26]/2 - 
 W[3, 4, 1, 27]/2 - W[3, 4, 1, 28]/2 + (3*W[3, 4, 1, 29])/8 + 
 (3*W[3, 4, 1, 30])/8 - W[3, 4, 2, 27] - (3*W[3, 4, 2, 28])/8 + 
 W[3, 4, 2, 29]/4 + (7*W[3, 4, 2, 30])/8 + (3*W[3, 4, 3, 26])/8 - 
 W[3, 4, 3, 27]/4 - (3*W[3, 4, 3, 28])/8 - (3*W[3, 4, 3, 29])/8 - 
 (3*W[3, 4, 4, 26])/8 - W[3, 4, 4, 27]/4 + (3*W[3, 4, 4, 28])/8 - 
 (3*W[3, 4, 4, 30])/8 - (3*W[3, 4, 5, 26])/8 - W[3, 4, 5, 27] + 
 (7*W[3, 4, 5, 29])/8 + W[3, 4, 5, 30]/4 + W[3, 4, 11, 27] - 
 W[3, 4, 11, 30] + W[3, 4, 13, 27] - W[3, 4, 13, 29] - W[3, 4, 16, 26]/8 - 
 W[3, 4, 16, 27]/4 + W[3, 4, 16, 28]/2 + (3*W[3, 4, 16, 29])/8 + 
 W[3, 4, 16, 30]/8 + W[3, 4, 17, 27]/4 - W[3, 4, 17, 29]/2 - 
 W[3, 4, 17, 30]/8 + W[3, 4, 18, 26]/2 + W[3, 4, 18, 27] + 
 W[3, 4, 18, 28]/2 + W[3, 4, 19, 27]/4 - W[3, 4, 19, 29]/8 - 
 W[3, 4, 19, 30]/2 + W[3, 4, 20, 26]/2 - W[3, 4, 20, 27]/4 - 
 W[3, 4, 20, 28]/8 + W[3, 4, 20, 29]/8 + (3*W[3, 4, 20, 30])/8 + 
 W[3, 4, 27, 1]/2 - W[3, 4, 27, 2]/2 + W[3, 4, 27, 3]/4 + W[3, 4, 27, 4]/4 - 
 W[3, 4, 27, 5]/2 - W[3, 4, 27, 16]/4 - W[3, 4, 27, 17]/4 + W[3, 4, 27, 18] - 
 W[3, 4, 27, 19]/4 - W[3, 4, 27, 20]/4 + W[3, 4, 29, 2]/8 - 
 W[3, 4, 29, 3]/4 - W[3, 4, 29, 4]/4 + W[3, 4, 29, 5]/8 + W[3, 4, 29, 16]/8 + 
 W[3, 4, 29, 20]/8 + W[3, 4, 30, 2]/8 - W[3, 4, 30, 3]/4 - W[3, 4, 30, 4]/4 + 
 W[3, 4, 30, 5]/8 + W[3, 4, 30, 16]/8 + W[3, 4, 30, 20]/8 + 
 W[3, 5, 1, 27]/8 - (5*W[3, 5, 1, 28])/8 + W[3, 5, 1, 29]/2 + 
 W[3, 5, 1, 30]/8 + (7*W[3, 5, 2, 27])/8 + W[3, 5, 2, 28]/4 - 
 (5*W[3, 5, 2, 29])/8 - (7*W[3, 5, 2, 30])/8 - (3*W[3, 5, 3, 27])/4 + 
 W[3, 5, 3, 28]/8 + (7*W[3, 5, 3, 29])/8 + (3*W[3, 5, 3, 30])/4 - 
 W[3, 5, 4, 26]/4 - W[3, 5, 4, 27] - W[3, 5, 4, 28]/8 + 
 (7*W[3, 5, 4, 29])/8 + (5*W[3, 5, 4, 30])/8 - W[3, 5, 5, 27]/4 + 
 W[3, 5, 5, 28]/2 + (3*W[3, 5, 5, 29])/4 + W[3, 5, 5, 30]/4 - 
 W[3, 5, 8, 28]/2 - W[3, 5, 8, 29]/2 - W[3, 5, 8, 30]/2 + 2*W[3, 5, 13, 27] - 
 2*W[3, 5, 13, 29] - W[3, 5, 16, 26]/4 - W[3, 5, 16, 27]/4 - 
 W[3, 5, 16, 28]/4 - W[3, 5, 16, 29]/4 + W[3, 5, 16, 30]/8 + 
 W[3, 5, 17, 27]/8 + W[3, 5, 17, 28]/8 - W[3, 5, 17, 30]/8 + 
 W[3, 5, 18, 26]/4 + W[3, 5, 18, 27]/8 - (3*W[3, 5, 18, 28])/8 - 
 W[3, 5, 18, 29]/4 + W[3, 5, 19, 26]/4 + W[3, 5, 19, 27]/8 + 
 (3*W[3, 5, 19, 28])/8 + W[3, 5, 19, 29]/4 + W[3, 5, 19, 30]/4 - 
 (9*W[3, 5, 20, 27])/8 + W[3, 5, 20, 28]/2 + (3*W[3, 5, 20, 29])/8 - 
 (5*W[3, 5, 20, 30])/8 + W[3, 5, 26, 1]/4 - W[3, 5, 26, 4]/8 - 
 W[3, 5, 26, 16]/8 + W[3, 5, 26, 18]/8 + W[3, 5, 26, 19]/8 - 
 W[3, 5, 26, 20]/4 + W[3, 5, 27, 1]/4 + W[3, 5, 27, 3]/8 - W[3, 5, 27, 5]/8 - 
 W[3, 5, 27, 16]/4 + W[3, 5, 27, 18]/8 + W[3, 5, 27, 19]/8 - 
 W[3, 5, 27, 20]/4 - (3*W[3, 5, 28, 1])/4 + (3*W[3, 5, 28, 2])/8 - 
 W[3, 5, 28, 4]/8 + (3*W[3, 5, 28, 5])/8 - W[3, 5, 28, 16]/2 + 
 W[3, 5, 28, 17]/4 - (3*W[3, 5, 28, 18])/8 + (3*W[3, 5, 28, 19])/8 + 
 (3*W[3, 5, 28, 20])/8 - (3*W[3, 5, 29, 1])/4 + (3*W[3, 5, 29, 2])/8 - 
 W[3, 5, 29, 3]/8 + W[3, 5, 29, 5]/2 + (3*W[3, 5, 29, 16])/8 + 
 W[3, 5, 29, 17]/4 - (9*W[3, 5, 29, 18])/8 + W[3, 5, 29, 19]/8 + 
 (3*W[3, 5, 29, 20])/8 - W[3, 5, 30, 3]/8 - W[3, 5, 30, 4]/8 + 
 W[3, 5, 30, 5]/8 + W[3, 5, 30, 16]/8 + W[3, 8, 1, 27]/2 + 
 (3*W[3, 8, 1, 28])/2 + (3*W[3, 8, 1, 29])/4 + W[3, 8, 1, 30] - 
 W[3, 8, 3, 27]/2 + W[3, 8, 3, 29]/4 - W[3, 8, 5, 27]/2 - W[3, 8, 5, 28]/2 + 
 W[3, 8, 5, 29]/4 - W[3, 8, 8, 28] - W[3, 8, 8, 29] - W[3, 8, 8, 30] + 
 W[3, 8, 16, 27]/2 + W[3, 8, 16, 28]/2 + W[3, 8, 16, 29]/4 - 
 W[3, 8, 19, 27]/2 - W[3, 8, 19, 28]/2 - W[3, 8, 19, 29]/4 + 
 W[3, 8, 20, 27]/2 - W[3, 8, 20, 29]/4 + W[3, 8, 28, 1] - W[3, 8, 28, 2]/4 - 
 W[3, 8, 28, 3]/4 + W[3, 8, 28, 4]/4 - W[3, 8, 28, 5]/2 + W[3, 8, 28, 18]/2 - 
 W[3, 8, 28, 19]/2 - W[3, 8, 28, 20]/4 + W[3, 8, 29, 1] - W[3, 8, 29, 2]/4 - 
 W[3, 8, 29, 3]/4 + W[3, 8, 29, 4]/4 - W[3, 8, 29, 5]/2 + W[3, 8, 29, 18]/2 - 
 W[3, 8, 29, 19]/2 - W[3, 8, 29, 20]/4 + W[3, 8, 30, 1] - W[3, 8, 30, 2]/4 - 
 W[3, 8, 30, 3]/4 + W[3, 8, 30, 4]/4 - W[3, 8, 30, 5]/2 + W[3, 8, 30, 18]/2 - 
 W[3, 8, 30, 19]/2 - W[3, 8, 30, 20]/4 + W[3, 13, 1, 26]/2 - 
 W[3, 13, 1, 29]/2 - W[3, 13, 3, 26]/2 + W[3, 13, 3, 29]/2 + 
 W[3, 13, 4, 26]/2 + W[3, 13, 4, 27] - W[3, 13, 4, 29]/2 + 
 W[3, 13, 5, 26]/2 + W[3, 13, 5, 27] - (3*W[3, 13, 5, 29])/2 - 
 2*W[3, 13, 13, 27] + 2*W[3, 13, 13, 29] - W[3, 13, 18, 26]/2 - 
 W[3, 13, 18, 27] + W[3, 13, 18, 29]/2 - W[3, 13, 20, 26]/2 + 
 W[3, 13, 20, 27] - W[3, 13, 20, 29]/2 - W[3, 13, 27, 1]/2 + 
 W[3, 13, 27, 2]/2 - W[3, 13, 27, 3]/2 + W[3, 13, 27, 5]/2 + 
 W[3, 13, 27, 17]/2 - W[3, 13, 27, 18] + W[3, 13, 27, 20]/2 + 
 W[3, 13, 29, 1]/2 - W[3, 13, 29, 2]/2 + W[3, 13, 29, 3]/2 - 
 W[3, 13, 29, 5]/2 - W[3, 13, 29, 17]/2 + W[3, 13, 29, 18] - 
 W[3, 13, 29, 20]/2 - W[3, 15, 1, 26] - (3*W[3, 15, 1, 27])/4 + 
 W[3, 15, 1, 28]/4 - (3*W[3, 15, 1, 30])/4 - (3*W[3, 15, 2, 27])/4 + 
 W[3, 15, 2, 28]/4 + W[3, 15, 2, 29] + (3*W[3, 15, 2, 30])/4 + 
 (3*W[3, 15, 3, 27])/4 + W[3, 15, 3, 28]/4 - W[3, 15, 3, 29]/2 - 
 (3*W[3, 15, 3, 30])/4 - (3*W[3, 15, 5, 27])/4 - W[3, 15, 5, 28]/4 + 
 W[3, 15, 5, 29]/2 + (3*W[3, 15, 5, 30])/4 + (3*W[3, 15, 17, 27])/4 - 
 W[3, 15, 17, 28]/4 - W[3, 15, 17, 29] - (3*W[3, 15, 17, 30])/4 + 
 W[3, 15, 20, 26] + (3*W[3, 15, 20, 27])/4 - W[3, 15, 20, 28]/4 + 
 (3*W[3, 15, 20, 30])/4 + W[3, 15, 26, 4]/4 + (3*W[3, 15, 26, 16])/4 - 
 (3*W[3, 15, 26, 18])/4 - W[3, 15, 26, 19]/4 - W[3, 15, 29, 4]/4 - 
 (3*W[3, 15, 29, 16])/4 + (3*W[3, 15, 29, 18])/4 + W[3, 15, 29, 19]/4 - 
 W[3, 16, 1, 29]/4 - W[3, 16, 1, 30]/4 + W[3, 16, 2, 28]/8 + 
 W[3, 16, 2, 29]/8 + W[3, 16, 3, 26]/8 + W[3, 16, 3, 28]/8 + 
 W[3, 16, 3, 29]/8 + W[3, 16, 4, 26]/8 + W[3, 16, 4, 28]/8 + 
 (3*W[3, 16, 4, 29])/8 + W[3, 16, 4, 30]/4 - W[3, 16, 5, 26]/8 - 
 W[3, 16, 5, 28]/4 - W[3, 16, 5, 29]/4 + W[3, 16, 8, 28]/2 + 
 W[3, 16, 8, 29]/2 + W[3, 16, 8, 30]/2 - W[3, 16, 16, 26]/8 - 
 W[3, 16, 16, 28]/4 - W[3, 16, 16, 29]/4 - W[3, 16, 19, 29]/4 - 
 W[3, 16, 19, 30]/4 - (3*W[3, 16, 20, 28])/8 - W[3, 16, 20, 29]/8 - 
 W[3, 16, 20, 30]/4 + W[3, 16, 26, 3]/8 + W[3, 16, 26, 4]/8 - 
 W[3, 16, 26, 5]/8 - W[3, 16, 26, 16]/8 - W[3, 16, 28, 2]/8 + 
 W[3, 16, 28, 3]/8 + W[3, 16, 28, 4]/8 - W[3, 16, 28, 20]/8 - 
 W[3, 16, 29, 2]/8 + W[3, 16, 29, 3]/8 + W[3, 16, 29, 4]/8 - 
 W[3, 16, 29, 20]/8 + W[3, 17, 1, 26]/4 - (3*W[3, 17, 1, 27])/8 - 
 (3*W[3, 17, 1, 28])/8 + W[3, 17, 1, 30]/8 - W[3, 17, 2, 27]/8 - 
 (3*W[3, 17, 2, 28])/8 - W[3, 17, 2, 29]/4 + W[3, 17, 2, 30]/8 - 
 W[3, 17, 3, 28]/8 - W[3, 17, 3, 29]/8 + W[3, 17, 4, 26]/8 - 
 W[3, 17, 4, 29]/4 - W[3, 17, 4, 30]/8 + W[3, 17, 5, 27]/4 + 
 (3*W[3, 17, 5, 28])/8 + W[3, 17, 5, 29]/8 - W[3, 17, 5, 30]/4 + 
 W[3, 17, 16, 26]/8 + W[3, 17, 16, 27]/4 - W[3, 17, 16, 30]/8 - 
 W[3, 17, 17, 27]/8 + W[3, 17, 17, 28]/8 + W[3, 17, 17, 29]/4 + 
 W[3, 17, 17, 30]/8 - W[3, 17, 18, 26]/8 - W[3, 17, 18, 27]/8 + 
 W[3, 17, 18, 28]/4 + W[3, 17, 18, 29]/8 - W[3, 17, 19, 26]/8 + 
 W[3, 17, 19, 27]/8 + W[3, 17, 19, 29]/8 - W[3, 17, 20, 26]/4 + 
 W[3, 17, 20, 27]/8 + W[3, 17, 20, 28]/8 + W[3, 17, 20, 30]/8 - 
 W[3, 17, 27, 1]/4 - W[3, 17, 27, 3]/8 + W[3, 17, 27, 5]/8 + 
 W[3, 17, 27, 16]/4 - W[3, 17, 27, 18]/8 - W[3, 17, 27, 19]/8 + 
 W[3, 17, 27, 20]/4 + W[3, 17, 29, 3]/8 + W[3, 17, 29, 4]/8 - 
 W[3, 17, 29, 5]/8 - W[3, 17, 29, 16]/8 + W[3, 17, 30, 3]/8 + 
 W[3, 17, 30, 4]/8 - W[3, 17, 30, 5]/8 - W[3, 17, 30, 16]/8 - 
 W[3, 18, 1, 26]/4 + W[3, 18, 1, 28]/4 - W[3, 18, 1, 29]/4 + 
 W[3, 18, 1, 30]/4 + W[3, 18, 2, 28]/2 + W[3, 18, 2, 29]/2 - 
 W[3, 18, 3, 26]/8 - (3*W[3, 18, 3, 28])/8 - (3*W[3, 18, 3, 29])/8 + 
 W[3, 18, 4, 26]/4 + W[3, 18, 4, 27] + W[3, 18, 4, 28]/4 - 
 W[3, 18, 4, 29]/4 - W[3, 18, 4, 30]/4 + W[3, 18, 5, 26]/8 - 
 W[3, 18, 5, 27]/4 - (5*W[3, 18, 5, 28])/8 - (3*W[3, 18, 5, 29])/8 + 
 W[3, 18, 5, 30]/4 - W[3, 18, 13, 27] + W[3, 18, 13, 29] + 
 W[3, 18, 17, 27]/4 + W[3, 18, 17, 28]/2 + W[3, 18, 17, 29]/4 - 
 W[3, 18, 17, 30]/4 + W[3, 18, 18, 26]/8 - W[3, 18, 18, 28]/8 - 
 W[3, 18, 18, 29]/8 - (3*W[3, 18, 19, 26])/8 - W[3, 18, 19, 27]/4 - 
 W[3, 18, 19, 28]/8 - (3*W[3, 18, 19, 29])/8 - W[3, 18, 19, 30]/2 + 
 W[3, 18, 20, 26]/4 + W[3, 18, 20, 27]/4 - W[3, 18, 20, 28]/4 + 
 W[3, 18, 20, 30]/2 - W[3, 18, 26, 1]/4 - W[3, 18, 26, 3]/8 + 
 W[3, 18, 26, 5]/8 + W[3, 18, 26, 16]/4 - W[3, 18, 26, 18]/8 - 
 W[3, 18, 26, 19]/8 + W[3, 18, 26, 20]/4 + W[3, 18, 28, 1]/4 - 
 W[3, 18, 28, 3]/8 + W[3, 18, 28, 4]/4 - W[3, 18, 28, 5]/8 - 
 W[3, 18, 28, 16]/2 + W[3, 18, 28, 17]/4 + W[3, 18, 28, 18]/8 - 
 W[3, 18, 28, 19]/8 + W[3, 18, 29, 1]/4 - W[3, 18, 29, 3]/8 + 
 W[3, 18, 29, 4]/4 - W[3, 18, 29, 5]/8 - W[3, 18, 29, 16]/2 + 
 W[3, 18, 29, 17]/4 + W[3, 18, 29, 18]/8 - W[3, 18, 29, 19]/8 + 
 W[3, 19, 1, 27]/8 - W[3, 19, 1, 28]/8 - W[3, 19, 1, 29]/8 - 
 (3*W[3, 19, 1, 30])/4 + (3*W[3, 19, 2, 27])/8 - W[3, 19, 2, 28]/2 - 
 W[3, 19, 2, 29]/2 - W[3, 19, 2, 30]/4 - (3*W[3, 19, 3, 26])/8 + 
 W[3, 19, 3, 27]/2 + W[3, 19, 3, 28]/4 - W[3, 19, 3, 30]/4 - 
 W[3, 19, 4, 27]/4 + W[3, 19, 4, 28]/8 + (3*W[3, 19, 5, 26])/8 + 
 W[3, 19, 5, 27]/4 + (3*W[3, 19, 5, 28])/8 + W[3, 19, 5, 29]/4 + 
 W[3, 19, 5, 30]/2 - W[3, 19, 8, 28]/2 - W[3, 19, 8, 29]/2 - 
 W[3, 19, 8, 30]/2 - W[3, 19, 16, 27]/2 + W[3, 19, 16, 28]/4 - 
 (3*W[3, 19, 16, 29])/8 - W[3, 19, 17, 27]/8 - (3*W[3, 19, 17, 28])/8 - 
 (3*W[3, 19, 18, 26])/8 + W[3, 19, 18, 27]/8 + W[3, 19, 18, 28]/2 - 
 (5*W[3, 19, 18, 29])/8 - W[3, 19, 18, 30]/2 + (3*W[3, 19, 19, 26])/8 + 
 (3*W[3, 19, 19, 27])/8 + W[3, 19, 19, 29]/2 + (3*W[3, 19, 19, 30])/4 + 
 W[3, 19, 20, 27]/8 + W[3, 19, 20, 28] + (3*W[3, 19, 20, 29])/8 - 
 W[3, 19, 21, 27] - W[3, 19, 21, 28] + W[3, 19, 21, 29] + W[3, 19, 21, 30] + 
 W[3, 19, 27, 1]/4 - W[3, 19, 27, 3]/8 + W[3, 19, 27, 4]/4 - 
 W[3, 19, 27, 5]/8 - W[3, 19, 27, 16]/2 + W[3, 19, 27, 17]/4 + 
 W[3, 19, 27, 18]/8 - W[3, 19, 27, 19]/8 - W[3, 19, 29, 1] + 
 (3*W[3, 19, 29, 2])/8 + W[3, 19, 29, 3]/8 - (3*W[3, 19, 29, 4])/8 + 
 W[3, 19, 29, 5]/2 - W[3, 19, 29, 18]/2 + W[3, 19, 29, 19]/2 + 
 (3*W[3, 19, 29, 20])/8 - W[3, 19, 30, 1] + (3*W[3, 19, 30, 2])/8 + 
 W[3, 19, 30, 3]/8 - (3*W[3, 19, 30, 4])/8 + W[3, 19, 30, 5]/2 - 
 W[3, 19, 30, 18]/2 + W[3, 19, 30, 19]/2 + (3*W[3, 19, 30, 20])/8 - 
 W[3, 20, 1, 26]/4 - (3*W[3, 20, 1, 27])/8 - (7*W[3, 20, 1, 28])/8 + 
 (7*W[3, 20, 1, 29])/8 - W[3, 20, 1, 30]/4 - W[3, 20, 2, 26]/2 - 
 (5*W[3, 20, 2, 27])/8 - (3*W[3, 20, 2, 28])/8 - W[3, 20, 2, 29]/8 - 
 W[3, 20, 3, 26]/4 + W[3, 20, 3, 27]/4 - (5*W[3, 20, 3, 28])/8 - 
 (3*W[3, 20, 3, 29])/8 + W[3, 20, 3, 30]/2 + W[3, 20, 4, 26]/8 - 
 W[3, 20, 4, 27]/4 + W[3, 20, 4, 28]/4 - W[3, 20, 4, 29]/8 + 
 W[3, 20, 4, 30]/4 - W[3, 20, 5, 26]/4 + W[3, 20, 5, 27]/4 + 
 (5*W[3, 20, 5, 28])/8 - W[3, 20, 5, 30]/2 + W[3, 20, 8, 28]/2 + 
 W[3, 20, 8, 29]/2 + W[3, 20, 8, 30]/2 + W[3, 20, 15, 26] - 
 W[3, 20, 15, 29] + W[3, 20, 16, 26]/8 - (3*W[3, 20, 16, 28])/4 - 
 W[3, 20, 16, 29]/8 + W[3, 20, 17, 27]/8 + W[3, 20, 17, 28]/8 + 
 W[3, 20, 17, 29]/4 + (3*W[3, 20, 18, 26])/8 - W[3, 20, 18, 27]/8 - 
 (3*W[3, 20, 18, 28])/4 + W[3, 20, 18, 29]/8 + W[3, 20, 18, 30]/2 - 
 W[3, 20, 19, 26]/8 - W[3, 20, 19, 27]/8 + W[3, 20, 19, 28]/2 + 
 W[3, 20, 19, 29] + W[3, 20, 19, 30]/4 - W[3, 20, 20, 26]/4 - 
 W[3, 20, 20, 27]/8 + (3*W[3, 20, 20, 28])/8 - W[3, 20, 20, 30]/4 + 
 W[3, 20, 21, 27] + W[3, 20, 21, 28] - W[3, 20, 21, 29] - W[3, 20, 21, 30] - 
 W[3, 20, 26, 3]/8 - W[3, 20, 26, 4]/8 + W[3, 20, 26, 5]/8 + 
 W[3, 20, 26, 16]/8 - W[3, 20, 27, 1]/4 + W[3, 20, 27, 3]/8 - 
 W[3, 20, 27, 4]/4 + W[3, 20, 27, 5]/8 + W[3, 20, 27, 16]/2 - 
 W[3, 20, 27, 17]/4 - W[3, 20, 27, 18]/8 + W[3, 20, 27, 19]/8 - 
 W[3, 20, 28, 1] + (3*W[3, 20, 28, 2])/8 + W[3, 20, 28, 3]/8 - 
 (3*W[3, 20, 28, 4])/8 + W[3, 20, 28, 5]/2 - W[3, 20, 28, 18]/2 + 
 W[3, 20, 28, 19]/2 + (3*W[3, 20, 28, 20])/8 - W[3, 20, 30, 2]/8 + 
 W[3, 20, 30, 3]/8 + W[3, 20, 30, 4]/8 - W[3, 20, 30, 20]/8 + 
 W[3, 26, 26, 27]/8 - W[3, 26, 26, 28]/8 - W[3, 26, 26, 29]/4 - 
 W[3, 26, 26, 30]/8 + W[3, 26, 27, 26]/8 + W[3, 26, 27, 27]/4 + 
 (3*W[3, 26, 27, 28])/8 + W[3, 26, 27, 29]/8 - W[3, 26, 27, 30]/4 - 
 W[3, 26, 28, 26]/8 + (3*W[3, 26, 28, 27])/8 + W[3, 26, 28, 28]/2 + 
 W[3, 26, 28, 29]/8 - W[3, 26, 29, 26]/4 + W[3, 26, 29, 27]/8 + 
 W[3, 26, 29, 28]/8 + W[3, 26, 29, 30]/4 - W[3, 26, 30, 26]/8 - 
 W[3, 26, 30, 27]/4 + W[3, 26, 30, 29]/4 + W[3, 26, 30, 30]/4 - 
 W[3, 27, 26, 27]/8 + W[3, 27, 26, 28]/8 - W[3, 27, 27, 26]/8 - 
 W[3, 27, 27, 27]/4 + W[3, 27, 27, 28]/8 + W[3, 27, 27, 29]/8 + 
 W[3, 27, 28, 26]/8 + W[3, 27, 28, 27]/8 - W[3, 27, 28, 29]/8 + 
 W[3, 27, 29, 27]/8 - W[3, 27, 29, 28]/8 + W[3, 28, 26, 27]/8 + 
 W[3, 28, 26, 28]/8 + W[3, 28, 27, 26]/8 - W[3, 28, 27, 27]/4 - 
 (5*W[3, 28, 27, 28])/8 + W[3, 28, 27, 29]/8 + W[3, 28, 28, 26]/8 - 
 (5*W[3, 28, 28, 27])/8 - W[3, 28, 28, 28]/2 + W[3, 28, 28, 30]/4 + 
 W[3, 28, 29, 27]/8 - W[3, 28, 29, 29]/4 - W[3, 28, 29, 30]/4 + 
 W[3, 28, 30, 28]/4 - W[3, 28, 30, 29]/4 + W[3, 29, 26, 27]/8 + 
 W[3, 29, 26, 28]/8 + W[3, 29, 26, 29]/4 + W[3, 29, 26, 30]/8 + 
 W[3, 29, 27, 26]/8 - W[3, 29, 27, 27]/4 - (5*W[3, 29, 27, 28])/8 + 
 W[3, 29, 27, 29]/8 + W[3, 29, 28, 26]/8 - (5*W[3, 29, 28, 27])/8 - 
 W[3, 29, 28, 28]/2 + W[3, 29, 28, 29]/8 + W[3, 29, 28, 30]/2 + 
 W[3, 29, 29, 26]/4 + W[3, 29, 29, 27]/8 + W[3, 29, 29, 28]/8 + 
 W[3, 29, 29, 30]/4 + W[3, 29, 30, 26]/8 + W[3, 29, 30, 28]/2 + 
 W[3, 29, 30, 29]/4 + W[3, 29, 30, 30]/4 + W[3, 30, 26, 29]/4 + 
 W[3, 30, 26, 30]/8 + W[3, 30, 28, 29]/8 + W[3, 30, 28, 30]/4 + 
 W[3, 30, 29, 26]/4 + W[3, 30, 29, 28]/8 + W[3, 30, 29, 29]/4 + 
 W[3, 30, 29, 30]/2 + W[3, 30, 30, 26]/8 + W[3, 30, 30, 28]/4 + 
 W[3, 30, 30, 29]/2 + W[3, 30, 30, 30]/4 - W[4, 1, 1, 26]/4 + 
 W[4, 1, 1, 27]/4 + W[4, 1, 1, 28]/2 - (3*W[4, 1, 1, 29])/8 - 
 (7*W[4, 1, 1, 30])/8 - (5*W[4, 1, 2, 26])/8 + W[4, 1, 2, 27]/4 - 
 W[4, 1, 2, 28]/4 - W[4, 1, 2, 29]/2 - W[4, 1, 2, 30]/4 - W[4, 1, 3, 26]/8 - 
 W[4, 1, 3, 27]/4 - (5*W[4, 1, 3, 28])/8 + W[4, 1, 3, 29]/8 + 
 W[4, 1, 3, 30]/2 + (3*W[4, 1, 4, 28])/4 - W[4, 1, 4, 29]/4 - 
 (3*W[4, 1, 4, 30])/4 + (5*W[4, 1, 5, 26])/8 + (5*W[4, 1, 5, 27])/4 + 
 W[4, 1, 5, 28]/2 - (5*W[4, 1, 5, 29])/8 - W[4, 1, 5, 30]/4 + 
 (3*W[4, 1, 9, 26])/2 + (3*W[4, 1, 9, 29])/2 + (3*W[4, 1, 9, 30])/2 + 
 W[4, 1, 11, 27] - W[4, 1, 11, 30] - W[4, 1, 13, 27] + W[4, 1, 13, 29] - 
 W[4, 1, 14, 28] + W[4, 1, 14, 30] - (5*W[4, 1, 16, 26])/8 - 
 (3*W[4, 1, 16, 27])/2 - (3*W[4, 1, 16, 29])/8 + (3*W[4, 1, 16, 30])/8 + 
 W[4, 1, 17, 26]/8 + W[4, 1, 17, 27]/4 + W[4, 1, 17, 28]/8 - 
 (3*W[4, 1, 17, 29])/4 - W[4, 1, 17, 30]/2 - W[4, 1, 18, 26]/8 - 
 W[4, 1, 18, 28]/8 + W[4, 1, 18, 30]/8 - W[4, 1, 19, 26]/4 - 
 W[4, 1, 19, 27]/2 + (3*W[4, 1, 19, 29])/8 - W[4, 1, 20, 26]/4 + 
 W[4, 1, 20, 27]/4 + W[4, 1, 20, 28]/8 - W[4, 1, 20, 29]/8 + 
 W[4, 1, 20, 30]/8 - W[4, 1, 26, 1]/4 + W[4, 1, 26, 2]/8 - W[4, 1, 26, 3]/4 + 
 W[4, 1, 26, 4]/8 + W[4, 1, 26, 17]/8 - W[4, 1, 26, 18]/8 - 
 W[4, 1, 26, 19]/4 + W[4, 1, 26, 20]/2 - W[4, 1, 27, 3]/4 + 
 W[4, 1, 27, 4]/4 - W[4, 1, 27, 16]/4 + W[4, 1, 27, 17]/4 - 
 W[4, 1, 27, 19]/4 + W[4, 1, 27, 20]/4 + W[4, 1, 28, 1]/4 - 
 W[4, 1, 28, 2]/8 + W[4, 1, 28, 4]/8 - W[4, 1, 28, 16]/4 + 
 W[4, 1, 28, 17]/8 + W[4, 1, 28, 18]/8 - W[4, 1, 28, 20]/4 - 
 W[4, 1, 29, 2]/8 + W[4, 1, 29, 3]/4 + W[4, 1, 29, 4]/4 - W[4, 1, 29, 5]/8 - 
 W[4, 1, 29, 16]/8 - W[4, 1, 29, 20]/8 - (3*W[4, 1, 30, 1])/4 + 
 W[4, 1, 30, 2]/2 - W[4, 1, 30, 4]/8 + (3*W[4, 1, 30, 5])/8 + 
 (3*W[4, 1, 30, 16])/8 + W[4, 1, 30, 17]/8 - (9*W[4, 1, 30, 18])/8 + 
 W[4, 1, 30, 19]/4 + (3*W[4, 1, 30, 20])/8 - (5*W[4, 2, 1, 26])/8 + 
 W[4, 2, 1, 27]/8 + W[4, 2, 1, 29]/8 + W[4, 2, 1, 30]/2 + W[4, 2, 2, 26]/2 - 
 W[4, 2, 2, 27]/4 + W[4, 2, 2, 29]/4 + (3*W[4, 2, 2, 30])/4 - 
 W[4, 2, 3, 26]/8 - W[4, 2, 3, 27] - W[4, 2, 3, 28]/4 + 
 (5*W[4, 2, 3, 29])/8 + (7*W[4, 2, 3, 30])/8 + W[4, 2, 4, 26]/8 - 
 (3*W[4, 2, 4, 27])/4 + (3*W[4, 2, 4, 29])/4 + (7*W[4, 2, 4, 30])/8 + 
 W[4, 2, 5, 26]/4 + (7*W[4, 2, 5, 27])/8 - (7*W[4, 2, 5, 29])/8 - 
 (5*W[4, 2, 5, 30])/8 - W[4, 2, 9, 26]/2 - W[4, 2, 9, 29]/2 - 
 W[4, 2, 9, 30]/2 + 2*W[4, 2, 11, 27] - 2*W[4, 2, 11, 30] + 
 W[4, 2, 16, 26]/2 - (9*W[4, 2, 16, 27])/8 - (5*W[4, 2, 16, 29])/8 + 
 (3*W[4, 2, 16, 30])/8 + (3*W[4, 2, 17, 26])/8 + W[4, 2, 17, 27]/8 + 
 W[4, 2, 17, 28]/4 + W[4, 2, 17, 29]/4 + W[4, 2, 17, 30]/4 - 
 (3*W[4, 2, 18, 26])/8 + W[4, 2, 18, 27]/8 + W[4, 2, 18, 28]/4 - 
 W[4, 2, 18, 30]/4 + W[4, 2, 19, 26]/8 + W[4, 2, 19, 27]/8 - 
 W[4, 2, 19, 29]/8 - W[4, 2, 20, 26]/4 - W[4, 2, 20, 27]/4 - 
 W[4, 2, 20, 28]/4 + W[4, 2, 20, 29]/8 - W[4, 2, 20, 30]/4 - 
 (3*W[4, 2, 26, 1])/4 + (3*W[4, 2, 26, 2])/8 - W[4, 2, 26, 3]/8 + 
 (3*W[4, 2, 26, 5])/8 + (3*W[4, 2, 26, 16])/8 + (3*W[4, 2, 26, 17])/8 - 
 (3*W[4, 2, 26, 18])/8 + W[4, 2, 26, 19]/4 - W[4, 2, 26, 20]/2 + 
 W[4, 2, 27, 1]/4 - W[4, 2, 27, 2]/8 + W[4, 2, 27, 4]/8 - W[4, 2, 27, 16]/4 + 
 W[4, 2, 27, 17]/8 + W[4, 2, 27, 18]/8 - W[4, 2, 27, 20]/4 + 
 W[4, 2, 28, 1]/4 - W[4, 2, 28, 3]/8 - W[4, 2, 28, 16]/4 + 
 W[4, 2, 28, 17]/8 + W[4, 2, 28, 18]/8 - W[4, 2, 28, 20]/8 + 
 W[4, 2, 29, 2]/8 - W[4, 2, 29, 3]/8 - W[4, 2, 29, 4]/8 + W[4, 2, 29, 20]/8 - 
 (3*W[4, 2, 30, 1])/4 + W[4, 2, 30, 2]/2 - W[4, 2, 30, 4]/8 + 
 (3*W[4, 2, 30, 5])/8 + (3*W[4, 2, 30, 16])/8 + W[4, 2, 30, 17]/8 - 
 (9*W[4, 2, 30, 18])/8 + W[4, 2, 30, 19]/4 + (3*W[4, 2, 30, 20])/8 - 
 W[4, 3, 1, 26]/2 - W[4, 3, 1, 27]/2 - W[4, 3, 1, 28]/2 + 
 (3*W[4, 3, 1, 29])/8 + (3*W[4, 3, 1, 30])/8 - W[4, 3, 2, 27] - 
 (3*W[4, 3, 2, 28])/8 + W[4, 3, 2, 29]/4 + (7*W[4, 3, 2, 30])/8 + 
 (3*W[4, 3, 3, 26])/8 - W[4, 3, 3, 27]/4 - (3*W[4, 3, 3, 28])/8 - 
 (3*W[4, 3, 3, 29])/8 - (3*W[4, 3, 4, 26])/8 - W[4, 3, 4, 27]/4 + 
 (3*W[4, 3, 4, 28])/8 - (3*W[4, 3, 4, 30])/8 - (3*W[4, 3, 5, 26])/8 - 
 W[4, 3, 5, 27] + (7*W[4, 3, 5, 29])/8 + W[4, 3, 5, 30]/4 + W[4, 3, 11, 27] - 
 W[4, 3, 11, 30] + W[4, 3, 13, 27] - W[4, 3, 13, 29] - W[4, 3, 16, 26]/8 - 
 W[4, 3, 16, 27]/4 + W[4, 3, 16, 28]/2 + (3*W[4, 3, 16, 29])/8 + 
 W[4, 3, 16, 30]/8 + W[4, 3, 17, 27]/4 - W[4, 3, 17, 29]/2 - 
 W[4, 3, 17, 30]/8 + W[4, 3, 18, 26]/2 + W[4, 3, 18, 27] + 
 W[4, 3, 18, 28]/2 + W[4, 3, 19, 27]/4 - W[4, 3, 19, 29]/8 - 
 W[4, 3, 19, 30]/2 + W[4, 3, 20, 26]/2 - W[4, 3, 20, 27]/4 - 
 W[4, 3, 20, 28]/8 + W[4, 3, 20, 29]/8 + (3*W[4, 3, 20, 30])/8 + 
 W[4, 3, 27, 1]/2 - W[4, 3, 27, 2]/2 + W[4, 3, 27, 3]/4 + W[4, 3, 27, 4]/4 - 
 W[4, 3, 27, 5]/2 - W[4, 3, 27, 16]/4 - W[4, 3, 27, 17]/4 + W[4, 3, 27, 18] - 
 W[4, 3, 27, 19]/4 - W[4, 3, 27, 20]/4 + W[4, 3, 29, 2]/8 - 
 W[4, 3, 29, 3]/4 - W[4, 3, 29, 4]/4 + W[4, 3, 29, 5]/8 + W[4, 3, 29, 16]/8 + 
 W[4, 3, 29, 20]/8 + W[4, 3, 30, 2]/8 - W[4, 3, 30, 3]/4 - W[4, 3, 30, 4]/4 + 
 W[4, 3, 30, 5]/8 + W[4, 3, 30, 16]/8 + W[4, 3, 30, 20]/8 + 
 W[4, 4, 1, 27]/4 + W[4, 4, 1, 28]/4 + W[4, 4, 1, 29]/4 - 
 (3*W[4, 4, 1, 30])/4 + W[4, 4, 2, 26]/4 + W[4, 4, 2, 30]/4 - 
 W[4, 4, 3, 26]/2 + W[4, 4, 3, 27]/2 + W[4, 4, 3, 28]/4 - W[4, 4, 3, 29]/2 - 
 (3*W[4, 4, 3, 30])/4 + W[4, 4, 4, 26]/4 + W[4, 4, 4, 27]/4 - 
 W[4, 4, 4, 29]/4 + W[4, 4, 5, 26]/4 - W[4, 4, 5, 27]/4 + W[4, 4, 5, 29]/4 + 
 W[4, 4, 5, 30]/2 - W[4, 4, 9, 26]/2 - W[4, 4, 9, 29]/2 - W[4, 4, 9, 30]/2 - 
 W[4, 4, 11, 27] + W[4, 4, 11, 30] + W[4, 4, 16, 27]/2 - W[4, 4, 16, 28]/4 + 
 W[4, 4, 16, 29]/2 - W[4, 4, 17, 27]/4 - W[4, 4, 17, 28]/4 + 
 W[4, 4, 17, 29]/4 - W[4, 4, 18, 26]/4 - W[4, 4, 18, 30]/2 + 
 W[4, 4, 19, 26]/4 + W[4, 4, 19, 30]/4 + W[4, 4, 20, 26]/4 + 
 W[4, 4, 20, 30]/2 + (3*W[4, 5, 1, 26])/4 + (3*W[4, 5, 1, 27])/4 + 
 W[4, 5, 1, 28]/2 + W[4, 5, 1, 29]/4 + W[4, 5, 1, 30]/4 + W[4, 5, 2, 26]/8 + 
 (3*W[4, 5, 2, 27])/4 - (3*W[4, 5, 2, 29])/4 - (5*W[4, 5, 2, 30])/8 - 
 (3*W[4, 5, 3, 26])/8 - W[4, 5, 3, 27]/2 - W[4, 5, 3, 28]/8 + 
 W[4, 5, 3, 30]/8 + W[4, 5, 4, 26]/2 - W[4, 5, 4, 27]/4 + W[4, 5, 4, 29]/4 + 
 (3*W[4, 5, 4, 30])/4 - (3*W[4, 5, 5, 26])/8 + W[4, 5, 5, 27]/4 - 
 W[4, 5, 5, 29]/4 - (5*W[4, 5, 5, 30])/8 - (3*W[4, 5, 16, 26])/8 - 
 W[4, 5, 16, 27]/4 - W[4, 5, 16, 28]/2 - (3*W[4, 5, 16, 29])/4 - 
 (3*W[4, 5, 16, 30])/8 - (3*W[4, 5, 17, 26])/8 + W[4, 5, 17, 28]/8 + 
 W[4, 5, 17, 29]/2 - (3*W[4, 5, 17, 30])/8 + (3*W[4, 5, 18, 26])/8 - 
 W[4, 5, 18, 28]/8 + (5*W[4, 5, 18, 30])/8 - W[4, 5, 19, 26]/4 - 
 (3*W[4, 5, 19, 27])/4 + (3*W[4, 5, 19, 29])/4 + W[4, 5, 19, 30]/2 + 
 W[4, 5, 20, 28]/8 - W[4, 5, 20, 30]/4 + (3*W[4, 5, 26, 1])/4 - 
 (3*W[4, 5, 26, 2])/8 + W[4, 5, 26, 3]/8 - (3*W[4, 5, 26, 5])/8 - 
 (3*W[4, 5, 26, 16])/8 - (3*W[4, 5, 26, 17])/8 + (3*W[4, 5, 26, 18])/8 - 
 W[4, 5, 26, 19]/4 + W[4, 5, 26, 20]/2 - W[4, 5, 28, 1]/4 - 
 W[4, 5, 28, 3]/8 + W[4, 5, 28, 16]/4 + W[4, 5, 28, 17]/8 + 
 (5*W[4, 5, 28, 18])/8 - (5*W[4, 5, 28, 20])/8 + (3*W[4, 5, 30, 1])/4 - 
 (3*W[4, 5, 30, 2])/8 + W[4, 5, 30, 3]/8 - (3*W[4, 5, 30, 5])/8 - 
 (3*W[4, 5, 30, 16])/8 - (3*W[4, 5, 30, 17])/8 + (3*W[4, 5, 30, 18])/8 - 
 W[4, 5, 30, 19]/4 + W[4, 5, 30, 20]/2 + (3*W[4, 9, 1, 26])/2 + 
 W[4, 9, 1, 27]/2 + W[4, 9, 1, 29] + (3*W[4, 9, 1, 30])/4 - 
 W[4, 9, 2, 26]/2 - W[4, 9, 2, 27]/2 + W[4, 9, 2, 30]/4 - W[4, 9, 4, 27]/2 + 
 W[4, 9, 4, 30]/4 - W[4, 9, 9, 26] - W[4, 9, 9, 29] - W[4, 9, 9, 30] + 
 W[4, 9, 16, 27]/2 - W[4, 9, 16, 30]/4 - W[4, 9, 17, 26]/2 - 
 W[4, 9, 17, 27]/2 - W[4, 9, 17, 30]/4 + W[4, 9, 20, 26]/2 + 
 W[4, 9, 20, 27]/2 + W[4, 9, 20, 30]/4 + W[4, 9, 26, 1] - W[4, 9, 26, 2]/2 + 
 W[4, 9, 26, 3]/4 - W[4, 9, 26, 4]/4 - W[4, 9, 26, 5]/4 - W[4, 9, 26, 16]/4 - 
 W[4, 9, 26, 17]/2 + W[4, 9, 26, 18]/2 + W[4, 9, 29, 1] - W[4, 9, 29, 2]/2 + 
 W[4, 9, 29, 3]/4 - W[4, 9, 29, 4]/4 - W[4, 9, 29, 5]/4 - W[4, 9, 29, 16]/4 - 
 W[4, 9, 29, 17]/2 + W[4, 9, 29, 18]/2 + W[4, 9, 30, 1] - W[4, 9, 30, 2]/2 + 
 W[4, 9, 30, 3]/4 - W[4, 9, 30, 4]/4 - W[4, 9, 30, 5]/4 - W[4, 9, 30, 16]/4 - 
 W[4, 9, 30, 17]/2 + W[4, 9, 30, 18]/2 + W[4, 11, 1, 28]/2 - 
 W[4, 11, 1, 30]/2 + W[4, 11, 2, 27] + W[4, 11, 2, 28]/2 - 
 (3*W[4, 11, 2, 30])/2 + W[4, 11, 3, 27] + W[4, 11, 3, 28]/2 - 
 W[4, 11, 3, 30]/2 - W[4, 11, 4, 28]/2 + W[4, 11, 4, 30]/2 - 
 2*W[4, 11, 11, 27] + 2*W[4, 11, 11, 30] + W[4, 11, 16, 27] - 
 W[4, 11, 16, 28]/2 - W[4, 11, 16, 30]/2 - W[4, 11, 18, 27] - 
 W[4, 11, 18, 28]/2 + W[4, 11, 18, 30]/2 - W[4, 11, 27, 1]/2 + 
 W[4, 11, 27, 2]/2 - W[4, 11, 27, 4]/2 + W[4, 11, 27, 5]/2 + 
 W[4, 11, 27, 16]/2 - W[4, 11, 27, 18] + W[4, 11, 27, 19]/2 + 
 W[4, 11, 30, 1]/2 - W[4, 11, 30, 2]/2 + W[4, 11, 30, 4]/2 - 
 W[4, 11, 30, 5]/2 - W[4, 11, 30, 16]/2 + W[4, 11, 30, 18] - 
 W[4, 11, 30, 19]/2 + W[4, 14, 1, 26]/4 - (3*W[4, 14, 1, 27])/4 - 
 W[4, 14, 1, 28] - (3*W[4, 14, 1, 29])/4 - W[4, 14, 2, 26]/4 - 
 (3*W[4, 14, 2, 27])/4 + (3*W[4, 14, 2, 29])/4 + W[4, 14, 2, 30]/2 + 
 W[4, 14, 4, 26]/4 + (3*W[4, 14, 4, 27])/4 - (3*W[4, 14, 4, 29])/4 - 
 W[4, 14, 4, 30]/2 + W[4, 14, 5, 26]/4 - (3*W[4, 14, 5, 27])/4 + 
 (3*W[4, 14, 5, 29])/4 + W[4, 14, 5, 30] - W[4, 14, 16, 26]/4 + 
 (3*W[4, 14, 16, 27])/4 + W[4, 14, 16, 28] + (3*W[4, 14, 16, 29])/4 - 
 W[4, 14, 19, 26]/4 + (3*W[4, 14, 19, 27])/4 - (3*W[4, 14, 19, 29])/4 - 
 W[4, 14, 19, 30] + W[4, 14, 28, 3]/4 - W[4, 14, 28, 17]/4 - 
 (3*W[4, 14, 28, 18])/4 + (3*W[4, 14, 28, 20])/4 - W[4, 14, 30, 3]/4 + 
 W[4, 14, 30, 17]/4 + (3*W[4, 14, 30, 18])/4 - (3*W[4, 14, 30, 20])/4 - 
 (7*W[4, 16, 1, 26])/8 - (3*W[4, 16, 1, 27])/8 - W[4, 16, 1, 28]/4 - 
 W[4, 16, 1, 29]/4 + (7*W[4, 16, 1, 30])/8 + (5*W[4, 16, 2, 26])/8 + 
 W[4, 16, 2, 27]/4 - W[4, 16, 2, 28]/4 - W[4, 16, 2, 29]/2 + 
 W[4, 16, 3, 26]/4 - W[4, 16, 3, 27]/4 + W[4, 16, 3, 28]/8 + 
 W[4, 16, 3, 29]/4 - W[4, 16, 3, 30]/8 - (5*W[4, 16, 4, 26])/8 + 
 W[4, 16, 4, 27]/4 - W[4, 16, 4, 28]/4 + W[4, 16, 4, 29]/2 - 
 (3*W[4, 16, 4, 30])/8 - (3*W[4, 16, 5, 26])/8 - (5*W[4, 16, 5, 27])/8 - 
 W[4, 16, 5, 28]/2 - W[4, 16, 5, 30]/8 + W[4, 16, 9, 26]/2 + 
 W[4, 16, 9, 29]/2 + W[4, 16, 9, 30]/2 + W[4, 16, 14, 28] - 
 W[4, 16, 14, 30] + (3*W[4, 16, 16, 26])/8 - W[4, 16, 16, 27]/8 - 
 W[4, 16, 16, 28]/4 - W[4, 16, 16, 29]/4 + W[4, 16, 17, 26]/2 - 
 W[4, 16, 17, 27]/8 - W[4, 16, 17, 28]/8 + W[4, 16, 17, 29]/4 + 
 W[4, 16, 17, 30] - (3*W[4, 16, 18, 26])/4 - W[4, 16, 18, 27]/8 + 
 (3*W[4, 16, 18, 28])/8 + W[4, 16, 18, 29]/2 + W[4, 16, 18, 30]/8 + 
 W[4, 16, 19, 26]/8 + W[4, 16, 19, 27]/8 + W[4, 16, 19, 30]/4 - 
 (3*W[4, 16, 20, 26])/4 + W[4, 16, 20, 28]/8 - W[4, 16, 20, 30]/8 + 
 W[4, 16, 23, 26] + W[4, 16, 23, 27] - W[4, 16, 23, 29] - W[4, 16, 23, 30] - 
 W[4, 16, 26, 1] + W[4, 16, 26, 2]/2 - (3*W[4, 16, 26, 3])/8 + 
 W[4, 16, 26, 4]/8 + (3*W[4, 16, 26, 5])/8 + (3*W[4, 16, 26, 16])/8 + 
 W[4, 16, 26, 17]/2 - W[4, 16, 26, 18]/2 - W[4, 16, 27, 1]/4 + 
 W[4, 16, 27, 2]/8 - W[4, 16, 27, 3]/4 + W[4, 16, 27, 4]/8 + 
 W[4, 16, 27, 17]/8 - W[4, 16, 27, 18]/8 - W[4, 16, 27, 19]/4 + 
 W[4, 16, 27, 20]/2 + W[4, 16, 28, 2]/8 - W[4, 16, 28, 3]/8 - 
 W[4, 16, 28, 4]/8 + W[4, 16, 28, 20]/8 + W[4, 16, 29, 3]/8 + 
 W[4, 16, 29, 4]/8 - W[4, 16, 29, 5]/8 - W[4, 16, 29, 16]/8 - 
 W[4, 17, 1, 26]/8 + W[4, 17, 1, 27]/8 - (3*W[4, 17, 1, 29])/4 - 
 W[4, 17, 1, 30]/8 + (3*W[4, 17, 2, 26])/8 + W[4, 17, 2, 27]/4 + 
 (3*W[4, 17, 2, 28])/8 + W[4, 17, 2, 29]/2 + W[4, 17, 2, 30]/4 + 
 W[4, 17, 3, 26]/8 - W[4, 17, 3, 27]/4 + W[4, 17, 4, 26]/4 + 
 W[4, 17, 4, 27]/2 - (3*W[4, 17, 4, 28])/8 - W[4, 17, 4, 29]/4 - 
 W[4, 17, 5, 26]/2 + (3*W[4, 17, 5, 27])/8 - W[4, 17, 5, 29]/4 - 
 W[4, 17, 5, 30]/2 - W[4, 17, 9, 26]/2 - W[4, 17, 9, 29]/2 - 
 W[4, 17, 9, 30]/2 + W[4, 17, 16, 26] + W[4, 17, 16, 27]/8 + 
 (3*W[4, 17, 16, 30])/8 + (3*W[4, 17, 17, 27])/8 + (3*W[4, 17, 17, 28])/8 + 
 (3*W[4, 17, 17, 29])/4 + W[4, 17, 17, 30]/2 + W[4, 17, 18, 26]/2 + 
 W[4, 17, 18, 27]/8 - (3*W[4, 17, 18, 28])/8 - W[4, 17, 18, 29]/2 - 
 (5*W[4, 17, 18, 30])/8 - (3*W[4, 17, 19, 26])/8 - W[4, 17, 19, 27]/8 + 
 W[4, 17, 20, 26]/4 - W[4, 17, 20, 27]/2 - (3*W[4, 17, 20, 30])/8 - 
 W[4, 17, 23, 26] - W[4, 17, 23, 27] + W[4, 17, 23, 29] + W[4, 17, 23, 30] + 
 W[4, 17, 27, 1]/4 - W[4, 17, 27, 2]/8 + W[4, 17, 27, 3]/4 - 
 W[4, 17, 27, 4]/8 - W[4, 17, 27, 17]/8 + W[4, 17, 27, 18]/8 + 
 W[4, 17, 27, 19]/4 - W[4, 17, 27, 20]/2 - W[4, 17, 29, 1] + 
 W[4, 17, 29, 2]/2 - (3*W[4, 17, 29, 3])/8 + W[4, 17, 29, 4]/8 + 
 (3*W[4, 17, 29, 5])/8 + (3*W[4, 17, 29, 16])/8 + W[4, 17, 29, 17]/2 - 
 W[4, 17, 29, 18]/2 - W[4, 17, 30, 1] + W[4, 17, 30, 2]/2 - 
 (3*W[4, 17, 30, 3])/8 + W[4, 17, 30, 4]/8 + (3*W[4, 17, 30, 5])/8 + 
 (3*W[4, 17, 30, 16])/8 + W[4, 17, 30, 17]/2 - W[4, 17, 30, 18]/2 + 
 W[4, 18, 1, 26]/4 - W[4, 18, 1, 28]/4 + W[4, 18, 1, 29]/4 - 
 W[4, 18, 1, 30]/4 - (5*W[4, 18, 2, 26])/8 - W[4, 18, 2, 27]/4 + 
 W[4, 18, 2, 28]/8 + W[4, 18, 2, 29]/4 - (3*W[4, 18, 2, 30])/8 + 
 W[4, 18, 3, 26]/4 + W[4, 18, 3, 27] + W[4, 18, 3, 28]/4 - 
 W[4, 18, 3, 29]/4 - W[4, 18, 3, 30]/4 - (3*W[4, 18, 4, 26])/8 - 
 W[4, 18, 4, 28]/8 - (3*W[4, 18, 4, 30])/8 + W[4, 18, 5, 26]/2 + 
 W[4, 18, 5, 30]/2 - W[4, 18, 11, 27] + W[4, 18, 11, 30] - 
 W[4, 18, 16, 26]/4 + W[4, 18, 16, 27]/4 + W[4, 18, 16, 28]/4 + 
 W[4, 18, 16, 29]/2 - W[4, 18, 17, 26]/8 - W[4, 18, 17, 27]/4 - 
 (3*W[4, 18, 17, 28])/8 - W[4, 18, 17, 29]/2 - (3*W[4, 18, 17, 30])/8 - 
 W[4, 18, 18, 26]/8 + W[4, 18, 18, 28]/8 - W[4, 18, 18, 30]/8 + 
 W[4, 18, 19, 26]/2 + W[4, 18, 19, 27]/4 - W[4, 18, 19, 29]/4 + 
 W[4, 18, 19, 30]/4 + W[4, 18, 26, 1]/4 - W[4, 18, 26, 2]/8 + 
 W[4, 18, 26, 3]/4 - W[4, 18, 26, 4]/8 - W[4, 18, 26, 17]/8 + 
 W[4, 18, 26, 18]/8 + W[4, 18, 26, 19]/4 - W[4, 18, 26, 20]/2 - 
 W[4, 18, 28, 1]/4 + W[4, 18, 28, 2]/8 - W[4, 18, 28, 4]/8 + 
 W[4, 18, 28, 16]/4 - W[4, 18, 28, 17]/8 - W[4, 18, 28, 18]/8 + 
 W[4, 18, 28, 20]/4 + W[4, 18, 30, 1]/4 - W[4, 18, 30, 2]/8 + 
 W[4, 18, 30, 3]/4 - W[4, 18, 30, 4]/8 - W[4, 18, 30, 17]/8 + 
 W[4, 18, 30, 18]/8 + W[4, 18, 30, 19]/4 - W[4, 18, 30, 20]/2 - 
 (3*W[4, 19, 1, 26])/8 - (3*W[4, 19, 1, 27])/8 + W[4, 19, 1, 28]/4 + 
 W[4, 19, 1, 29]/8 + (3*W[4, 19, 2, 26])/8 + W[4, 19, 2, 27]/4 - 
 W[4, 19, 2, 29]/4 + W[4, 19, 2, 30]/8 + W[4, 19, 3, 28]/8 - 
 W[4, 19, 3, 29]/8 - W[4, 19, 3, 30]/4 - W[4, 19, 4, 26]/8 - 
 W[4, 19, 4, 30]/8 - (3*W[4, 19, 5, 26])/8 - W[4, 19, 5, 27]/8 + 
 W[4, 19, 5, 29]/8 - W[4, 19, 5, 30]/4 + W[4, 19, 16, 26]/8 + 
 W[4, 19, 16, 27]/8 - W[4, 19, 16, 28]/4 + W[4, 19, 16, 29]/8 + 
 W[4, 19, 17, 27]/8 - W[4, 19, 17, 28]/8 + W[4, 19, 17, 30]/8 + 
 W[4, 19, 18, 26]/4 - W[4, 19, 18, 27]/8 - W[4, 19, 18, 28]/8 + 
 W[4, 19, 18, 30]/8 + W[4, 19, 19, 26]/8 - W[4, 19, 19, 27]/8 + 
 W[4, 19, 19, 29]/8 + W[4, 19, 19, 30]/4 + W[4, 19, 20, 27]/4 + 
 W[4, 19, 20, 28]/8 - W[4, 19, 20, 29]/8 - W[4, 19, 27, 1]/4 + 
 W[4, 19, 27, 2]/8 - W[4, 19, 27, 4]/8 + W[4, 19, 27, 16]/4 - 
 W[4, 19, 27, 17]/8 - W[4, 19, 27, 18]/8 + W[4, 19, 27, 20]/4 - 
 W[4, 19, 29, 2]/8 + W[4, 19, 29, 3]/8 + W[4, 19, 29, 4]/8 - 
 W[4, 19, 29, 20]/8 - W[4, 19, 30, 2]/8 + W[4, 19, 30, 3]/8 + 
 W[4, 19, 30, 4]/8 - W[4, 19, 30, 20]/8 - W[4, 20, 1, 29]/4 - 
 W[4, 20, 1, 30]/4 - W[4, 20, 2, 26]/4 - W[4, 20, 2, 28]/8 - 
 W[4, 20, 2, 30]/4 + W[4, 20, 3, 26]/8 + W[4, 20, 3, 28]/8 + 
 W[4, 20, 3, 29]/4 + (3*W[4, 20, 3, 30])/8 + W[4, 20, 4, 26]/8 + 
 W[4, 20, 4, 28]/8 + W[4, 20, 4, 30]/8 + W[4, 20, 5, 26]/8 + 
 W[4, 20, 5, 30]/8 + W[4, 20, 9, 26]/2 + W[4, 20, 9, 29]/2 + 
 W[4, 20, 9, 30]/2 - (3*W[4, 20, 16, 26])/8 - W[4, 20, 16, 29]/4 - 
 W[4, 20, 16, 30]/8 - W[4, 20, 17, 29]/4 - W[4, 20, 17, 30]/4 - 
 W[4, 20, 20, 26]/4 - W[4, 20, 20, 28]/8 - W[4, 20, 20, 30]/4 + 
 W[4, 20, 26, 3]/8 + W[4, 20, 26, 4]/8 - W[4, 20, 26, 5]/8 - 
 W[4, 20, 26, 16]/8 - W[4, 20, 28, 2]/8 + W[4, 20, 28, 3]/8 + 
 W[4, 20, 28, 4]/8 - W[4, 20, 28, 20]/8 + W[4, 20, 30, 3]/8 + 
 W[4, 20, 30, 4]/8 - W[4, 20, 30, 5]/8 - W[4, 20, 30, 16]/8 - 
 W[4, 26, 26, 26]/2 - (5*W[4, 26, 26, 27])/8 + W[4, 26, 26, 28]/8 + 
 W[4, 26, 26, 29]/4 - (5*W[4, 26, 27, 26])/8 - W[4, 26, 27, 27]/4 + 
 W[4, 26, 27, 28]/8 + W[4, 26, 27, 30]/8 + W[4, 26, 28, 26]/8 + 
 W[4, 26, 28, 27]/8 + W[4, 26, 29, 26]/4 - W[4, 26, 29, 30]/4 + 
 W[4, 26, 30, 27]/8 - W[4, 26, 30, 29]/4 - W[4, 26, 30, 30]/4 + 
 W[4, 27, 26, 27]/8 + W[4, 27, 26, 28]/8 - W[4, 27, 26, 30]/8 + 
 W[4, 27, 27, 26]/8 - W[4, 27, 27, 27]/4 - W[4, 27, 27, 28]/8 + 
 W[4, 27, 27, 30]/8 + W[4, 27, 28, 26]/8 - W[4, 27, 28, 27]/8 - 
 W[4, 27, 30, 26]/8 + W[4, 27, 30, 27]/8 + W[4, 28, 26, 26]/2 + 
 (3*W[4, 28, 26, 27])/8 - W[4, 28, 26, 28]/8 + W[4, 28, 26, 30]/8 + 
 (3*W[4, 28, 27, 26])/8 + W[4, 28, 27, 27]/4 + W[4, 28, 27, 28]/8 - 
 W[4, 28, 27, 29]/4 + W[4, 28, 27, 30]/8 - W[4, 28, 28, 26]/8 + 
 W[4, 28, 28, 27]/8 - W[4, 28, 28, 29]/8 - W[4, 28, 28, 30]/4 - 
 W[4, 28, 29, 27]/4 - W[4, 28, 29, 28]/8 + W[4, 28, 29, 29]/4 + 
 W[4, 28, 29, 30]/4 + W[4, 28, 30, 26]/8 + W[4, 28, 30, 27]/8 - 
 W[4, 28, 30, 28]/4 + W[4, 28, 30, 29]/4 + W[4, 29, 26, 29]/4 + 
 W[4, 29, 26, 30]/8 + W[4, 29, 28, 29]/8 + W[4, 29, 28, 30]/4 + 
 W[4, 29, 29, 26]/4 + W[4, 29, 29, 28]/8 + W[4, 29, 29, 29]/4 + 
 W[4, 29, 29, 30]/2 + W[4, 29, 30, 26]/8 + W[4, 29, 30, 28]/4 + 
 W[4, 29, 30, 29]/2 + W[4, 29, 30, 30]/4 - W[4, 30, 26, 26]/2 - 
 (5*W[4, 30, 26, 27])/8 + W[4, 30, 26, 28]/8 + W[4, 30, 26, 29]/2 + 
 W[4, 30, 26, 30]/8 - (5*W[4, 30, 27, 26])/8 - W[4, 30, 27, 27]/4 + 
 W[4, 30, 27, 28]/8 + W[4, 30, 27, 30]/8 + W[4, 30, 28, 26]/8 + 
 W[4, 30, 28, 27]/8 + W[4, 30, 28, 29]/8 + W[4, 30, 28, 30]/4 + 
 W[4, 30, 29, 26]/2 + W[4, 30, 29, 28]/8 + W[4, 30, 29, 29]/4 + 
 W[4, 30, 29, 30]/4 + W[4, 30, 30, 26]/8 + W[4, 30, 30, 27]/8 + 
 W[4, 30, 30, 28]/4 + W[4, 30, 30, 29]/4 - W[5, 1, 1, 26]/2 - 
 W[5, 1, 1, 27]/2 + (3*W[5, 1, 1, 29])/2 + (5*W[5, 1, 1, 30])/8 - 
 W[5, 1, 2, 26]/2 - W[5, 1, 2, 27]/4 - W[5, 1, 2, 28]/4 - 
 (3*W[5, 1, 2, 29])/8 - (5*W[5, 1, 2, 30])/8 - W[5, 1, 3, 26]/2 + 
 (9*W[5, 1, 3, 27])/8 - W[5, 1, 3, 28]/2 - (3*W[5, 1, 3, 29])/4 - 
 (3*W[5, 1, 3, 30])/8 + (5*W[5, 1, 4, 26])/8 + W[5, 1, 4, 27] + 
 W[5, 1, 4, 28]/4 - (5*W[5, 1, 4, 29])/8 + (5*W[5, 1, 5, 27])/8 - 
 (11*W[5, 1, 5, 29])/8 - (5*W[5, 1, 5, 30])/8 - 2*W[5, 1, 13, 27] + 
 2*W[5, 1, 13, 29] + W[5, 1, 15, 26] - W[5, 1, 15, 29] - W[5, 1, 16, 26]/8 - 
 (3*W[5, 1, 16, 27])/4 + W[5, 1, 17, 27]/2 + W[5, 1, 17, 28]/4 - 
 (3*W[5, 1, 17, 30])/8 + (3*W[5, 1, 18, 26])/8 - W[5, 1, 18, 27]/8 - 
 W[5, 1, 18, 28]/4 + (5*W[5, 1, 18, 29])/8 + W[5, 1, 18, 30] - 
 (3*W[5, 1, 19, 26])/8 - (3*W[5, 1, 19, 27])/8 + (3*W[5, 1, 19, 29])/8 + 
 (3*W[5, 1, 20, 27])/4 + W[5, 1, 20, 28]/2 - (3*W[5, 1, 20, 29])/8 + 
 (3*W[5, 1, 20, 30])/8 - W[5, 1, 26, 1]/4 - W[5, 1, 26, 3]/8 + 
 W[5, 1, 26, 5]/8 + W[5, 1, 26, 16]/4 - W[5, 1, 26, 18]/8 - 
 W[5, 1, 26, 19]/8 + W[5, 1, 26, 20]/4 - W[5, 1, 27, 1]/4 - 
 W[5, 1, 27, 3]/8 + W[5, 1, 27, 5]/8 + W[5, 1, 27, 16]/4 - 
 W[5, 1, 27, 18]/8 - W[5, 1, 27, 19]/8 + W[5, 1, 27, 20]/4 + 
 (3*W[5, 1, 29, 1])/4 - (3*W[5, 1, 29, 2])/8 + W[5, 1, 29, 3]/8 - 
 W[5, 1, 29, 5]/2 - (3*W[5, 1, 29, 16])/8 - W[5, 1, 29, 17]/4 + 
 (9*W[5, 1, 29, 18])/8 - W[5, 1, 29, 19]/8 - (3*W[5, 1, 29, 20])/8 - 
 W[5, 2, 1, 26]/2 - W[5, 2, 1, 27]/2 - W[5, 2, 1, 28]/2 - 
 (3*W[5, 2, 1, 29])/4 - (3*W[5, 2, 1, 30])/4 - (9*W[5, 2, 2, 27])/8 + 
 (9*W[5, 2, 2, 29])/8 + (9*W[5, 2, 2, 30])/8 + (7*W[5, 2, 3, 27])/8 + 
 W[5, 2, 3, 28]/8 - (3*W[5, 2, 3, 29])/4 - (7*W[5, 2, 3, 30])/8 + 
 W[5, 2, 4, 26]/8 + (7*W[5, 2, 4, 27])/8 - (7*W[5, 2, 4, 29])/8 - 
 (3*W[5, 2, 4, 30])/4 - (9*W[5, 2, 5, 27])/8 + (9*W[5, 2, 5, 29])/8 + 
 (9*W[5, 2, 5, 30])/8 - W[5, 2, 16, 26]/8 + W[5, 2, 16, 27]/4 + 
 W[5, 2, 16, 28]/2 + W[5, 2, 16, 29] + (3*W[5, 2, 16, 30])/8 + 
 (3*W[5, 2, 17, 27])/8 - W[5, 2, 17, 28]/8 - W[5, 2, 17, 29]/2 - 
 (3*W[5, 2, 17, 30])/8 + W[5, 2, 18, 26]/8 - W[5, 2, 18, 27]/4 + 
 W[5, 2, 18, 28]/8 - (3*W[5, 2, 18, 29])/8 - (3*W[5, 2, 18, 30])/8 - 
 W[5, 2, 19, 26]/8 + (3*W[5, 2, 19, 27])/8 - (3*W[5, 2, 19, 29])/8 - 
 W[5, 2, 19, 30]/2 + W[5, 2, 20, 26]/2 + W[5, 2, 20, 27]/4 - 
 W[5, 2, 20, 28]/8 + (3*W[5, 2, 20, 29])/8 + W[5, 2, 20, 30] + 
 W[5, 2, 26, 1]/4 + W[5, 2, 26, 4]/8 + (5*W[5, 2, 26, 16])/8 - 
 (5*W[5, 2, 26, 18])/8 - W[5, 2, 26, 19]/8 - W[5, 2, 26, 20]/4 + 
 W[5, 2, 27, 1] - (3*W[5, 2, 27, 2])/8 + W[5, 2, 27, 3]/8 + 
 W[5, 2, 27, 4]/8 - (3*W[5, 2, 27, 5])/8 + W[5, 2, 27, 16]/4 - 
 (3*W[5, 2, 27, 17])/8 - W[5, 2, 27, 18]/4 - (3*W[5, 2, 27, 19])/8 + 
 W[5, 2, 27, 20]/4 + W[5, 2, 28, 1]/4 + W[5, 2, 28, 3]/8 - 
 W[5, 2, 28, 16]/4 - W[5, 2, 28, 17]/8 - (5*W[5, 2, 28, 18])/8 + 
 (5*W[5, 2, 28, 20])/8 - (3*W[5, 2, 29, 1])/4 + (3*W[5, 2, 29, 2])/8 - 
 W[5, 2, 29, 4]/8 + (3*W[5, 2, 29, 5])/8 - W[5, 2, 29, 16]/2 + 
 W[5, 2, 29, 17]/4 - (3*W[5, 2, 29, 18])/8 + (3*W[5, 2, 29, 19])/8 + 
 (3*W[5, 2, 29, 20])/8 - (3*W[5, 2, 30, 1])/4 + (3*W[5, 2, 30, 2])/8 - 
 W[5, 2, 30, 3]/8 + (3*W[5, 2, 30, 5])/8 + (3*W[5, 2, 30, 16])/8 + 
 (3*W[5, 2, 30, 17])/8 - (3*W[5, 2, 30, 18])/8 + W[5, 2, 30, 19]/4 - 
 W[5, 2, 30, 20]/2 - W[5, 3, 1, 26] - (5*W[5, 3, 1, 27])/8 - 
 (3*W[5, 3, 1, 28])/8 + W[5, 3, 1, 29]/2 - (5*W[5, 3, 1, 30])/8 + 
 W[5, 3, 2, 27]/8 + W[5, 3, 2, 28]/2 + (3*W[5, 3, 2, 29])/8 - 
 W[5, 3, 2, 30]/8 + (3*W[5, 3, 3, 28])/8 + (3*W[5, 3, 3, 29])/8 - 
 W[5, 3, 4, 26]/4 - W[5, 3, 4, 27] - W[5, 3, 4, 28]/8 + 
 (7*W[5, 3, 4, 29])/8 + (5*W[5, 3, 4, 30])/8 - W[5, 3, 5, 27] + 
 W[5, 3, 5, 28]/4 + (5*W[5, 3, 5, 29])/4 + W[5, 3, 5, 30] - 
 W[5, 3, 8, 28]/2 - W[5, 3, 8, 29]/2 - W[5, 3, 8, 30]/2 + 2*W[5, 3, 13, 27] - 
 2*W[5, 3, 13, 29] - W[5, 3, 16, 26]/4 - W[5, 3, 16, 27]/4 - 
 W[5, 3, 16, 28]/4 - W[5, 3, 16, 29]/4 + W[5, 3, 16, 30]/8 + 
 (7*W[5, 3, 17, 27])/8 - W[5, 3, 17, 28]/8 - W[5, 3, 17, 29] - 
 (7*W[5, 3, 17, 30])/8 + W[5, 3, 18, 26]/4 + W[5, 3, 18, 27]/8 - 
 (3*W[5, 3, 18, 28])/8 - W[5, 3, 18, 29]/4 + W[5, 3, 19, 26]/4 + 
 W[5, 3, 19, 27]/8 + (3*W[5, 3, 19, 28])/8 + W[5, 3, 19, 29]/4 + 
 W[5, 3, 19, 30]/4 + W[5, 3, 20, 26] - (3*W[5, 3, 20, 27])/8 + 
 W[5, 3, 20, 28]/4 + (3*W[5, 3, 20, 29])/8 + W[5, 3, 20, 30]/8 + 
 W[5, 3, 26, 1]/4 + W[5, 3, 26, 4]/8 + (5*W[5, 3, 26, 16])/8 - 
 (5*W[5, 3, 26, 18])/8 - W[5, 3, 26, 19]/8 - W[5, 3, 26, 20]/4 + 
 W[5, 3, 27, 1]/4 + W[5, 3, 27, 3]/8 - W[5, 3, 27, 5]/8 - W[5, 3, 27, 16]/4 + 
 W[5, 3, 27, 18]/8 + W[5, 3, 27, 19]/8 - W[5, 3, 27, 20]/4 - 
 (3*W[5, 3, 28, 1])/4 + (3*W[5, 3, 28, 2])/8 - W[5, 3, 28, 4]/8 + 
 (3*W[5, 3, 28, 5])/8 - W[5, 3, 28, 16]/2 + W[5, 3, 28, 17]/4 - 
 (3*W[5, 3, 28, 18])/8 + (3*W[5, 3, 28, 19])/8 + (3*W[5, 3, 28, 20])/8 - 
 (3*W[5, 3, 29, 1])/4 + (3*W[5, 3, 29, 2])/8 - W[5, 3, 29, 3]/8 - 
 W[5, 3, 29, 4]/4 + W[5, 3, 29, 5]/2 - (3*W[5, 3, 29, 16])/8 + 
 W[5, 3, 29, 17]/4 - (3*W[5, 3, 29, 18])/8 + (3*W[5, 3, 29, 19])/8 + 
 (3*W[5, 3, 29, 20])/8 - W[5, 3, 30, 3]/8 - W[5, 3, 30, 4]/8 + 
 W[5, 3, 30, 5]/8 + W[5, 3, 30, 16]/8 + (3*W[5, 4, 1, 26])/4 + 
 (3*W[5, 4, 1, 27])/4 + W[5, 4, 1, 28]/2 + W[5, 4, 1, 29]/4 + 
 W[5, 4, 1, 30]/4 + W[5, 4, 2, 26]/8 + (3*W[5, 4, 2, 27])/4 - 
 (3*W[5, 4, 2, 29])/4 - (5*W[5, 4, 2, 30])/8 - (3*W[5, 4, 3, 26])/8 - 
 W[5, 4, 3, 27]/2 - W[5, 4, 3, 28]/8 + W[5, 4, 3, 30]/8 + W[5, 4, 4, 26]/2 - 
 W[5, 4, 4, 27]/4 + W[5, 4, 4, 29]/4 + (3*W[5, 4, 4, 30])/4 - 
 (3*W[5, 4, 5, 26])/8 + W[5, 4, 5, 27]/4 - W[5, 4, 5, 29]/4 - 
 (5*W[5, 4, 5, 30])/8 - (3*W[5, 4, 16, 26])/8 - W[5, 4, 16, 27]/4 - 
 W[5, 4, 16, 28]/2 - (3*W[5, 4, 16, 29])/4 - (3*W[5, 4, 16, 30])/8 - 
 (3*W[5, 4, 17, 26])/8 + W[5, 4, 17, 28]/8 + W[5, 4, 17, 29]/2 - 
 (3*W[5, 4, 17, 30])/8 + (3*W[5, 4, 18, 26])/8 - W[5, 4, 18, 28]/8 + 
 (5*W[5, 4, 18, 30])/8 - W[5, 4, 19, 26]/4 - (3*W[5, 4, 19, 27])/4 + 
 (3*W[5, 4, 19, 29])/4 + W[5, 4, 19, 30]/2 + W[5, 4, 20, 28]/8 - 
 W[5, 4, 20, 30]/4 + (3*W[5, 4, 26, 1])/4 - (3*W[5, 4, 26, 2])/8 + 
 W[5, 4, 26, 3]/8 - (3*W[5, 4, 26, 5])/8 - (3*W[5, 4, 26, 16])/8 - 
 (3*W[5, 4, 26, 17])/8 + (3*W[5, 4, 26, 18])/8 - W[5, 4, 26, 19]/4 + 
 W[5, 4, 26, 20]/2 - W[5, 4, 28, 1]/4 - W[5, 4, 28, 3]/8 + 
 W[5, 4, 28, 16]/4 + W[5, 4, 28, 17]/8 + (5*W[5, 4, 28, 18])/8 - 
 (5*W[5, 4, 28, 20])/8 + (3*W[5, 4, 30, 1])/4 - (3*W[5, 4, 30, 2])/8 + 
 W[5, 4, 30, 3]/8 - (3*W[5, 4, 30, 5])/8 - (3*W[5, 4, 30, 16])/8 - 
 (3*W[5, 4, 30, 17])/8 + (3*W[5, 4, 30, 18])/8 - W[5, 4, 30, 19]/4 + 
 W[5, 4, 30, 20]/2 + W[5, 5, 1, 26]/4 + W[5, 5, 1, 27]/4 - W[5, 5, 1, 29] - 
 W[5, 5, 1, 30]/2 - (3*W[5, 5, 2, 27])/4 + (3*W[5, 5, 2, 29])/4 + 
 (3*W[5, 5, 2, 30])/4 - W[5, 5, 3, 27]/4 + W[5, 5, 3, 28]/4 + 
 W[5, 5, 3, 29]/2 + W[5, 5, 3, 30]/4 - W[5, 5, 4, 26]/4 - W[5, 5, 4, 30]/4 - 
 W[5, 5, 5, 27]/2 + W[5, 5, 5, 29]/2 + W[5, 5, 5, 30]/2 + W[5, 5, 16, 26]/2 + 
 W[5, 5, 16, 27] - W[5, 5, 16, 29]/4 - W[5, 5, 17, 27]/2 - 
 W[5, 5, 17, 28]/4 + W[5, 5, 17, 29]/4 + W[5, 5, 17, 30]/2 - 
 W[5, 5, 18, 26]/2 + W[5, 5, 18, 28]/4 - W[5, 5, 18, 29]/2 - 
 W[5, 5, 18, 30] + W[5, 5, 19, 26]/4 + W[5, 5, 19, 27]/4 - 
 W[5, 5, 19, 29]/4 - W[5, 5, 20, 26]/4 + W[5, 5, 20, 27]/2 - 
 W[5, 5, 20, 28]/4 - W[5, 5, 20, 30]/4 + W[5, 10, 2, 27]/2 - 
 W[5, 10, 2, 29]/2 - W[5, 10, 2, 30]/2 - W[5, 10, 3, 27]/2 + 
 W[5, 10, 3, 29]/2 + W[5, 10, 3, 30]/2 + W[5, 10, 5, 27]/2 - 
 W[5, 10, 5, 29]/2 - W[5, 10, 5, 30]/2 - W[5, 10, 16, 27]/2 - 
 W[5, 10, 16, 29]/2 - W[5, 10, 16, 30]/2 - W[5, 10, 17, 27]/2 + 
 W[5, 10, 17, 29]/2 + W[5, 10, 17, 30]/2 + W[5, 10, 18, 27]/2 + 
 W[5, 10, 18, 29]/2 + W[5, 10, 18, 30]/2 - W[5, 10, 26, 1]/2 - 
 W[5, 10, 26, 16]/2 + W[5, 10, 26, 18]/2 + W[5, 10, 26, 20]/2 - 
 W[5, 10, 27, 1]/2 - W[5, 10, 27, 16]/2 + W[5, 10, 27, 18]/2 + 
 W[5, 10, 27, 20]/2 - W[5, 10, 30, 1]/2 - W[5, 10, 30, 16]/2 + 
 W[5, 10, 30, 18]/2 + W[5, 10, 30, 20]/2 + W[5, 15, 1, 26] + 
 (3*W[5, 15, 1, 27])/4 - W[5, 15, 1, 28]/4 + (3*W[5, 15, 1, 30])/4 + 
 (3*W[5, 15, 2, 27])/4 - W[5, 15, 2, 28]/4 - W[5, 15, 2, 29] - 
 (3*W[5, 15, 2, 30])/4 - (3*W[5, 15, 3, 27])/4 - W[5, 15, 3, 28]/4 + 
 W[5, 15, 3, 29]/2 + (3*W[5, 15, 3, 30])/4 + (3*W[5, 15, 5, 27])/4 + 
 W[5, 15, 5, 28]/4 - W[5, 15, 5, 29]/2 - (3*W[5, 15, 5, 30])/4 - 
 (3*W[5, 15, 17, 27])/4 + W[5, 15, 17, 28]/4 + W[5, 15, 17, 29] + 
 (3*W[5, 15, 17, 30])/4 - W[5, 15, 20, 26] - (3*W[5, 15, 20, 27])/4 + 
 W[5, 15, 20, 28]/4 - (3*W[5, 15, 20, 30])/4 - W[5, 15, 26, 4]/4 - 
 (3*W[5, 15, 26, 16])/4 + (3*W[5, 15, 26, 18])/4 + W[5, 15, 26, 19]/4 + 
 W[5, 15, 29, 4]/4 + (3*W[5, 15, 29, 16])/4 - (3*W[5, 15, 29, 18])/4 - 
 W[5, 15, 29, 19]/4 - W[5, 16, 1, 26]/4 - W[5, 16, 1, 27]/4 - 
 W[5, 16, 1, 29]/2 - W[5, 16, 1, 30]/8 - W[5, 16, 2, 26]/8 + 
 W[5, 16, 2, 27]/8 + W[5, 16, 2, 28]/4 + W[5, 16, 2, 29]/2 + 
 W[5, 16, 2, 30]/8 + W[5, 16, 3, 26]/8 - W[5, 16, 3, 27]/4 + 
 W[5, 16, 3, 29]/4 + W[5, 16, 3, 30]/8 - W[5, 16, 4, 26]/4 - 
 (5*W[5, 16, 4, 27])/8 - W[5, 16, 4, 28]/4 + W[5, 16, 4, 29]/4 + 
 (5*W[5, 16, 5, 26])/8 + W[5, 16, 5, 27]/2 + W[5, 16, 5, 29]/4 + 
 W[5, 16, 5, 30]/8 + (5*W[5, 16, 16, 26])/8 + (3*W[5, 16, 16, 27])/4 - 
 W[5, 16, 16, 29]/4 + (3*W[5, 16, 17, 26])/8 + W[5, 16, 17, 27]/8 + 
 W[5, 16, 17, 28]/4 + W[5, 16, 17, 30]/8 - (5*W[5, 16, 18, 26])/8 - 
 (3*W[5, 16, 18, 27])/8 - W[5, 16, 18, 28]/4 - W[5, 16, 18, 29]/2 - 
 W[5, 16, 18, 30]/4 - W[5, 16, 20, 26]/2 - W[5, 16, 20, 30]/8 - 
 (3*W[5, 16, 26, 1])/4 + (3*W[5, 16, 26, 2])/8 - W[5, 16, 26, 3]/4 - 
 W[5, 16, 26, 4]/8 + W[5, 16, 26, 5]/2 + W[5, 16, 26, 16]/2 + 
 (3*W[5, 16, 26, 17])/8 - (3*W[5, 16, 26, 18])/8 + W[5, 16, 26, 19]/4 - 
 W[5, 16, 26, 20]/2 - (3*W[5, 16, 27, 1])/4 + (3*W[5, 16, 27, 2])/8 - 
 W[5, 16, 27, 3]/4 - W[5, 16, 27, 4]/8 + W[5, 16, 27, 5]/2 + 
 W[5, 16, 27, 16]/2 + (3*W[5, 16, 27, 17])/8 - (3*W[5, 16, 27, 18])/8 + 
 W[5, 16, 27, 19]/4 - W[5, 16, 27, 20]/2 + W[5, 16, 29, 3]/8 + 
 W[5, 16, 29, 4]/8 - W[5, 16, 29, 5]/8 - W[5, 16, 29, 16]/8 - 
 W[5, 17, 1, 26]/4 + (5*W[5, 17, 1, 27])/8 + (5*W[5, 17, 1, 28])/8 - 
 (3*W[5, 17, 1, 30])/8 - W[5, 17, 2, 27]/2 - W[5, 17, 2, 28]/4 + 
 W[5, 17, 2, 29]/4 + W[5, 17, 2, 30]/2 + (5*W[5, 17, 3, 27])/8 + 
 W[5, 17, 3, 28]/2 - W[5, 17, 3, 29]/8 - (5*W[5, 17, 3, 30])/8 - 
 (3*W[5, 17, 4, 26])/8 + (3*W[5, 17, 4, 27])/8 + W[5, 17, 4, 28]/8 - 
 W[5, 17, 4, 29]/4 - (5*W[5, 17, 4, 30])/8 - (5*W[5, 17, 5, 27])/8 - 
 W[5, 17, 5, 28]/2 + W[5, 17, 5, 29]/8 + (5*W[5, 17, 5, 30])/8 + 
 W[5, 17, 16, 26]/8 - W[5, 17, 16, 27]/4 + W[5, 17, 16, 28]/4 + 
 W[5, 17, 16, 29]/2 + W[5, 17, 16, 30]/2 - W[5, 17, 17, 27]/2 - 
 (3*W[5, 17, 17, 28])/4 - W[5, 17, 17, 29]/4 + W[5, 17, 17, 30]/2 + 
 (3*W[5, 17, 18, 26])/8 - W[5, 17, 18, 27]/8 + W[5, 17, 18, 29]/8 - 
 W[5, 17, 18, 30]/8 + (3*W[5, 17, 19, 26])/8 - (3*W[5, 17, 19, 28])/8 - 
 (3*W[5, 17, 19, 29])/8 + W[5, 17, 19, 30]/4 + W[5, 17, 20, 26]/4 - 
 W[5, 17, 20, 27]/8 - W[5, 17, 20, 28]/8 - W[5, 17, 20, 30]/8 - 
 W[5, 17, 24, 26]/2 + W[5, 17, 24, 27]/2 + W[5, 17, 24, 28]/2 - 
 W[5, 17, 24, 30]/2 + (5*W[5, 17, 27, 1])/4 - (3*W[5, 17, 27, 2])/8 + 
 W[5, 17, 27, 3]/4 + W[5, 17, 27, 4]/8 - W[5, 17, 27, 5]/2 - 
 (3*W[5, 17, 27, 17])/8 - W[5, 17, 27, 18]/8 - W[5, 17, 27, 19]/4 + 
 W[5, 17, 28, 1] - (3*W[5, 17, 28, 2])/8 + W[5, 17, 28, 3]/8 + 
 W[5, 17, 28, 4]/8 - (3*W[5, 17, 28, 5])/8 + W[5, 17, 28, 16]/4 - 
 (3*W[5, 17, 28, 17])/8 - W[5, 17, 28, 18]/4 - (3*W[5, 17, 28, 19])/8 + 
 W[5, 17, 28, 20]/4 - W[5, 17, 29, 3]/8 - W[5, 17, 29, 4]/8 + 
 W[5, 17, 29, 5]/8 + W[5, 17, 29, 16]/8 - (3*W[5, 17, 30, 1])/4 + 
 (3*W[5, 17, 30, 2])/8 - W[5, 17, 30, 3]/4 - W[5, 17, 30, 4]/8 + 
 W[5, 17, 30, 5]/2 + W[5, 17, 30, 16]/2 + (3*W[5, 17, 30, 17])/8 - 
 (3*W[5, 17, 30, 18])/8 + W[5, 17, 30, 19]/4 - W[5, 17, 30, 20]/2 + 
 (3*W[5, 18, 1, 26])/4 - W[5, 18, 1, 27]/8 - (5*W[5, 18, 1, 28])/8 + 
 W[5, 18, 1, 29]/2 + W[5, 18, 1, 30] + W[5, 18, 2, 26]/8 + 
 W[5, 18, 2, 27]/8 - W[5, 18, 2, 29]/2 - (3*W[5, 18, 2, 30])/8 - 
 W[5, 18, 3, 26]/8 - W[5, 18, 3, 27]/8 - W[5, 18, 3, 28]/4 - 
 W[5, 18, 3, 29]/8 + W[5, 18, 3, 30]/4 + (3*W[5, 18, 4, 26])/8 + 
 W[5, 18, 4, 27]/4 + W[5, 18, 4, 28]/8 + (3*W[5, 18, 4, 30])/8 - 
 (5*W[5, 18, 5, 26])/8 + W[5, 18, 5, 27]/8 + W[5, 18, 5, 28]/2 - 
 (3*W[5, 18, 5, 29])/8 - (3*W[5, 18, 5, 30])/4 - W[5, 18, 16, 26]/4 - 
 W[5, 18, 16, 28]/4 - (3*W[5, 18, 17, 26])/8 + (3*W[5, 18, 17, 27])/8 + 
 W[5, 18, 17, 28]/4 - (5*W[5, 18, 17, 30])/8 - W[5, 18, 18, 26]/4 + 
 W[5, 18, 18, 28]/2 + (3*W[5, 18, 18, 29])/8 - W[5, 18, 18, 30]/8 - 
 W[5, 18, 19, 26]/8 + W[5, 18, 19, 27]/4 + (3*W[5, 18, 19, 28])/8 + 
 W[5, 18, 19, 29]/8 - W[5, 18, 19, 30]/4 - (3*W[5, 18, 20, 27])/8 - 
 W[5, 18, 20, 28]/8 + W[5, 18, 24, 26]/2 - W[5, 18, 24, 27]/2 - 
 W[5, 18, 24, 28]/2 + W[5, 18, 24, 30]/2 + (5*W[5, 18, 26, 1])/4 - 
 (3*W[5, 18, 26, 2])/8 + W[5, 18, 26, 3]/4 + W[5, 18, 26, 4]/8 - 
 W[5, 18, 26, 5]/2 - (3*W[5, 18, 26, 17])/8 - W[5, 18, 26, 18]/8 - 
 W[5, 18, 26, 19]/4 - W[5, 18, 28, 1] + (3*W[5, 18, 28, 2])/8 - 
 W[5, 18, 28, 3]/8 - W[5, 18, 28, 4]/8 + (3*W[5, 18, 28, 5])/8 - 
 W[5, 18, 28, 16]/4 + (3*W[5, 18, 28, 17])/8 + W[5, 18, 28, 18]/4 + 
 (3*W[5, 18, 28, 19])/8 - W[5, 18, 28, 20]/4 + (5*W[5, 18, 30, 1])/4 - 
 (3*W[5, 18, 30, 2])/8 + W[5, 18, 30, 3]/4 + W[5, 18, 30, 4]/8 - 
 W[5, 18, 30, 5]/2 - (3*W[5, 18, 30, 17])/8 - W[5, 18, 30, 18]/8 - 
 W[5, 18, 30, 19]/4 - W[5, 19, 1, 26]/2 - W[5, 19, 1, 27]/2 + 
 W[5, 19, 1, 29]/2 - W[5, 19, 2, 26]/8 + W[5, 19, 2, 27]/8 - 
 W[5, 19, 2, 29]/8 - W[5, 19, 2, 30]/4 + (3*W[5, 19, 3, 26])/8 - 
 W[5, 19, 3, 27]/8 - W[5, 19, 3, 28]/4 + W[5, 19, 3, 29]/4 + 
 W[5, 19, 3, 30]/2 - (3*W[5, 19, 4, 26])/8 - (5*W[5, 19, 4, 27])/8 + 
 (5*W[5, 19, 4, 29])/8 + W[5, 19, 4, 30]/4 + (3*W[5, 19, 5, 26])/8 + 
 (3*W[5, 19, 5, 27])/8 - (3*W[5, 19, 5, 29])/8 + (3*W[5, 19, 17, 26])/8 + 
 W[5, 19, 17, 27]/8 + W[5, 19, 17, 28]/4 - W[5, 19, 17, 29]/4 + 
 W[5, 19, 17, 30]/4 + W[5, 19, 18, 27]/4 - W[5, 19, 18, 28]/4 - 
 W[5, 19, 18, 29]/8 - W[5, 19, 18, 30]/4 + W[5, 19, 19, 26]/8 + 
 W[5, 19, 19, 27]/8 - W[5, 19, 19, 29]/8 - W[5, 19, 20, 26]/4 + 
 W[5, 19, 20, 27]/4 + W[5, 19, 20, 28]/4 - (3*W[5, 19, 20, 29])/8 - 
 W[5, 19, 20, 30]/2 - W[5, 19, 26, 1] + (3*W[5, 19, 26, 2])/8 - 
 W[5, 19, 26, 3]/8 - W[5, 19, 26, 4]/8 + (3*W[5, 19, 26, 5])/8 - 
 W[5, 19, 26, 16]/4 + (3*W[5, 19, 26, 17])/8 + W[5, 19, 26, 18]/4 + 
 (3*W[5, 19, 26, 19])/8 - W[5, 19, 26, 20]/4 - W[5, 19, 27, 1] + 
 (3*W[5, 19, 27, 2])/8 - W[5, 19, 27, 3]/8 - W[5, 19, 27, 4]/8 + 
 (3*W[5, 19, 27, 5])/8 - W[5, 19, 27, 16]/4 + (3*W[5, 19, 27, 17])/8 + 
 W[5, 19, 27, 18]/4 + (3*W[5, 19, 27, 19])/8 - W[5, 19, 27, 20]/4 + 
 (3*W[5, 19, 29, 1])/4 - (3*W[5, 19, 29, 2])/8 + W[5, 19, 29, 4]/8 - 
 (3*W[5, 19, 29, 5])/8 + W[5, 19, 29, 16]/2 - W[5, 19, 29, 17]/4 + 
 (3*W[5, 19, 29, 18])/8 - (3*W[5, 19, 29, 19])/8 - (3*W[5, 19, 29, 20])/8 + 
 W[5, 20, 1, 26]/4 + W[5, 20, 1, 27]/8 + (5*W[5, 20, 1, 28])/8 - 
 W[5, 20, 1, 29] - W[5, 20, 1, 30]/4 + W[5, 20, 2, 26]/2 + 
 W[5, 20, 2, 27]/8 + W[5, 20, 2, 29]/4 + (3*W[5, 20, 2, 30])/4 + 
 W[5, 20, 3, 26]/2 - W[5, 20, 3, 27]/8 + W[5, 20, 3, 28]/8 - 
 (5*W[5, 20, 3, 29])/8 - (5*W[5, 20, 3, 30])/8 - W[5, 20, 4, 26]/8 - 
 W[5, 20, 4, 28]/8 - W[5, 20, 4, 29]/4 - (3*W[5, 20, 4, 30])/8 + 
 W[5, 20, 5, 27]/8 - W[5, 20, 5, 28]/2 + W[5, 20, 5, 29]/8 - 
 W[5, 20, 5, 30]/8 + W[5, 20, 8, 28]/2 + W[5, 20, 8, 29]/2 + 
 W[5, 20, 8, 30]/2 - W[5, 20, 15, 26] + W[5, 20, 15, 29] - 
 W[5, 20, 16, 26]/8 + W[5, 20, 16, 28]/4 + W[5, 20, 16, 29]/2 - 
 W[5, 20, 16, 30]/8 - W[5, 20, 17, 27]/8 - W[5, 20, 17, 28]/8 - 
 W[5, 20, 17, 29]/4 - W[5, 20, 18, 26]/8 + (3*W[5, 20, 18, 28])/8 + 
 W[5, 20, 18, 29]/8 - W[5, 20, 19, 26]/8 - (3*W[5, 20, 19, 28])/8 - 
 (3*W[5, 20, 19, 29])/8 - W[5, 20, 19, 30]/4 + W[5, 20, 20, 26]/4 - 
 W[5, 20, 20, 27]/8 - (3*W[5, 20, 20, 28])/4 + W[5, 20, 20, 30]/2 + 
 W[5, 20, 26, 3]/8 + W[5, 20, 26, 4]/8 - W[5, 20, 26, 5]/8 - 
 W[5, 20, 26, 16]/8 + (3*W[5, 20, 28, 1])/4 - (3*W[5, 20, 28, 2])/8 + 
 W[5, 20, 28, 4]/8 - (3*W[5, 20, 28, 5])/8 + W[5, 20, 28, 16]/2 - 
 W[5, 20, 28, 17]/4 + (3*W[5, 20, 28, 18])/8 - (3*W[5, 20, 28, 19])/8 - 
 (3*W[5, 20, 28, 20])/8 + W[5, 20, 30, 3]/8 + W[5, 20, 30, 4]/8 - 
 W[5, 20, 30, 5]/8 - W[5, 20, 30, 16]/8 - W[5, 26, 26, 27]/4 + 
 W[5, 26, 26, 29]/4 + W[5, 26, 26, 30]/4 - W[5, 26, 27, 26]/4 - 
 W[5, 26, 27, 28]/4 - W[5, 26, 27, 29]/8 + W[5, 26, 27, 30]/8 - 
 W[5, 26, 28, 27]/4 - W[5, 26, 28, 28]/2 - W[5, 26, 28, 29]/8 + 
 W[5, 26, 29, 26]/4 - W[5, 26, 29, 27]/8 - W[5, 26, 29, 28]/8 - 
 W[5, 26, 29, 30]/4 + W[5, 26, 30, 26]/4 + W[5, 26, 30, 27]/8 - 
 W[5, 26, 30, 29]/4 - W[5, 26, 30, 30]/4 + W[5, 27, 26, 30]/8 - 
 W[5, 27, 27, 28]/4 - W[5, 27, 27, 29]/8 - W[5, 27, 27, 30]/8 - 
 W[5, 27, 28, 27]/4 - W[5, 27, 28, 28]/2 - W[5, 27, 28, 29]/8 - 
 W[5, 27, 29, 27]/8 - W[5, 27, 29, 28]/8 + W[5, 27, 30, 26]/8 - 
 W[5, 27, 30, 27]/8 - W[5, 28, 26, 27]/8 + W[5, 28, 26, 28]/8 - 
 W[5, 28, 27, 26]/8 - W[5, 28, 27, 27]/4 + W[5, 28, 27, 28]/8 + 
 W[5, 28, 27, 29]/8 + W[5, 28, 28, 26]/8 + W[5, 28, 28, 27]/8 - 
 W[5, 28, 28, 29]/8 + W[5, 28, 29, 27]/8 - W[5, 28, 29, 28]/8 - 
 W[5, 29, 26, 27]/8 - W[5, 29, 26, 28]/8 - W[5, 29, 26, 29]/4 - 
 W[5, 29, 26, 30]/8 - W[5, 29, 27, 26]/8 + W[5, 29, 27, 27]/4 + 
 (3*W[5, 29, 27, 28])/8 + W[5, 29, 27, 29]/8 - W[5, 29, 28, 26]/8 + 
 (3*W[5, 29, 28, 27])/8 + W[5, 29, 28, 28]/2 - W[5, 29, 28, 30]/4 - 
 W[5, 29, 29, 26]/4 + W[5, 29, 29, 27]/8 - W[5, 29, 29, 29]/4 - 
 W[5, 29, 29, 30]/2 - W[5, 29, 30, 26]/8 - W[5, 29, 30, 28]/4 - 
 W[5, 29, 30, 29]/2 - W[5, 29, 30, 30]/4 - W[5, 30, 26, 27]/4 + 
 W[5, 30, 26, 29]/4 + W[5, 30, 26, 30]/8 - W[5, 30, 27, 26]/4 + 
 W[5, 30, 27, 30]/4 + W[5, 30, 29, 26]/4 - W[5, 30, 29, 30]/4 + 
 W[5, 30, 30, 26]/8 + W[5, 30, 30, 27]/4 - W[5, 30, 30, 29]/4 - 
 W[5, 30, 30, 30]/4 + W[16, 1, 1, 26]/4 + W[16, 1, 1, 27]/4 + 
 W[16, 1, 1, 29]/4 - W[16, 1, 1, 30]/8 + (5*W[16, 1, 2, 26])/8 - 
 (3*W[16, 1, 2, 27])/8 + W[16, 1, 2, 28]/4 + (5*W[16, 1, 2, 29])/8 + 
 W[16, 1, 2, 30]/8 - W[16, 1, 3, 26]/8 + W[16, 1, 3, 27]/4 - 
 W[16, 1, 3, 29]/8 + W[16, 1, 3, 30]/8 + W[16, 1, 4, 26]/2 - 
 W[16, 1, 4, 27]/8 - W[16, 1, 4, 28]/4 + (5*W[16, 1, 4, 29])/8 + 
 (3*W[16, 1, 4, 30])/2 - (3*W[16, 1, 5, 26])/8 - W[16, 1, 5, 27]/2 - 
 W[16, 1, 5, 29]/4 + W[16, 1, 5, 30]/8 - (3*W[16, 1, 9, 26])/2 - 
 (3*W[16, 1, 9, 29])/2 - (3*W[16, 1, 9, 30])/2 + W[16, 1, 16, 26]/8 + 
 W[16, 1, 16, 27]/4 - W[16, 1, 17, 26]/8 + W[16, 1, 17, 27]/8 + 
 W[16, 1, 17, 28]/4 + (3*W[16, 1, 17, 29])/4 + W[16, 1, 17, 30]/8 + 
 (3*W[16, 1, 18, 26])/8 + W[16, 1, 18, 27]/8 - W[16, 1, 18, 28]/4 - 
 W[16, 1, 18, 29]/2 - W[16, 1, 18, 30]/4 + W[16, 1, 20, 26]/4 + 
 W[16, 1, 20, 29]/8 - W[16, 1, 20, 30]/8 + W[16, 1, 26, 1]/4 - 
 W[16, 1, 26, 2]/8 + W[16, 1, 26, 3]/4 - W[16, 1, 26, 4]/8 - 
 W[16, 1, 26, 17]/8 + W[16, 1, 26, 18]/8 + W[16, 1, 26, 19]/4 - 
 W[16, 1, 26, 20]/2 + W[16, 1, 27, 1]/4 - W[16, 1, 27, 2]/8 + 
 W[16, 1, 27, 3]/4 - W[16, 1, 27, 4]/8 - W[16, 1, 27, 17]/8 + 
 W[16, 1, 27, 18]/8 + W[16, 1, 27, 19]/4 - W[16, 1, 27, 20]/2 + 
 W[16, 1, 29, 2]/8 - W[16, 1, 29, 3]/4 - W[16, 1, 29, 4]/4 + 
 W[16, 1, 29, 5]/8 + W[16, 1, 29, 16]/8 + W[16, 1, 29, 20]/8 + 
 (5*W[16, 2, 1, 26])/8 + W[16, 2, 1, 27]/8 + W[16, 2, 1, 28]/4 - 
 W[16, 2, 1, 29]/4 - W[16, 2, 1, 30] - W[16, 2, 2, 26]/2 + 
 W[16, 2, 2, 27]/8 - W[16, 2, 2, 29]/8 + W[16, 2, 2, 30]/8 - 
 W[16, 2, 3, 26]/8 - W[16, 2, 3, 28]/8 - (3*W[16, 2, 3, 29])/8 - 
 W[16, 2, 3, 30]/4 + W[16, 2, 4, 26]/8 - W[16, 2, 4, 27]/8 + 
 W[16, 2, 4, 28]/2 - (5*W[16, 2, 4, 29])/8 - (5*W[16, 2, 4, 30])/8 + 
 W[16, 2, 5, 27]/8 + W[16, 2, 5, 28]/2 + (3*W[16, 2, 5, 29])/4 + 
 W[16, 2, 5, 30]/4 + W[16, 2, 9, 26]/2 + W[16, 2, 9, 29]/2 + 
 W[16, 2, 9, 30]/2 - W[16, 2, 14, 28] + W[16, 2, 14, 30] - 
 (3*W[16, 2, 16, 26])/4 - W[16, 2, 16, 27]/8 + W[16, 2, 16, 28]/4 + 
 W[16, 2, 16, 29]/2 - (3*W[16, 2, 17, 26])/8 - W[16, 2, 17, 28]/8 - 
 W[16, 2, 17, 29]/4 - (3*W[16, 2, 17, 30])/8 + (3*W[16, 2, 18, 26])/8 - 
 W[16, 2, 18, 28]/8 + W[16, 2, 18, 30]/8 - W[16, 2, 19, 26]/8 - 
 W[16, 2, 19, 27]/8 - W[16, 2, 19, 30]/4 + W[16, 2, 20, 26]/4 - 
 W[16, 2, 20, 28]/8 - W[16, 2, 20, 29]/8 + W[16, 2, 20, 30]/2 + 
 (3*W[16, 2, 26, 1])/4 - (3*W[16, 2, 26, 2])/8 + W[16, 2, 26, 3]/8 - 
 (3*W[16, 2, 26, 5])/8 - (3*W[16, 2, 26, 16])/8 - (3*W[16, 2, 26, 17])/8 + 
 (3*W[16, 2, 26, 18])/8 - W[16, 2, 26, 19]/4 + W[16, 2, 26, 20]/2 - 
 W[16, 2, 28, 2]/8 + W[16, 2, 28, 3]/8 + W[16, 2, 28, 4]/8 - 
 W[16, 2, 28, 20]/8 - W[16, 2, 29, 2]/8 + W[16, 2, 29, 3]/8 + 
 W[16, 2, 29, 4]/8 - W[16, 2, 29, 20]/8 - W[16, 3, 1, 29]/4 - 
 W[16, 3, 1, 30]/4 + W[16, 3, 2, 28]/8 + W[16, 3, 2, 29]/8 + 
 W[16, 3, 3, 26]/8 + W[16, 3, 3, 28]/8 + W[16, 3, 3, 29]/8 + 
 W[16, 3, 4, 26]/8 + W[16, 3, 4, 28]/8 + (3*W[16, 3, 4, 29])/8 + 
 W[16, 3, 4, 30]/4 - W[16, 3, 5, 26]/8 - W[16, 3, 5, 28]/4 - 
 W[16, 3, 5, 29]/4 + W[16, 3, 8, 28]/2 + W[16, 3, 8, 29]/2 + 
 W[16, 3, 8, 30]/2 - W[16, 3, 16, 26]/8 - W[16, 3, 16, 28]/4 - 
 W[16, 3, 16, 29]/4 - W[16, 3, 19, 29]/4 - W[16, 3, 19, 30]/4 - 
 (3*W[16, 3, 20, 28])/8 - W[16, 3, 20, 29]/8 - W[16, 3, 20, 30]/4 + 
 W[16, 3, 26, 3]/8 + W[16, 3, 26, 4]/8 - W[16, 3, 26, 5]/8 - 
 W[16, 3, 26, 16]/8 - W[16, 3, 28, 2]/8 + W[16, 3, 28, 3]/8 + 
 W[16, 3, 28, 4]/8 - W[16, 3, 28, 20]/8 - W[16, 3, 29, 2]/8 + 
 W[16, 3, 29, 3]/8 + W[16, 3, 29, 4]/8 - W[16, 3, 29, 20]/8 + 
 (5*W[16, 4, 1, 26])/8 + W[16, 4, 1, 27]/8 - W[16, 4, 1, 28]/4 + 
 (3*W[16, 4, 1, 29])/4 + (13*W[16, 4, 1, 30])/8 + W[16, 4, 2, 26]/8 - 
 W[16, 4, 2, 27]/4 - W[16, 4, 2, 28]/4 - W[16, 4, 2, 29]/2 + 
 W[16, 4, 2, 30]/4 + W[16, 4, 3, 26]/4 - W[16, 4, 3, 27]/4 + 
 W[16, 4, 3, 28]/8 + W[16, 4, 3, 29]/4 - W[16, 4, 3, 30]/8 - 
 (5*W[16, 4, 4, 26])/8 - W[16, 4, 4, 27]/4 - W[16, 4, 4, 28]/4 + 
 W[16, 4, 4, 29]/2 - W[16, 4, 4, 30]/8 - (3*W[16, 4, 5, 26])/8 - 
 (5*W[16, 4, 5, 27])/8 - W[16, 4, 5, 28]/2 - W[16, 4, 5, 30]/8 - 
 W[16, 4, 9, 26]/2 - W[16, 4, 9, 29]/2 - W[16, 4, 9, 30]/2 + 
 W[16, 4, 14, 28] - W[16, 4, 14, 30] + (3*W[16, 4, 16, 26])/8 + 
 (3*W[16, 4, 16, 27])/8 - W[16, 4, 16, 28]/4 - W[16, 4, 16, 29]/4 - 
 W[16, 4, 16, 30]/4 - (5*W[16, 4, 17, 27])/8 - W[16, 4, 17, 28]/8 + 
 W[16, 4, 17, 29]/4 + (3*W[16, 4, 17, 30])/4 - (3*W[16, 4, 18, 26])/4 - 
 W[16, 4, 18, 27]/8 + (3*W[16, 4, 18, 28])/8 + W[16, 4, 18, 29]/2 + 
 W[16, 4, 18, 30]/8 + W[16, 4, 19, 26]/8 + W[16, 4, 19, 27]/8 + 
 W[16, 4, 19, 30]/4 - W[16, 4, 20, 26]/4 + W[16, 4, 20, 27]/2 + 
 W[16, 4, 20, 28]/8 + W[16, 4, 20, 30]/8 + W[16, 4, 23, 26] + 
 W[16, 4, 23, 27] - W[16, 4, 23, 29] - W[16, 4, 23, 30] - W[16, 4, 26, 3]/8 - 
 W[16, 4, 26, 4]/8 + W[16, 4, 26, 5]/8 + W[16, 4, 26, 16]/8 - 
 W[16, 4, 27, 1]/4 + W[16, 4, 27, 2]/8 - W[16, 4, 27, 3]/4 + 
 W[16, 4, 27, 4]/8 + W[16, 4, 27, 17]/8 - W[16, 4, 27, 18]/8 - 
 W[16, 4, 27, 19]/4 + W[16, 4, 27, 20]/2 + W[16, 4, 28, 2]/8 - 
 W[16, 4, 28, 3]/8 - W[16, 4, 28, 4]/8 + W[16, 4, 28, 20]/8 + 
 W[16, 4, 29, 1] - W[16, 4, 29, 2]/2 + (3*W[16, 4, 29, 3])/8 - 
 W[16, 4, 29, 4]/8 - (3*W[16, 4, 29, 5])/8 - (3*W[16, 4, 29, 16])/8 - 
 W[16, 4, 29, 17]/2 + W[16, 4, 29, 18]/2 + W[16, 4, 30, 1] - 
 W[16, 4, 30, 2]/2 + W[16, 4, 30, 3]/4 - W[16, 4, 30, 4]/4 - 
 W[16, 4, 30, 5]/4 - W[16, 4, 30, 16]/4 - W[16, 4, 30, 17]/2 + 
 W[16, 4, 30, 18]/2 - W[16, 5, 1, 26]/4 - W[16, 5, 1, 27]/4 - 
 W[16, 5, 1, 29]/2 - W[16, 5, 1, 30]/8 - W[16, 5, 2, 26]/8 + 
 W[16, 5, 2, 27]/8 + W[16, 5, 2, 28]/4 + W[16, 5, 2, 29]/2 + 
 W[16, 5, 2, 30]/8 + W[16, 5, 3, 26]/8 - W[16, 5, 3, 27]/4 + 
 W[16, 5, 3, 29]/4 + W[16, 5, 3, 30]/8 - W[16, 5, 4, 26]/4 - 
 (5*W[16, 5, 4, 27])/8 - W[16, 5, 4, 28]/4 + W[16, 5, 4, 29]/4 + 
 (5*W[16, 5, 5, 26])/8 + W[16, 5, 5, 27]/2 + W[16, 5, 5, 29]/4 + 
 W[16, 5, 5, 30]/8 + (5*W[16, 5, 16, 26])/8 + (3*W[16, 5, 16, 27])/4 - 
 W[16, 5, 16, 29]/4 + (3*W[16, 5, 17, 26])/8 + W[16, 5, 17, 27]/8 + 
 W[16, 5, 17, 28]/4 + W[16, 5, 17, 30]/8 - (5*W[16, 5, 18, 26])/8 - 
 (3*W[16, 5, 18, 27])/8 - W[16, 5, 18, 28]/4 - W[16, 5, 18, 29]/2 - 
 W[16, 5, 18, 30]/4 - W[16, 5, 20, 26]/2 - W[16, 5, 20, 30]/8 - 
 (3*W[16, 5, 26, 1])/4 + (3*W[16, 5, 26, 2])/8 - W[16, 5, 26, 3]/4 - 
 W[16, 5, 26, 4]/8 + W[16, 5, 26, 5]/2 + W[16, 5, 26, 16]/2 + 
 (3*W[16, 5, 26, 17])/8 - (3*W[16, 5, 26, 18])/8 + W[16, 5, 26, 19]/4 - 
 W[16, 5, 26, 20]/2 - (3*W[16, 5, 27, 1])/4 + (3*W[16, 5, 27, 2])/8 - 
 W[16, 5, 27, 3]/4 - W[16, 5, 27, 4]/8 + W[16, 5, 27, 5]/2 + 
 W[16, 5, 27, 16]/2 + (3*W[16, 5, 27, 17])/8 - (3*W[16, 5, 27, 18])/8 + 
 W[16, 5, 27, 19]/4 - W[16, 5, 27, 20]/2 + W[16, 5, 29, 3]/8 + 
 W[16, 5, 29, 4]/8 - W[16, 5, 29, 5]/8 - W[16, 5, 29, 16]/8 - 
 (3*W[16, 9, 1, 26])/2 - W[16, 9, 1, 27]/2 - W[16, 9, 1, 29] - 
 (3*W[16, 9, 1, 30])/4 + W[16, 9, 2, 26]/2 + W[16, 9, 2, 27]/2 - 
 W[16, 9, 2, 30]/4 + W[16, 9, 4, 27]/2 - W[16, 9, 4, 30]/4 + 
 W[16, 9, 9, 26] + W[16, 9, 9, 29] + W[16, 9, 9, 30] - W[16, 9, 16, 27]/2 + 
 W[16, 9, 16, 30]/4 + W[16, 9, 17, 26]/2 + W[16, 9, 17, 27]/2 + 
 W[16, 9, 17, 30]/4 - W[16, 9, 20, 26]/2 - W[16, 9, 20, 27]/2 - 
 W[16, 9, 20, 30]/4 - W[16, 9, 26, 1] + W[16, 9, 26, 2]/2 - 
 W[16, 9, 26, 3]/4 + W[16, 9, 26, 4]/4 + W[16, 9, 26, 5]/4 + 
 W[16, 9, 26, 16]/4 + W[16, 9, 26, 17]/2 - W[16, 9, 26, 18]/2 - 
 W[16, 9, 29, 1] + W[16, 9, 29, 2]/2 - W[16, 9, 29, 3]/4 + 
 W[16, 9, 29, 4]/4 + W[16, 9, 29, 5]/4 + W[16, 9, 29, 16]/4 + 
 W[16, 9, 29, 17]/2 - W[16, 9, 29, 18]/2 - W[16, 9, 30, 1] + 
 W[16, 9, 30, 2]/2 - W[16, 9, 30, 3]/4 + W[16, 9, 30, 4]/4 + 
 W[16, 9, 30, 5]/4 + W[16, 9, 30, 16]/4 + W[16, 9, 30, 17]/2 - 
 W[16, 9, 30, 18]/2 + W[16, 16, 1, 29]/4 + W[16, 16, 1, 30]/4 - 
 (3*W[16, 16, 2, 26])/4 - W[16, 16, 2, 30]/4 + W[16, 16, 3, 29]/4 + 
 W[16, 16, 3, 30]/4 - W[16, 16, 4, 29]/2 - W[16, 16, 4, 30]/2 + 
 (3*W[16, 16, 5, 26])/4 + W[16, 16, 5, 27] - W[16, 16, 5, 29]/2 - 
 W[16, 16, 5, 30]/4 + W[16, 16, 9, 26]/2 + W[16, 16, 9, 29]/2 + 
 W[16, 16, 9, 30]/2 + W[16, 16, 16, 26]/4 - W[16, 16, 16, 29]/4 - 
 (3*W[16, 16, 17, 29])/4 - (3*W[16, 16, 17, 30])/4 + W[16, 16, 20, 26]/4 - 
 W[16, 16, 20, 30]/4 - W[16, 16, 23, 26] - W[16, 16, 23, 27] + 
 W[16, 16, 23, 29] + W[16, 16, 23, 30] + W[16, 17, 1, 26]/8 + 
 W[16, 17, 1, 27]/8 + W[16, 17, 1, 28]/4 + (3*W[16, 17, 1, 29])/4 - 
 W[16, 17, 1, 30]/8 - (3*W[16, 17, 2, 26])/8 - W[16, 17, 2, 28]/8 - 
 W[16, 17, 2, 29]/2 - W[16, 17, 2, 30]/2 - W[16, 17, 3, 26]/8 + 
 W[16, 17, 3, 27]/4 + W[16, 17, 3, 30]/8 + W[16, 17, 4, 26]/4 - 
 (3*W[16, 17, 4, 27])/4 - W[16, 17, 4, 28]/8 + W[16, 17, 4, 29]/4 + 
 (5*W[16, 17, 4, 30])/8 + W[16, 17, 5, 26]/2 - W[16, 17, 5, 27]/8 + 
 W[16, 17, 5, 28]/4 + W[16, 17, 5, 29]/4 + W[16, 17, 5, 30]/8 + 
 W[16, 17, 9, 26]/2 + W[16, 17, 9, 29]/2 + W[16, 17, 9, 30]/2 - 
 (3*W[16, 17, 16, 26])/2 - (3*W[16, 17, 16, 27])/8 - W[16, 17, 16, 30]/2 + 
 W[16, 17, 17, 27]/8 + W[16, 17, 17, 28]/8 - (3*W[16, 17, 17, 29])/4 - 
 W[16, 17, 17, 30] - W[16, 17, 18, 26]/2 - W[16, 17, 18, 27]/8 + 
 W[16, 17, 18, 28]/8 + W[16, 17, 18, 29]/2 + (7*W[16, 17, 18, 30])/8 - 
 W[16, 17, 19, 26]/8 - W[16, 17, 19, 27]/8 - W[16, 17, 20, 26]/4 + 
 W[16, 17, 20, 27]/2 + (3*W[16, 17, 20, 30])/8 + W[16, 17, 23, 26] + 
 W[16, 17, 23, 27] - W[16, 17, 23, 29] - W[16, 17, 23, 30] + 
 W[16, 17, 24, 26]/2 - W[16, 17, 24, 27]/2 - W[16, 17, 24, 28]/2 + 
 W[16, 17, 24, 30]/2 - W[16, 17, 27, 1]/4 + W[16, 17, 27, 2]/8 - 
 W[16, 17, 27, 3]/4 + W[16, 17, 27, 4]/8 + W[16, 17, 27, 17]/8 - 
 W[16, 17, 27, 18]/8 - W[16, 17, 27, 19]/4 + W[16, 17, 27, 20]/2 + 
 W[16, 17, 29, 1] - W[16, 17, 29, 2]/2 + (3*W[16, 17, 29, 3])/8 - 
 W[16, 17, 29, 4]/8 - (3*W[16, 17, 29, 5])/8 - (3*W[16, 17, 29, 16])/8 - 
 W[16, 17, 29, 17]/2 + W[16, 17, 29, 18]/2 + W[16, 17, 30, 1] - 
 W[16, 17, 30, 2]/2 + W[16, 17, 30, 3]/2 - W[16, 17, 30, 5]/2 - 
 W[16, 17, 30, 16]/2 - W[16, 17, 30, 17]/2 + W[16, 17, 30, 18]/2 + 
 W[16, 18, 1, 26]/8 + W[16, 18, 1, 27]/8 - W[16, 18, 1, 28]/4 - 
 W[16, 18, 1, 29]/2 + W[16, 18, 2, 26]/4 - W[16, 18, 2, 27]/8 - 
 W[16, 18, 2, 28]/8 + W[16, 18, 2, 30]/8 - W[16, 18, 4, 26]/2 - 
 W[16, 18, 4, 27]/8 + (3*W[16, 18, 4, 28])/8 + W[16, 18, 4, 29]/2 - 
 W[16, 18, 4, 30]/8 - (3*W[16, 18, 5, 26])/8 - (7*W[16, 18, 5, 27])/8 - 
 W[16, 18, 5, 28]/4 + W[16, 18, 5, 29]/2 + W[16, 18, 5, 30]/2 + 
 W[16, 18, 16, 26]/8 + W[16, 18, 16, 27]/8 + W[16, 18, 17, 26]/8 - 
 (3*W[16, 18, 17, 27])/4 - (3*W[16, 18, 17, 28])/8 + W[16, 18, 17, 29]/2 + 
 (9*W[16, 18, 17, 30])/8 - (3*W[16, 18, 18, 26])/8 + W[16, 18, 18, 28]/8 - 
 W[16, 18, 18, 30]/8 + W[16, 18, 19, 26]/8 + W[16, 18, 19, 27]/8 + 
 W[16, 18, 23, 26] + W[16, 18, 23, 27] - W[16, 18, 23, 29] - 
 W[16, 18, 23, 30] - W[16, 18, 24, 26]/2 + W[16, 18, 24, 27]/2 + 
 W[16, 18, 24, 28]/2 - W[16, 18, 24, 30]/2 - W[16, 18, 26, 1]/4 + 
 W[16, 18, 26, 2]/8 - W[16, 18, 26, 3]/4 + W[16, 18, 26, 4]/8 + 
 W[16, 18, 26, 17]/8 - W[16, 18, 26, 18]/8 - W[16, 18, 26, 19]/4 + 
 W[16, 18, 26, 20]/2 + W[16, 19, 2, 29]/8 - W[16, 19, 3, 29]/8 - 
 W[16, 19, 4, 29]/8 + W[16, 19, 20, 29]/8 + W[16, 19, 29, 2]/8 - 
 W[16, 19, 29, 3]/8 - W[16, 19, 29, 4]/8 + W[16, 19, 29, 20]/8 + 
 W[16, 20, 1, 29]/2 + W[16, 20, 1, 30]/2 + W[16, 20, 2, 26]/4 - 
 W[16, 20, 2, 28]/8 - W[16, 20, 2, 29]/4 + W[16, 20, 2, 30]/4 - 
 W[16, 20, 3, 26]/8 - W[16, 20, 3, 28]/8 - W[16, 20, 3, 29]/4 - 
 W[16, 20, 3, 30]/4 - W[16, 20, 4, 26]/8 - W[16, 20, 4, 28]/8 - 
 W[16, 20, 4, 29]/4 - W[16, 20, 4, 30]/4 - W[16, 20, 5, 26]/8 + 
 W[16, 20, 5, 28]/4 + W[16, 20, 5, 29]/4 - W[16, 20, 5, 30]/4 - 
 W[16, 20, 8, 28]/2 - W[16, 20, 8, 29]/2 - W[16, 20, 8, 30]/2 - 
 W[16, 20, 9, 26]/2 - W[16, 20, 9, 29]/2 - W[16, 20, 9, 30]/2 + 
 (3*W[16, 20, 16, 26])/8 + W[16, 20, 16, 28]/4 + W[16, 20, 16, 29]/2 + 
 W[16, 20, 17, 29]/4 + W[16, 20, 17, 30]/4 + W[16, 20, 19, 29]/4 + 
 W[16, 20, 19, 30]/4 + W[16, 20, 20, 26]/4 + (3*W[16, 20, 20, 28])/8 + 
 W[16, 20, 20, 30]/2 - W[16, 20, 26, 3]/8 - W[16, 20, 26, 4]/8 + 
 W[16, 20, 26, 5]/8 + W[16, 20, 26, 16]/8 + W[16, 20, 28, 2]/8 - 
 W[16, 20, 28, 3]/8 - W[16, 20, 28, 4]/8 + W[16, 20, 28, 20]/8 + 
 W[16, 23, 4, 26]/2 + (3*W[16, 23, 4, 27])/2 - W[16, 23, 4, 29] - 
 W[16, 23, 4, 30]/2 - W[16, 23, 5, 26]/2 + W[16, 23, 5, 27]/2 - 
 W[16, 23, 5, 29] - W[16, 23, 5, 30]/2 + W[16, 23, 16, 26]/2 - 
 W[16, 23, 16, 27]/2 + W[16, 23, 16, 30]/2 - W[16, 23, 17, 26]/2 + 
 W[16, 23, 17, 27]/2 - W[16, 23, 17, 30]/2 + (3*W[16, 23, 18, 26])/2 + 
 W[16, 23, 18, 27]/2 - W[16, 23, 18, 30]/2 + W[16, 23, 20, 26]/2 - 
 W[16, 23, 20, 27]/2 - W[16, 23, 20, 30]/2 - 2*W[16, 23, 23, 26] - 
 2*W[16, 23, 23, 27] + 2*W[16, 23, 23, 29] + 2*W[16, 23, 23, 30] + 
 W[16, 23, 26, 1] - W[16, 23, 26, 2]/2 + W[16, 23, 26, 3]/2 - 
 W[16, 23, 26, 5]/2 - W[16, 23, 26, 16]/2 - W[16, 23, 26, 17]/2 + 
 W[16, 23, 26, 18]/2 + W[16, 23, 27, 1] - W[16, 23, 27, 2]/2 + 
 W[16, 23, 27, 3]/2 - W[16, 23, 27, 5]/2 - W[16, 23, 27, 16]/2 - 
 W[16, 23, 27, 17]/2 + W[16, 23, 27, 18]/2 - W[16, 23, 29, 1] + 
 W[16, 23, 29, 2]/2 - W[16, 23, 29, 3]/2 + W[16, 23, 29, 5]/2 + 
 W[16, 23, 29, 16]/2 + W[16, 23, 29, 17]/2 - W[16, 23, 29, 18]/2 - 
 W[16, 23, 30, 1] + W[16, 23, 30, 2]/2 - W[16, 23, 30, 3]/2 + 
 W[16, 23, 30, 5]/2 + W[16, 23, 30, 16]/2 + W[16, 23, 30, 17]/2 - 
 W[16, 23, 30, 18]/2 + W[16, 26, 26, 26]/2 + (5*W[16, 26, 26, 27])/8 - 
 W[16, 26, 26, 28]/8 - W[16, 26, 26, 29]/4 + (5*W[16, 26, 27, 26])/8 + 
 W[16, 26, 27, 27]/4 - W[16, 26, 27, 28]/8 - W[16, 26, 27, 30]/8 - 
 W[16, 26, 28, 26]/8 - W[16, 26, 28, 27]/8 - W[16, 26, 29, 26]/4 + 
 W[16, 26, 29, 30]/4 - W[16, 26, 30, 27]/8 + W[16, 26, 30, 29]/4 + 
 W[16, 26, 30, 30]/4 + W[16, 27, 26, 26]/2 + (3*W[16, 27, 26, 27])/8 - 
 W[16, 27, 26, 28]/8 + W[16, 27, 26, 30]/8 + (3*W[16, 27, 27, 26])/8 + 
 W[16, 27, 27, 27]/4 - W[16, 27, 27, 28]/8 + W[16, 27, 27, 30]/8 - 
 W[16, 27, 28, 26]/8 - W[16, 27, 28, 27]/8 + W[16, 27, 30, 26]/8 + 
 W[16, 27, 30, 27]/8 - W[16, 29, 26, 29]/4 - W[16, 29, 26, 30]/8 - 
 W[16, 29, 28, 29]/8 - W[16, 29, 28, 30]/4 - W[16, 29, 29, 26]/4 - 
 W[16, 29, 29, 28]/8 - W[16, 29, 29, 29]/4 - W[16, 29, 29, 30]/2 - 
 W[16, 29, 30, 26]/8 - W[16, 29, 30, 28]/4 - W[16, 29, 30, 29]/2 - 
 W[16, 29, 30, 30]/4 + W[17, 1, 1, 27]/4 + W[17, 1, 1, 28]/4 - 
 W[17, 1, 1, 30]/4 - (5*W[17, 1, 2, 27])/8 - (5*W[17, 1, 2, 28])/8 + 
 (5*W[17, 1, 2, 30])/8 - W[17, 1, 3, 27]/8 - (3*W[17, 1, 3, 28])/8 - 
 W[17, 1, 3, 29]/4 + W[17, 1, 3, 30]/4 + W[17, 1, 4, 26]/4 - 
 W[17, 1, 4, 27]/8 + W[17, 1, 4, 28]/8 - W[17, 1, 4, 29]/2 - 
 (3*W[17, 1, 4, 30])/8 + (3*W[17, 1, 5, 27])/8 + (5*W[17, 1, 5, 28])/8 + 
 W[17, 1, 5, 29]/4 - W[17, 1, 5, 30]/2 - W[17, 1, 16, 26]/4 + 
 W[17, 1, 16, 27]/2 + W[17, 1, 16, 28]/4 + W[17, 1, 16, 29]/2 + 
 (3*W[17, 1, 17, 27])/8 + (3*W[17, 1, 17, 28])/8 - (3*W[17, 1, 17, 30])/8 - 
 (5*W[17, 1, 18, 26])/4 + W[17, 1, 18, 28] + W[17, 1, 18, 29]/4 - 
 (5*W[17, 1, 18, 30])/8 - W[17, 1, 19, 26]/4 + (7*W[17, 1, 19, 27])/8 - 
 W[17, 1, 19, 28]/8 - W[17, 1, 19, 29]/4 - W[17, 1, 19, 30]/4 + 
 (3*W[17, 1, 24, 26])/2 - (3*W[17, 1, 24, 27])/2 - (3*W[17, 1, 24, 28])/2 + 
 (3*W[17, 1, 24, 30])/2 + W[17, 1, 27, 2]/8 - W[17, 1, 27, 3]/8 + 
 W[17, 1, 27, 4]/8 - W[17, 1, 27, 5]/8 - W[17, 1, 27, 16]/4 + 
 W[17, 1, 27, 17]/8 - W[17, 1, 27, 19]/8 + W[17, 1, 27, 20]/4 + 
 W[17, 1, 28, 2]/8 - W[17, 1, 28, 3]/8 + W[17, 1, 28, 4]/8 - 
 W[17, 1, 28, 5]/8 - W[17, 1, 28, 16]/4 + W[17, 1, 28, 17]/8 - 
 W[17, 1, 28, 19]/8 + W[17, 1, 28, 20]/4 + W[17, 1, 30, 1]/4 - 
 W[17, 1, 30, 2]/8 + W[17, 1, 30, 3]/4 - W[17, 1, 30, 4]/8 - 
 W[17, 1, 30, 17]/8 + W[17, 1, 30, 18]/8 + W[17, 1, 30, 19]/4 - 
 W[17, 1, 30, 20]/2 - W[17, 2, 1, 27]/2 - W[17, 2, 1, 28]/2 + 
 W[17, 2, 1, 30]/2 + (3*W[17, 2, 2, 27])/8 + (3*W[17, 2, 2, 28])/8 - 
 (3*W[17, 2, 2, 30])/8 - (5*W[17, 2, 3, 27])/8 - (3*W[17, 2, 3, 28])/8 + 
 W[17, 2, 3, 29]/4 + (5*W[17, 2, 3, 30])/8 - W[17, 2, 4, 26]/4 - 
 W[17, 2, 4, 27]/8 + (3*W[17, 2, 4, 28])/8 + W[17, 2, 4, 29]/2 + 
 W[17, 2, 4, 30]/4 + W[17, 2, 5, 27]/8 - W[17, 2, 5, 28]/8 - 
 W[17, 2, 5, 29]/4 - W[17, 2, 5, 30]/8 + W[17, 2, 16, 26]/4 + 
 W[17, 2, 16, 27]/4 - W[17, 2, 16, 28]/4 - W[17, 2, 16, 29]/2 - 
 (3*W[17, 2, 16, 30])/8 + W[17, 2, 17, 27]/8 + W[17, 2, 17, 28]/8 - 
 W[17, 2, 17, 30]/8 - W[17, 2, 18, 26]/4 + W[17, 2, 18, 27]/4 - 
 W[17, 2, 18, 29]/4 - W[17, 2, 18, 30]/8 + W[17, 2, 19, 26]/4 + 
 W[17, 2, 19, 27]/8 + (3*W[17, 2, 19, 28])/8 + W[17, 2, 19, 29]/4 - 
 W[17, 2, 19, 30]/4 - W[17, 2, 27, 1] + (3*W[17, 2, 27, 2])/8 - 
 W[17, 2, 27, 3]/8 - W[17, 2, 27, 4]/8 + (3*W[17, 2, 27, 5])/8 - 
 W[17, 2, 27, 16]/4 + (3*W[17, 2, 27, 17])/8 + W[17, 2, 27, 18]/4 + 
 (3*W[17, 2, 27, 19])/8 - W[17, 2, 27, 20]/4 - W[17, 2, 28, 1] + 
 (3*W[17, 2, 28, 2])/8 - W[17, 2, 28, 3]/8 - W[17, 2, 28, 4]/8 + 
 (3*W[17, 2, 28, 5])/8 - W[17, 2, 28, 16]/4 + (3*W[17, 2, 28, 17])/8 + 
 W[17, 2, 28, 18]/4 + (3*W[17, 2, 28, 19])/8 - W[17, 2, 28, 20]/4 + 
 (3*W[17, 2, 30, 1])/4 - (3*W[17, 2, 30, 2])/8 + W[17, 2, 30, 3]/8 - 
 (3*W[17, 2, 30, 5])/8 - (3*W[17, 2, 30, 16])/8 - (3*W[17, 2, 30, 17])/8 + 
 (3*W[17, 2, 30, 18])/8 - W[17, 2, 30, 19]/4 + W[17, 2, 30, 20]/2 + 
 W[17, 3, 1, 26]/4 - (3*W[17, 3, 1, 27])/8 - (3*W[17, 3, 1, 28])/8 + 
 W[17, 3, 1, 30]/8 - W[17, 3, 2, 27]/8 - (3*W[17, 3, 2, 28])/8 - 
 W[17, 3, 2, 29]/4 + W[17, 3, 2, 30]/8 - W[17, 3, 3, 28]/8 - 
 W[17, 3, 3, 29]/8 + W[17, 3, 4, 26]/8 - W[17, 3, 4, 29]/4 - 
 W[17, 3, 4, 30]/8 + W[17, 3, 5, 27]/4 + (3*W[17, 3, 5, 28])/8 + 
 W[17, 3, 5, 29]/8 - W[17, 3, 5, 30]/4 + W[17, 3, 16, 26]/8 + 
 W[17, 3, 16, 27]/4 - W[17, 3, 16, 30]/8 - W[17, 3, 17, 27]/8 + 
 W[17, 3, 17, 28]/8 + W[17, 3, 17, 29]/4 + W[17, 3, 17, 30]/8 - 
 W[17, 3, 18, 26]/8 - W[17, 3, 18, 27]/8 + W[17, 3, 18, 28]/4 + 
 W[17, 3, 18, 29]/8 - W[17, 3, 19, 26]/8 + W[17, 3, 19, 27]/8 + 
 W[17, 3, 19, 29]/8 - W[17, 3, 20, 26]/4 + W[17, 3, 20, 27]/8 + 
 W[17, 3, 20, 28]/8 + W[17, 3, 20, 30]/8 - W[17, 3, 27, 1]/4 - 
 W[17, 3, 27, 3]/8 + W[17, 3, 27, 5]/8 + W[17, 3, 27, 16]/4 - 
 W[17, 3, 27, 18]/8 - W[17, 3, 27, 19]/8 + W[17, 3, 27, 20]/4 + 
 W[17, 3, 29, 3]/8 + W[17, 3, 29, 4]/8 - W[17, 3, 29, 5]/8 - 
 W[17, 3, 29, 16]/8 + W[17, 3, 30, 3]/8 + W[17, 3, 30, 4]/8 - 
 W[17, 3, 30, 5]/8 - W[17, 3, 30, 16]/8 - W[17, 4, 1, 26]/8 + 
 W[17, 4, 1, 27]/8 - (3*W[17, 4, 1, 29])/4 - W[17, 4, 1, 30]/8 + 
 (3*W[17, 4, 2, 26])/8 + W[17, 4, 2, 27]/4 + (3*W[17, 4, 2, 28])/8 + 
 W[17, 4, 2, 29]/2 + W[17, 4, 2, 30]/4 + W[17, 4, 3, 26]/8 - 
 W[17, 4, 3, 27]/4 + W[17, 4, 4, 26]/4 + W[17, 4, 4, 27]/2 - 
 (3*W[17, 4, 4, 28])/8 - W[17, 4, 4, 29]/4 - W[17, 4, 5, 26]/2 + 
 (3*W[17, 4, 5, 27])/8 - W[17, 4, 5, 29]/4 - W[17, 4, 5, 30]/2 - 
 W[17, 4, 9, 26]/2 - W[17, 4, 9, 29]/2 - W[17, 4, 9, 30]/2 + 
 W[17, 4, 16, 26] + W[17, 4, 16, 27]/8 + (3*W[17, 4, 16, 30])/8 + 
 (3*W[17, 4, 17, 27])/8 + (3*W[17, 4, 17, 28])/8 + (3*W[17, 4, 17, 29])/4 + 
 W[17, 4, 17, 30]/2 + W[17, 4, 18, 26]/2 + W[17, 4, 18, 27]/8 - 
 (3*W[17, 4, 18, 28])/8 - W[17, 4, 18, 29]/2 - (5*W[17, 4, 18, 30])/8 - 
 (3*W[17, 4, 19, 26])/8 - W[17, 4, 19, 27]/8 + W[17, 4, 20, 26]/4 - 
 W[17, 4, 20, 27]/2 - (3*W[17, 4, 20, 30])/8 - W[17, 4, 23, 26] - 
 W[17, 4, 23, 27] + W[17, 4, 23, 29] + W[17, 4, 23, 30] + W[17, 4, 27, 1]/4 - 
 W[17, 4, 27, 2]/8 + W[17, 4, 27, 3]/4 - W[17, 4, 27, 4]/8 - 
 W[17, 4, 27, 17]/8 + W[17, 4, 27, 18]/8 + W[17, 4, 27, 19]/4 - 
 W[17, 4, 27, 20]/2 - W[17, 4, 29, 1] + W[17, 4, 29, 2]/2 - 
 (3*W[17, 4, 29, 3])/8 + W[17, 4, 29, 4]/8 + (3*W[17, 4, 29, 5])/8 + 
 (3*W[17, 4, 29, 16])/8 + W[17, 4, 29, 17]/2 - W[17, 4, 29, 18]/2 - 
 W[17, 4, 30, 1] + W[17, 4, 30, 2]/2 - (3*W[17, 4, 30, 3])/8 + 
 W[17, 4, 30, 4]/8 + (3*W[17, 4, 30, 5])/8 + (3*W[17, 4, 30, 16])/8 + 
 W[17, 4, 30, 17]/2 - W[17, 4, 30, 18]/2 - W[17, 5, 1, 26]/4 + 
 (5*W[17, 5, 1, 27])/8 + (5*W[17, 5, 1, 28])/8 - (3*W[17, 5, 1, 30])/8 - 
 W[17, 5, 2, 28]/4 - W[17, 5, 2, 29]/4 + W[17, 5, 3, 27]/8 + 
 W[17, 5, 3, 28]/2 + (3*W[17, 5, 3, 29])/8 - W[17, 5, 3, 30]/8 - 
 (3*W[17, 5, 4, 26])/8 + (3*W[17, 5, 4, 27])/8 + W[17, 5, 4, 28]/8 - 
 W[17, 5, 4, 29]/4 - (5*W[17, 5, 4, 30])/8 - W[17, 5, 5, 27]/8 - 
 W[17, 5, 5, 28]/2 - (3*W[17, 5, 5, 29])/8 + W[17, 5, 5, 30]/8 + 
 W[17, 5, 16, 26]/8 - (3*W[17, 5, 16, 27])/4 + W[17, 5, 16, 28]/4 - 
 W[17, 5, 17, 27] - (3*W[17, 5, 17, 28])/4 + W[17, 5, 17, 29]/4 + 
 W[17, 5, 17, 30] + (3*W[17, 5, 18, 26])/8 + (3*W[17, 5, 18, 27])/8 + 
 (5*W[17, 5, 18, 29])/8 + (3*W[17, 5, 18, 30])/8 + (3*W[17, 5, 19, 26])/8 - 
 (3*W[17, 5, 19, 28])/8 - (3*W[17, 5, 19, 29])/8 + W[17, 5, 19, 30]/4 + 
 W[17, 5, 20, 26]/4 - W[17, 5, 20, 27]/8 - W[17, 5, 20, 28]/8 - 
 W[17, 5, 20, 30]/8 - W[17, 5, 24, 26]/2 + W[17, 5, 24, 27]/2 + 
 W[17, 5, 24, 28]/2 - W[17, 5, 24, 30]/2 - W[17, 5, 26, 1]/2 - 
 W[17, 5, 26, 16]/2 + W[17, 5, 26, 18]/2 + W[17, 5, 26, 20]/2 + 
 (3*W[17, 5, 27, 1])/4 - (3*W[17, 5, 27, 2])/8 + W[17, 5, 27, 3]/4 + 
 W[17, 5, 27, 4]/8 - W[17, 5, 27, 5]/2 - W[17, 5, 27, 16]/2 - 
 (3*W[17, 5, 27, 17])/8 + (3*W[17, 5, 27, 18])/8 - W[17, 5, 27, 19]/4 + 
 W[17, 5, 27, 20]/2 + W[17, 5, 28, 1] - (3*W[17, 5, 28, 2])/8 + 
 W[17, 5, 28, 3]/8 + W[17, 5, 28, 4]/8 - (3*W[17, 5, 28, 5])/8 + 
 W[17, 5, 28, 16]/4 - (3*W[17, 5, 28, 17])/8 - W[17, 5, 28, 18]/4 - 
 (3*W[17, 5, 28, 19])/8 + W[17, 5, 28, 20]/4 - W[17, 5, 29, 3]/8 - 
 W[17, 5, 29, 4]/8 + W[17, 5, 29, 5]/8 + W[17, 5, 29, 16]/8 - 
 (5*W[17, 5, 30, 1])/4 + (3*W[17, 5, 30, 2])/8 - W[17, 5, 30, 3]/4 - 
 W[17, 5, 30, 4]/8 + W[17, 5, 30, 5]/2 + (3*W[17, 5, 30, 17])/8 + 
 W[17, 5, 30, 18]/8 + W[17, 5, 30, 19]/4 - W[17, 10, 2, 27]/2 + 
 W[17, 10, 2, 29]/2 + W[17, 10, 2, 30]/2 + W[17, 10, 3, 27]/2 - 
 W[17, 10, 3, 29]/2 - W[17, 10, 3, 30]/2 - W[17, 10, 5, 27]/2 + 
 W[17, 10, 5, 29]/2 + W[17, 10, 5, 30]/2 + W[17, 10, 16, 27]/2 + 
 W[17, 10, 16, 29]/2 + W[17, 10, 16, 30]/2 + W[17, 10, 17, 27]/2 - 
 W[17, 10, 17, 29]/2 - W[17, 10, 17, 30]/2 - W[17, 10, 18, 27]/2 - 
 W[17, 10, 18, 29]/2 - W[17, 10, 18, 30]/2 + W[17, 10, 26, 1]/2 + 
 W[17, 10, 26, 16]/2 - W[17, 10, 26, 18]/2 - W[17, 10, 26, 20]/2 + 
 W[17, 10, 27, 1]/2 + W[17, 10, 27, 16]/2 - W[17, 10, 27, 18]/2 - 
 W[17, 10, 27, 20]/2 + W[17, 10, 30, 1]/2 + W[17, 10, 30, 16]/2 - 
 W[17, 10, 30, 18]/2 - W[17, 10, 30, 20]/2 + W[17, 16, 1, 26]/8 + 
 W[17, 16, 1, 27]/8 + W[17, 16, 1, 28]/4 + (3*W[17, 16, 1, 29])/4 - 
 W[17, 16, 1, 30]/8 - (3*W[17, 16, 2, 26])/8 - W[17, 16, 2, 28]/8 - 
 W[17, 16, 2, 29]/2 - W[17, 16, 2, 30]/2 - W[17, 16, 3, 26]/8 + 
 W[17, 16, 3, 27]/4 + W[17, 16, 3, 30]/8 + (3*W[17, 16, 4, 26])/4 + 
 (3*W[17, 16, 4, 27])/4 - W[17, 16, 4, 28]/8 - (3*W[17, 16, 4, 29])/4 + 
 W[17, 16, 4, 30]/8 + (3*W[17, 16, 5, 27])/8 + W[17, 16, 5, 28]/4 - 
 (3*W[17, 16, 5, 29])/4 - (3*W[17, 16, 5, 30])/8 + W[17, 16, 9, 26]/2 + 
 W[17, 16, 9, 29]/2 + W[17, 16, 9, 30]/2 - W[17, 16, 16, 26] - 
 (7*W[17, 16, 16, 27])/8 - W[17, 16, 17, 26]/2 + (5*W[17, 16, 17, 27])/8 + 
 W[17, 16, 17, 28]/8 - (3*W[17, 16, 17, 29])/4 - (3*W[17, 16, 17, 30])/2 + 
 W[17, 16, 18, 26] + (3*W[17, 16, 18, 27])/8 + W[17, 16, 18, 28]/8 + 
 W[17, 16, 18, 29]/2 + (3*W[17, 16, 18, 30])/8 - W[17, 16, 19, 26]/8 - 
 W[17, 16, 19, 27]/8 + W[17, 16, 20, 26]/4 - W[17, 16, 20, 30]/8 - 
 W[17, 16, 23, 26] - W[17, 16, 23, 27] + W[17, 16, 23, 29] + 
 W[17, 16, 23, 30] + W[17, 16, 24, 26]/2 - W[17, 16, 24, 27]/2 - 
 W[17, 16, 24, 28]/2 + W[17, 16, 24, 30]/2 + W[17, 16, 26, 1] - 
 W[17, 16, 26, 2]/2 + W[17, 16, 26, 3]/2 - W[17, 16, 26, 5]/2 - 
 W[17, 16, 26, 16]/2 - W[17, 16, 26, 17]/2 + W[17, 16, 26, 18]/2 + 
 (3*W[17, 16, 27, 1])/4 - (3*W[17, 16, 27, 2])/8 + W[17, 16, 27, 3]/4 + 
 W[17, 16, 27, 4]/8 - W[17, 16, 27, 5]/2 - W[17, 16, 27, 16]/2 - 
 (3*W[17, 16, 27, 17])/8 + (3*W[17, 16, 27, 18])/8 - W[17, 16, 27, 19]/4 + 
 W[17, 16, 27, 20]/2 - W[17, 16, 29, 3]/8 - W[17, 16, 29, 4]/8 + 
 W[17, 16, 29, 5]/8 + W[17, 16, 29, 16]/8 + W[17, 17, 1, 27]/4 + 
 W[17, 17, 1, 28]/4 - W[17, 17, 1, 30]/4 + W[17, 17, 2, 27]/4 + 
 W[17, 17, 2, 28]/4 - W[17, 17, 2, 30]/4 - W[17, 17, 4, 26]/2 - 
 W[17, 17, 4, 27]/4 + W[17, 17, 4, 28]/2 + W[17, 17, 4, 29] + 
 W[17, 17, 4, 30]/2 - (3*W[17, 17, 5, 27])/4 - (3*W[17, 17, 5, 28])/4 + 
 (3*W[17, 17, 5, 30])/4 - W[17, 17, 16, 26]/2 - W[17, 17, 16, 27]/4 - 
 W[17, 17, 17, 27]/2 - W[17, 17, 17, 28]/2 + W[17, 17, 17, 30]/2 - 
 W[17, 17, 18, 28]/4 + W[17, 17, 18, 30]/4 + W[17, 17, 19, 26]/2 - 
 W[17, 17, 19, 27]/4 + W[17, 17, 23, 26] + W[17, 17, 23, 27] - 
 W[17, 17, 23, 29] - W[17, 17, 23, 30] - W[17, 17, 24, 26]/2 + 
 W[17, 17, 24, 27]/2 + W[17, 17, 24, 28]/2 - W[17, 17, 24, 30]/2 - 
 (9*W[17, 18, 1, 26])/8 + (9*W[17, 18, 1, 28])/8 + W[17, 18, 1, 29]/4 - 
 (3*W[17, 18, 1, 30])/4 + (3*W[17, 18, 2, 26])/8 + W[17, 18, 2, 27]/2 - 
 W[17, 18, 2, 28]/8 - W[17, 18, 2, 29]/4 + W[17, 18, 3, 26]/8 - 
 W[17, 18, 3, 27]/8 + W[17, 18, 3, 28]/4 + W[17, 18, 3, 29]/8 - 
 W[17, 18, 3, 30]/4 + W[17, 18, 4, 26]/8 + W[17, 18, 4, 27]/8 - 
 W[17, 18, 4, 28]/2 - W[17, 18, 4, 29]/2 - W[17, 18, 4, 30]/4 + 
 W[17, 18, 5, 26]/4 + (3*W[17, 18, 5, 27])/4 - (3*W[17, 18, 5, 29])/8 - 
 W[17, 18, 5, 30]/2 + W[17, 18, 16, 26]/8 - (3*W[17, 18, 16, 27])/8 + 
 W[17, 18, 16, 28]/4 + W[17, 18, 17, 26]/4 + (9*W[17, 18, 17, 27])/8 + 
 W[17, 18, 17, 28]/8 - W[17, 18, 17, 29]/2 - W[17, 18, 17, 30]/2 + 
 (7*W[17, 18, 18, 26])/8 - (7*W[17, 18, 18, 28])/8 - W[17, 18, 18, 29]/8 + 
 W[17, 18, 18, 30]/2 - W[17, 18, 19, 27]/8 - (3*W[17, 18, 19, 28])/8 - 
 W[17, 18, 19, 29]/8 + W[17, 18, 19, 30]/4 + W[17, 18, 20, 27]/8 + 
 W[17, 18, 20, 28]/8 - W[17, 18, 23, 26] - W[17, 18, 23, 27] + 
 W[17, 18, 23, 29] + W[17, 18, 23, 30] + W[17, 18, 24, 26]/2 - 
 W[17, 18, 24, 27]/2 - W[17, 18, 24, 28]/2 + W[17, 18, 24, 30]/2 - 
 W[17, 18, 25, 26]/2 - W[17, 18, 25, 27]/2 + W[17, 18, 25, 28]/2 + 
 W[17, 18, 25, 29]/2 - W[17, 18, 26, 1] + W[17, 18, 26, 2]/4 - 
 W[17, 18, 26, 4]/4 + W[17, 18, 26, 5]/2 + W[17, 18, 26, 17]/4 + 
 W[17, 18, 26, 18]/4 + W[17, 18, 26, 19]/2 - W[17, 18, 26, 20]/2 + 
 W[17, 18, 28, 1] - (3*W[17, 18, 28, 2])/8 + W[17, 18, 28, 3]/8 + 
 W[17, 18, 28, 4]/8 - (3*W[17, 18, 28, 5])/8 + W[17, 18, 28, 16]/4 - 
 (3*W[17, 18, 28, 17])/8 - W[17, 18, 28, 18]/4 - (3*W[17, 18, 28, 19])/8 + 
 W[17, 18, 28, 20]/4 - (5*W[17, 18, 30, 1])/4 + (3*W[17, 18, 30, 2])/8 - 
 W[17, 18, 30, 3]/4 - W[17, 18, 30, 4]/8 + W[17, 18, 30, 5]/2 + 
 (3*W[17, 18, 30, 17])/8 + W[17, 18, 30, 18]/8 + W[17, 18, 30, 19]/4 - 
 W[17, 19, 1, 26]/8 + (3*W[17, 19, 1, 27])/4 - W[17, 19, 1, 28]/8 + 
 W[17, 19, 1, 29]/4 + W[17, 19, 1, 30]/4 - (3*W[17, 19, 2, 26])/8 - 
 W[17, 19, 2, 27]/8 + W[17, 19, 2, 28]/2 + W[17, 19, 2, 29]/4 - 
 (3*W[17, 19, 2, 30])/8 - W[17, 19, 3, 26]/8 + W[17, 19, 3, 27]/4 + 
 W[17, 19, 3, 28]/8 + W[17, 19, 3, 29]/8 + W[17, 19, 4, 26]/8 + 
 W[17, 19, 4, 27]/4 - W[17, 19, 4, 28]/8 + W[17, 19, 4, 30]/8 + 
 W[17, 19, 5, 26]/2 - W[17, 19, 5, 27]/8 - (3*W[17, 19, 5, 28])/8 - 
 (3*W[17, 19, 5, 29])/8 + W[17, 19, 5, 30]/4 - W[17, 19, 16, 26]/8 - 
 W[17, 19, 16, 27]/8 - (3*W[17, 19, 17, 27])/4 - W[17, 19, 17, 30]/8 + 
 W[17, 19, 18, 26]/8 - W[17, 19, 18, 27]/4 + W[17, 19, 18, 28]/8 + 
 (3*W[17, 19, 18, 29])/8 + (3*W[17, 19, 18, 30])/8 - 
 (3*W[17, 19, 19, 27])/4 - W[17, 19, 19, 29]/8 - W[17, 19, 20, 27]/8 - 
 W[17, 19, 20, 28]/8 - W[17, 19, 24, 26]/2 + W[17, 19, 24, 27]/2 + 
 W[17, 19, 24, 28]/2 - W[17, 19, 24, 30]/2 + W[17, 19, 25, 26]/2 + 
 W[17, 19, 25, 27]/2 - W[17, 19, 25, 28]/2 - W[17, 19, 25, 29]/2 + 
 W[17, 19, 27, 1] - (3*W[17, 19, 27, 2])/8 + W[17, 19, 27, 3]/8 + 
 W[17, 19, 27, 4]/8 - (3*W[17, 19, 27, 5])/8 + W[17, 19, 27, 16]/4 - 
 (3*W[17, 19, 27, 17])/8 - W[17, 19, 27, 18]/4 - (3*W[17, 19, 27, 19])/8 + 
 W[17, 19, 27, 20]/4 - W[17, 20, 3, 30]/8 - W[17, 20, 4, 30]/8 + 
 W[17, 20, 5, 30]/8 + W[17, 20, 16, 30]/8 - W[17, 20, 30, 3]/8 - 
 W[17, 20, 30, 4]/8 + W[17, 20, 30, 5]/8 + W[17, 20, 30, 16]/8 - 
 W[17, 23, 4, 26]/2 - (3*W[17, 23, 4, 27])/2 + W[17, 23, 4, 29] + 
 W[17, 23, 4, 30]/2 + W[17, 23, 5, 26]/2 - W[17, 23, 5, 27]/2 + 
 W[17, 23, 5, 29] + W[17, 23, 5, 30]/2 - W[17, 23, 16, 26]/2 + 
 W[17, 23, 16, 27]/2 - W[17, 23, 16, 30]/2 + W[17, 23, 17, 26]/2 - 
 W[17, 23, 17, 27]/2 + W[17, 23, 17, 30]/2 - (3*W[17, 23, 18, 26])/2 - 
 W[17, 23, 18, 27]/2 + W[17, 23, 18, 30]/2 - W[17, 23, 20, 26]/2 + 
 W[17, 23, 20, 27]/2 + W[17, 23, 20, 30]/2 + 2*W[17, 23, 23, 26] + 
 2*W[17, 23, 23, 27] - 2*W[17, 23, 23, 29] - 2*W[17, 23, 23, 30] - 
 W[17, 23, 26, 1] + W[17, 23, 26, 2]/2 - W[17, 23, 26, 3]/2 + 
 W[17, 23, 26, 5]/2 + W[17, 23, 26, 16]/2 + W[17, 23, 26, 17]/2 - 
 W[17, 23, 26, 18]/2 - W[17, 23, 27, 1] + W[17, 23, 27, 2]/2 - 
 W[17, 23, 27, 3]/2 + W[17, 23, 27, 5]/2 + W[17, 23, 27, 16]/2 + 
 W[17, 23, 27, 17]/2 - W[17, 23, 27, 18]/2 + W[17, 23, 29, 1] - 
 W[17, 23, 29, 2]/2 + W[17, 23, 29, 3]/2 - W[17, 23, 29, 5]/2 - 
 W[17, 23, 29, 16]/2 - W[17, 23, 29, 17]/2 + W[17, 23, 29, 18]/2 + 
 W[17, 23, 30, 1] - W[17, 23, 30, 2]/2 + W[17, 23, 30, 3]/2 - 
 W[17, 23, 30, 5]/2 - W[17, 23, 30, 16]/2 - W[17, 23, 30, 17]/2 + 
 W[17, 23, 30, 18]/2 + (5*W[17, 24, 1, 26])/4 - (5*W[17, 24, 1, 27])/4 - 
 (3*W[17, 24, 1, 28])/2 - W[17, 24, 1, 29]/2 + W[17, 24, 1, 30] - 
 (3*W[17, 24, 5, 26])/4 - W[17, 24, 5, 27]/4 + W[17, 24, 5, 28]/2 + 
 W[17, 24, 5, 29]/2 + (3*W[17, 24, 16, 26])/4 + W[17, 24, 16, 27]/4 - 
 W[17, 24, 16, 28]/2 - W[17, 24, 16, 29]/2 - W[17, 24, 17, 26]/4 - 
 W[17, 24, 17, 27]/4 + W[17, 24, 17, 29]/2 + W[17, 24, 17, 30]/2 + 
 W[17, 24, 18, 26]/4 + W[17, 24, 18, 27]/4 - W[17, 24, 18, 29]/2 - 
 W[17, 24, 18, 30]/2 - W[17, 24, 19, 26]/4 + W[17, 24, 19, 27]/4 + 
 W[17, 24, 19, 28]/2 + W[17, 24, 19, 29]/2 - W[17, 24, 24, 26] + 
 W[17, 24, 24, 27] + W[17, 24, 24, 28] - W[17, 24, 24, 30] + 
 W[17, 24, 26, 1] - W[17, 24, 26, 2]/4 + W[17, 24, 26, 4]/4 - 
 W[17, 24, 26, 5]/2 - W[17, 24, 26, 17]/4 - W[17, 24, 26, 18]/4 - 
 W[17, 24, 26, 19]/2 + W[17, 24, 26, 20]/2 - W[17, 24, 27, 1] + 
 W[17, 24, 27, 2]/4 - W[17, 24, 27, 4]/4 + W[17, 24, 27, 5]/2 + 
 W[17, 24, 27, 17]/4 + W[17, 24, 27, 18]/4 + W[17, 24, 27, 19]/2 - 
 W[17, 24, 27, 20]/2 - W[17, 24, 28, 1] + W[17, 24, 28, 2]/4 - 
 W[17, 24, 28, 4]/4 + W[17, 24, 28, 5]/2 + W[17, 24, 28, 17]/4 + 
 W[17, 24, 28, 18]/4 + W[17, 24, 28, 19]/2 - W[17, 24, 28, 20]/2 + 
 W[17, 24, 30, 1] - W[17, 24, 30, 2]/4 + W[17, 24, 30, 4]/4 - 
 W[17, 24, 30, 5]/2 - W[17, 24, 30, 17]/4 - W[17, 24, 30, 18]/4 - 
 W[17, 24, 30, 19]/2 + W[17, 24, 30, 20]/2 - W[17, 27, 26, 26]/2 - 
 (3*W[17, 27, 26, 27])/8 + W[17, 27, 26, 28]/8 - W[17, 27, 26, 30]/4 - 
 (3*W[17, 27, 27, 26])/8 - W[17, 27, 27, 27]/4 + (3*W[17, 27, 27, 28])/8 + 
 W[17, 27, 27, 29]/8 + W[17, 27, 28, 26]/8 + (3*W[17, 27, 28, 27])/8 + 
 W[17, 27, 28, 28]/2 + W[17, 27, 28, 29]/8 + W[17, 27, 29, 27]/8 + 
 W[17, 27, 29, 28]/8 - W[17, 27, 30, 26]/4 - W[17, 28, 26, 26]/2 - 
 W[17, 28, 26, 27]/2 - W[17, 28, 26, 30]/8 - W[17, 28, 27, 26]/2 + 
 W[17, 28, 27, 28]/2 + W[17, 28, 27, 29]/8 - W[17, 28, 27, 30]/8 + 
 W[17, 28, 28, 27]/2 + W[17, 28, 28, 28]/2 + W[17, 28, 28, 29]/8 + 
 W[17, 28, 29, 27]/8 + W[17, 28, 29, 28]/8 - W[17, 28, 30, 26]/8 - 
 W[17, 28, 30, 27]/8 + W[17, 30, 26, 26]/2 + (5*W[17, 30, 26, 27])/8 - 
 W[17, 30, 26, 28]/8 - W[17, 30, 26, 29]/4 + (5*W[17, 30, 27, 26])/8 + 
 W[17, 30, 27, 27]/4 - W[17, 30, 27, 28]/8 - W[17, 30, 27, 30]/8 - 
 W[17, 30, 28, 26]/8 - W[17, 30, 28, 27]/8 - W[17, 30, 29, 26]/4 + 
 W[17, 30, 29, 30]/4 - W[17, 30, 30, 27]/8 + W[17, 30, 30, 29]/4 + 
 W[17, 30, 30, 30]/4 - W[18, 1, 1, 26]/4 - W[18, 1, 1, 27]/2 - 
 W[18, 1, 1, 28]/4 - W[18, 1, 1, 29]/4 - W[18, 1, 1, 30]/4 - 
 (5*W[18, 1, 2, 26])/8 - W[18, 1, 2, 27]/4 + (5*W[18, 1, 2, 28])/8 + 
 W[18, 1, 2, 29] + (5*W[18, 1, 2, 30])/8 - W[18, 1, 3, 26]/8 - 
 (3*W[18, 1, 3, 27])/4 + W[18, 1, 3, 28]/8 + (5*W[18, 1, 3, 29])/8 + 
 W[18, 1, 3, 30]/4 + W[18, 1, 4, 26]/8 - (3*W[18, 1, 4, 27])/4 - 
 W[18, 1, 4, 28]/8 + W[18, 1, 4, 29]/4 + (5*W[18, 1, 4, 30])/8 + 
 (5*W[18, 1, 5, 26])/8 - W[18, 1, 5, 27]/4 - (5*W[18, 1, 5, 28])/8 + 
 (5*W[18, 1, 5, 29])/8 + W[18, 1, 5, 30] + W[18, 1, 11, 27] - 
 W[18, 1, 11, 30] + W[18, 1, 13, 27] - W[18, 1, 13, 29] + 
 W[18, 1, 16, 26]/4 - W[18, 1, 16, 28]/4 - W[18, 1, 16, 29]/2 + 
 W[18, 1, 17, 26]/8 - (5*W[18, 1, 17, 27])/4 - W[18, 1, 17, 28]/8 + 
 W[18, 1, 17, 29]/4 + (5*W[18, 1, 17, 30])/8 + W[18, 1, 18, 26]/4 + 
 W[18, 1, 18, 28]/4 - W[18, 1, 18, 29]/8 - W[18, 1, 18, 30]/8 - 
 W[18, 1, 19, 26]/8 - (5*W[18, 1, 19, 27])/4 + W[18, 1, 19, 28]/8 + 
 (5*W[18, 1, 19, 29])/8 + W[18, 1, 19, 30]/4 - W[18, 1, 20, 26]/4 + 
 W[18, 1, 20, 28]/4 - W[18, 1, 20, 30]/2 - (3*W[18, 1, 24, 26])/2 + 
 (3*W[18, 1, 24, 27])/2 + (3*W[18, 1, 24, 28])/2 - (3*W[18, 1, 24, 30])/2 + 
 (3*W[18, 1, 25, 26])/2 + (3*W[18, 1, 25, 27])/2 - (3*W[18, 1, 25, 28])/2 - 
 (3*W[18, 1, 25, 29])/2 + W[18, 1, 26, 2]/8 - W[18, 1, 26, 3]/8 + 
 W[18, 1, 26, 4]/8 - W[18, 1, 26, 5]/8 - W[18, 1, 26, 16]/4 + 
 W[18, 1, 26, 17]/8 - W[18, 1, 26, 19]/8 + W[18, 1, 26, 20]/4 - 
 W[18, 1, 28, 2]/8 + W[18, 1, 28, 3]/8 - W[18, 1, 28, 4]/8 + 
 W[18, 1, 28, 5]/8 + W[18, 1, 28, 16]/4 - W[18, 1, 28, 17]/8 + 
 W[18, 1, 28, 19]/8 - W[18, 1, 28, 20]/4 - W[18, 1, 29, 1]/4 + 
 W[18, 1, 29, 3]/8 - W[18, 1, 29, 4]/4 + W[18, 1, 29, 5]/8 + 
 W[18, 1, 29, 16]/2 - W[18, 1, 29, 17]/4 - W[18, 1, 29, 18]/8 + 
 W[18, 1, 29, 19]/8 - W[18, 1, 30, 1]/4 + W[18, 1, 30, 2]/8 - 
 W[18, 1, 30, 3]/4 + W[18, 1, 30, 4]/8 + W[18, 1, 30, 17]/8 - 
 W[18, 1, 30, 18]/8 - W[18, 1, 30, 19]/4 + W[18, 1, 30, 20]/2 - 
 (5*W[18, 2, 1, 26])/8 - W[18, 2, 1, 27]/8 + (3*W[18, 2, 1, 28])/4 + 
 W[18, 2, 1, 29] + W[18, 2, 1, 30]/2 + W[18, 2, 2, 26]/2 + 
 W[18, 2, 2, 27]/8 - (5*W[18, 2, 2, 28])/8 - (3*W[18, 2, 2, 29])/4 - 
 (3*W[18, 2, 2, 30])/8 + W[18, 2, 3, 26]/8 + W[18, 2, 3, 27]/4 + 
 (3*W[18, 2, 3, 28])/8 + (3*W[18, 2, 3, 29])/8 - W[18, 2, 4, 26]/4 - 
 W[18, 2, 4, 27]/8 - W[18, 2, 4, 28]/8 + W[18, 2, 4, 29]/4 - 
 W[18, 2, 4, 30]/8 + W[18, 2, 5, 27]/8 + W[18, 2, 5, 28]/8 - 
 (3*W[18, 2, 5, 29])/8 - W[18, 2, 5, 30]/2 - W[18, 2, 16, 26]/8 - 
 (3*W[18, 2, 16, 27])/8 + (3*W[18, 2, 17, 26])/8 + W[18, 2, 17, 27]/4 - 
 W[18, 2, 17, 28]/8 - W[18, 2, 17, 29]/4 + W[18, 2, 17, 30]/8 + 
 W[18, 2, 18, 26]/2 - W[18, 2, 18, 28]/4 - W[18, 2, 18, 29]/8 + 
 (3*W[18, 2, 18, 30])/8 + W[18, 2, 19, 26]/4 + (3*W[18, 2, 19, 27])/8 - 
 (3*W[18, 2, 19, 28])/8 - (5*W[18, 2, 19, 29])/8 - W[18, 2, 20, 26]/4 - 
 W[18, 2, 20, 28]/4 - W[18, 2, 25, 26]/2 - W[18, 2, 25, 27]/2 + 
 W[18, 2, 25, 28]/2 + W[18, 2, 25, 29]/2 - W[18, 2, 26, 1] + 
 (3*W[18, 2, 26, 2])/8 - W[18, 2, 26, 3]/8 - W[18, 2, 26, 4]/8 + 
 (3*W[18, 2, 26, 5])/8 - W[18, 2, 26, 16]/4 + (3*W[18, 2, 26, 17])/8 + 
 W[18, 2, 26, 18]/4 + (3*W[18, 2, 26, 19])/8 - W[18, 2, 26, 20]/4 + 
 (5*W[18, 2, 28, 1])/4 - W[18, 2, 28, 2]/2 + W[18, 2, 28, 3]/8 + 
 W[18, 2, 28, 4]/4 - (3*W[18, 2, 28, 5])/8 - W[18, 2, 28, 17]/4 - 
 W[18, 2, 28, 18]/8 - (3*W[18, 2, 28, 19])/8 + (5*W[18, 2, 29, 1])/4 - 
 W[18, 2, 29, 2]/2 + W[18, 2, 29, 3]/8 + W[18, 2, 29, 4]/4 - 
 (3*W[18, 2, 29, 5])/8 - W[18, 2, 29, 17]/4 - W[18, 2, 29, 18]/8 - 
 (3*W[18, 2, 29, 19])/8 - W[18, 3, 1, 26]/4 + W[18, 3, 1, 28]/4 - 
 W[18, 3, 1, 29]/4 + W[18, 3, 1, 30]/4 + W[18, 3, 2, 28]/2 + 
 W[18, 3, 2, 29]/2 - W[18, 3, 3, 26]/8 - (3*W[18, 3, 3, 28])/8 - 
 (3*W[18, 3, 3, 29])/8 + W[18, 3, 4, 26]/4 + W[18, 3, 4, 27] + 
 W[18, 3, 4, 28]/4 - W[18, 3, 4, 29]/4 - W[18, 3, 4, 30]/4 + 
 W[18, 3, 5, 26]/8 - W[18, 3, 5, 27]/4 - (5*W[18, 3, 5, 28])/8 - 
 (3*W[18, 3, 5, 29])/8 + W[18, 3, 5, 30]/4 - W[18, 3, 13, 27] + 
 W[18, 3, 13, 29] + W[18, 3, 17, 27]/4 + W[18, 3, 17, 28]/2 + 
 W[18, 3, 17, 29]/4 - W[18, 3, 17, 30]/4 + W[18, 3, 18, 26]/8 - 
 W[18, 3, 18, 28]/8 - W[18, 3, 18, 29]/8 - (3*W[18, 3, 19, 26])/8 - 
 W[18, 3, 19, 27]/4 - W[18, 3, 19, 28]/8 - (3*W[18, 3, 19, 29])/8 - 
 W[18, 3, 19, 30]/2 + W[18, 3, 20, 26]/4 + W[18, 3, 20, 27]/4 - 
 W[18, 3, 20, 28]/4 + W[18, 3, 20, 30]/2 - W[18, 3, 26, 1]/4 - 
 W[18, 3, 26, 3]/8 + W[18, 3, 26, 5]/8 + W[18, 3, 26, 16]/4 - 
 W[18, 3, 26, 18]/8 - W[18, 3, 26, 19]/8 + W[18, 3, 26, 20]/4 + 
 W[18, 3, 28, 1]/4 - W[18, 3, 28, 3]/8 + W[18, 3, 28, 4]/4 - 
 W[18, 3, 28, 5]/8 - W[18, 3, 28, 16]/2 + W[18, 3, 28, 17]/4 + 
 W[18, 3, 28, 18]/8 - W[18, 3, 28, 19]/8 + W[18, 3, 29, 1]/4 - 
 W[18, 3, 29, 3]/8 + W[18, 3, 29, 4]/4 - W[18, 3, 29, 5]/8 - 
 W[18, 3, 29, 16]/2 + W[18, 3, 29, 17]/4 + W[18, 3, 29, 18]/8 - 
 W[18, 3, 29, 19]/8 + W[18, 4, 1, 26]/4 - W[18, 4, 1, 28]/4 + 
 W[18, 4, 1, 29]/4 - W[18, 4, 1, 30]/4 - (5*W[18, 4, 2, 26])/8 - 
 W[18, 4, 2, 27]/4 + W[18, 4, 2, 28]/8 + W[18, 4, 2, 29]/4 - 
 (3*W[18, 4, 2, 30])/8 + W[18, 4, 3, 26]/4 + W[18, 4, 3, 27] + 
 W[18, 4, 3, 28]/4 - W[18, 4, 3, 29]/4 - W[18, 4, 3, 30]/4 - 
 (3*W[18, 4, 4, 26])/8 - W[18, 4, 4, 28]/8 - (3*W[18, 4, 4, 30])/8 + 
 W[18, 4, 5, 26]/2 + W[18, 4, 5, 30]/2 - W[18, 4, 11, 27] + 
 W[18, 4, 11, 30] - W[18, 4, 16, 26]/4 + W[18, 4, 16, 27]/4 + 
 W[18, 4, 16, 28]/4 + W[18, 4, 16, 29]/2 - W[18, 4, 17, 26]/8 - 
 W[18, 4, 17, 27]/4 - (3*W[18, 4, 17, 28])/8 - W[18, 4, 17, 29]/2 - 
 (3*W[18, 4, 17, 30])/8 - W[18, 4, 18, 26]/8 + W[18, 4, 18, 28]/8 - 
 W[18, 4, 18, 30]/8 + W[18, 4, 19, 26]/2 + W[18, 4, 19, 27]/4 - 
 W[18, 4, 19, 29]/4 + W[18, 4, 19, 30]/4 + W[18, 4, 26, 1]/4 - 
 W[18, 4, 26, 2]/8 + W[18, 4, 26, 3]/4 - W[18, 4, 26, 4]/8 - 
 W[18, 4, 26, 17]/8 + W[18, 4, 26, 18]/8 + W[18, 4, 26, 19]/4 - 
 W[18, 4, 26, 20]/2 - W[18, 4, 28, 1]/4 + W[18, 4, 28, 2]/8 - 
 W[18, 4, 28, 4]/8 + W[18, 4, 28, 16]/4 - W[18, 4, 28, 17]/8 - 
 W[18, 4, 28, 18]/8 + W[18, 4, 28, 20]/4 + W[18, 4, 30, 1]/4 - 
 W[18, 4, 30, 2]/8 + W[18, 4, 30, 3]/4 - W[18, 4, 30, 4]/8 - 
 W[18, 4, 30, 17]/8 + W[18, 4, 30, 18]/8 + W[18, 4, 30, 19]/4 - 
 W[18, 4, 30, 20]/2 + (3*W[18, 5, 1, 26])/4 - W[18, 5, 1, 27]/8 - 
 (5*W[18, 5, 1, 28])/8 + W[18, 5, 1, 29]/2 + W[18, 5, 1, 30] + 
 W[18, 5, 2, 26]/8 + W[18, 5, 2, 27]/8 - W[18, 5, 2, 29]/2 - 
 (3*W[18, 5, 2, 30])/8 - W[18, 5, 3, 26]/8 - W[18, 5, 3, 27]/8 - 
 W[18, 5, 3, 28]/4 - W[18, 5, 3, 29]/8 + W[18, 5, 3, 30]/4 + 
 (3*W[18, 5, 4, 26])/8 + W[18, 5, 4, 27]/4 + W[18, 5, 4, 28]/8 + 
 (3*W[18, 5, 4, 30])/8 - (5*W[18, 5, 5, 26])/8 + W[18, 5, 5, 27]/8 + 
 W[18, 5, 5, 28]/2 - (3*W[18, 5, 5, 29])/8 - (3*W[18, 5, 5, 30])/4 - 
 W[18, 5, 16, 26]/4 - W[18, 5, 16, 28]/4 - (3*W[18, 5, 17, 26])/8 + 
 (3*W[18, 5, 17, 27])/8 + W[18, 5, 17, 28]/4 - (5*W[18, 5, 17, 30])/8 - 
 W[18, 5, 18, 26]/4 + W[18, 5, 18, 28]/2 + (3*W[18, 5, 18, 29])/8 - 
 W[18, 5, 18, 30]/8 - W[18, 5, 19, 26]/8 + W[18, 5, 19, 27]/4 + 
 (3*W[18, 5, 19, 28])/8 + W[18, 5, 19, 29]/8 - W[18, 5, 19, 30]/4 - 
 (3*W[18, 5, 20, 27])/8 - W[18, 5, 20, 28]/8 + W[18, 5, 24, 26]/2 - 
 W[18, 5, 24, 27]/2 - W[18, 5, 24, 28]/2 + W[18, 5, 24, 30]/2 + 
 (5*W[18, 5, 26, 1])/4 - (3*W[18, 5, 26, 2])/8 + W[18, 5, 26, 3]/4 + 
 W[18, 5, 26, 4]/8 - W[18, 5, 26, 5]/2 - (3*W[18, 5, 26, 17])/8 - 
 W[18, 5, 26, 18]/8 - W[18, 5, 26, 19]/4 - W[18, 5, 28, 1] + 
 (3*W[18, 5, 28, 2])/8 - W[18, 5, 28, 3]/8 - W[18, 5, 28, 4]/8 + 
 (3*W[18, 5, 28, 5])/8 - W[18, 5, 28, 16]/4 + (3*W[18, 5, 28, 17])/8 + 
 W[18, 5, 28, 18]/4 + (3*W[18, 5, 28, 19])/8 - W[18, 5, 28, 20]/4 + 
 (5*W[18, 5, 30, 1])/4 - (3*W[18, 5, 30, 2])/8 + W[18, 5, 30, 3]/4 + 
 W[18, 5, 30, 4]/8 - W[18, 5, 30, 5]/2 - (3*W[18, 5, 30, 17])/8 - 
 W[18, 5, 30, 18]/8 - W[18, 5, 30, 19]/4 + W[18, 16, 1, 26]/8 + 
 W[18, 16, 1, 27]/8 - W[18, 16, 1, 28]/4 - W[18, 16, 1, 29]/2 + 
 W[18, 16, 2, 26]/4 - W[18, 16, 2, 27]/8 - W[18, 16, 2, 28]/8 + 
 W[18, 16, 2, 30]/8 - W[18, 16, 4, 26]/2 - W[18, 16, 4, 27]/8 + 
 (3*W[18, 16, 4, 28])/8 + W[18, 16, 4, 29]/2 - W[18, 16, 4, 30]/8 - 
 (3*W[18, 16, 5, 26])/8 - (7*W[18, 16, 5, 27])/8 - W[18, 16, 5, 28]/4 + 
 W[18, 16, 5, 29]/2 + W[18, 16, 5, 30]/2 + W[18, 16, 16, 26]/8 + 
 W[18, 16, 16, 27]/8 + W[18, 16, 17, 26]/8 - (3*W[18, 16, 17, 27])/4 - 
 (3*W[18, 16, 17, 28])/8 + W[18, 16, 17, 29]/2 + (9*W[18, 16, 17, 30])/8 - 
 (3*W[18, 16, 18, 26])/8 + W[18, 16, 18, 28]/8 - W[18, 16, 18, 30]/8 + 
 W[18, 16, 19, 26]/8 + W[18, 16, 19, 27]/8 + W[18, 16, 23, 26] + 
 W[18, 16, 23, 27] - W[18, 16, 23, 29] - W[18, 16, 23, 30] - 
 W[18, 16, 24, 26]/2 + W[18, 16, 24, 27]/2 + W[18, 16, 24, 28]/2 - 
 W[18, 16, 24, 30]/2 - W[18, 16, 26, 1]/4 + W[18, 16, 26, 2]/8 - 
 W[18, 16, 26, 3]/4 + W[18, 16, 26, 4]/8 + W[18, 16, 26, 17]/8 - 
 W[18, 16, 26, 18]/8 - W[18, 16, 26, 19]/4 + W[18, 16, 26, 20]/2 + 
 W[18, 17, 1, 26]/8 - (5*W[18, 17, 1, 27])/4 - (3*W[18, 17, 1, 28])/8 - 
 W[18, 17, 1, 29]/4 + W[18, 17, 1, 30]/4 + (3*W[18, 17, 2, 26])/8 + 
 W[18, 17, 2, 27]/2 - W[18, 17, 2, 28]/8 - W[18, 17, 2, 29]/4 + 
 W[18, 17, 3, 26]/8 - W[18, 17, 3, 27]/8 + W[18, 17, 3, 28]/4 + 
 W[18, 17, 3, 29]/8 - W[18, 17, 3, 30]/4 + W[18, 17, 4, 26]/8 + 
 W[18, 17, 4, 27]/8 - W[18, 17, 4, 28]/2 - W[18, 17, 4, 29]/2 - 
 W[18, 17, 4, 30]/4 - W[18, 17, 5, 26]/2 + W[18, 17, 5, 27]/2 + 
 W[18, 17, 5, 28]/2 + W[18, 17, 5, 29]/8 - W[18, 17, 5, 30]/2 + 
 (7*W[18, 17, 16, 26])/8 - W[18, 17, 16, 27]/8 - W[18, 17, 16, 28]/4 - 
 W[18, 17, 16, 29]/2 + (7*W[18, 17, 17, 27])/8 + W[18, 17, 17, 28]/8 + 
 (9*W[18, 17, 18, 26])/8 + W[18, 17, 18, 27]/4 - (7*W[18, 17, 18, 28])/8 - 
 (5*W[18, 17, 18, 29])/8 - W[18, 17, 19, 26]/4 + W[18, 17, 19, 27]/8 + 
 W[18, 17, 19, 28]/8 + (3*W[18, 17, 19, 29])/8 + W[18, 17, 19, 30]/4 + 
 W[18, 17, 20, 27]/8 + W[18, 17, 20, 28]/8 - W[18, 17, 23, 26] - 
 W[18, 17, 23, 27] + W[18, 17, 23, 29] + W[18, 17, 23, 30] - 
 W[18, 17, 24, 26]/2 + W[18, 17, 24, 27]/2 + W[18, 17, 24, 28]/2 - 
 W[18, 17, 24, 30]/2 - W[18, 17, 25, 26]/2 - W[18, 17, 25, 27]/2 + 
 W[18, 17, 25, 28]/2 + W[18, 17, 25, 29]/2 - W[18, 17, 27, 1] + 
 W[18, 17, 27, 2]/4 - W[18, 17, 27, 4]/4 + W[18, 17, 27, 5]/2 + 
 W[18, 17, 27, 17]/4 + W[18, 17, 27, 18]/4 + W[18, 17, 27, 19]/2 - 
 W[18, 17, 27, 20]/2 - W[18, 17, 28, 2]/8 + W[18, 17, 28, 3]/8 - 
 W[18, 17, 28, 4]/8 + W[18, 17, 28, 5]/8 + W[18, 17, 28, 16]/4 - 
 W[18, 17, 28, 17]/8 + W[18, 17, 28, 19]/8 - W[18, 17, 28, 20]/4 - 
 W[18, 17, 30, 1]/4 + W[18, 17, 30, 2]/8 - W[18, 17, 30, 3]/4 + 
 W[18, 17, 30, 4]/8 + W[18, 17, 30, 17]/8 - W[18, 17, 30, 18]/8 - 
 W[18, 17, 30, 19]/4 + W[18, 17, 30, 20]/2 + W[18, 18, 1, 26]/4 + 
 W[18, 18, 1, 27]/2 + W[18, 18, 1, 28]/4 - W[18, 18, 1, 29]/4 - 
 W[18, 18, 1, 30]/4 + W[18, 18, 2, 26]/4 - W[18, 18, 2, 28]/4 - 
 W[18, 18, 2, 29]/4 + W[18, 18, 2, 30]/4 - W[18, 18, 3, 27]/4 - 
 W[18, 18, 4, 27]/4 - W[18, 18, 5, 26]/4 + W[18, 18, 5, 28]/4 + 
 W[18, 18, 5, 29]/4 - W[18, 18, 5, 30]/4 + W[18, 18, 16, 27]/4 + 
 W[18, 18, 17, 27]/4 - W[18, 18, 18, 26]/4 - W[18, 18, 18, 28]/4 - 
 W[18, 18, 18, 29]/4 - W[18, 18, 18, 30]/4 + W[18, 18, 19, 27]/4 + 
 W[18, 18, 20, 27]/4 + W[18, 18, 24, 26]/2 - W[18, 18, 24, 27]/2 - 
 W[18, 18, 24, 28]/2 + W[18, 18, 24, 30]/2 - W[18, 18, 25, 26]/2 - 
 W[18, 18, 25, 27]/2 + W[18, 18, 25, 28]/2 + W[18, 18, 25, 29]/2 - 
 (3*W[18, 19, 1, 26])/8 - (5*W[18, 19, 1, 27])/4 + W[18, 19, 1, 28]/8 + 
 W[18, 19, 1, 29]/4 - W[18, 19, 1, 30]/4 + W[18, 19, 2, 26]/2 + 
 W[18, 19, 2, 27]/2 - W[18, 19, 2, 28]/2 - W[18, 19, 2, 29]/2 + 
 W[18, 19, 2, 30]/8 - W[18, 19, 3, 26]/2 + W[18, 19, 3, 27]/8 + 
 W[18, 19, 3, 28]/8 - W[18, 19, 3, 29]/4 - W[18, 19, 3, 30]/2 + 
 W[18, 19, 4, 26]/4 - W[18, 19, 4, 27]/8 + W[18, 19, 4, 28]/8 - 
 W[18, 19, 4, 29]/4 + W[18, 19, 4, 30]/8 - W[18, 19, 5, 26]/8 + 
 W[18, 19, 5, 27]/2 + (3*W[18, 19, 5, 28])/8 - W[18, 19, 5, 30]/4 + 
 W[18, 19, 16, 26]/8 + W[18, 19, 16, 27]/8 + W[18, 19, 17, 26]/8 + 
 W[18, 19, 17, 27]/8 - W[18, 19, 17, 28]/4 + W[18, 19, 17, 29]/4 + 
 (3*W[18, 19, 17, 30])/8 - (7*W[18, 19, 18, 26])/8 + W[18, 19, 18, 27]/4 + 
 (9*W[18, 19, 18, 28])/8 - (5*W[18, 19, 18, 30])/8 + W[18, 19, 19, 26]/8 + 
 (7*W[18, 19, 19, 27])/8 - W[18, 19, 20, 26]/4 - W[18, 19, 20, 27]/8 + 
 (7*W[18, 19, 20, 28])/8 - W[18, 19, 20, 30]/2 - W[18, 19, 21, 27] - 
 W[18, 19, 21, 28] + W[18, 19, 21, 29] + W[18, 19, 21, 30] + 
 W[18, 19, 24, 26]/2 - W[18, 19, 24, 27]/2 - W[18, 19, 24, 28]/2 + 
 W[18, 19, 24, 30]/2 + W[18, 19, 25, 26]/2 + W[18, 19, 25, 27]/2 - 
 W[18, 19, 25, 28]/2 - W[18, 19, 25, 29]/2 + W[18, 19, 26, 2]/8 - 
 W[18, 19, 26, 3]/8 + W[18, 19, 26, 4]/8 - W[18, 19, 26, 5]/8 - 
 W[18, 19, 26, 16]/4 + W[18, 19, 26, 17]/8 - W[18, 19, 26, 19]/8 + 
 W[18, 19, 26, 20]/4 - W[18, 19, 27, 1] + W[18, 19, 27, 2]/2 - 
 W[18, 19, 27, 3]/4 + W[18, 19, 27, 5]/4 - W[18, 19, 27, 16]/2 + 
 W[18, 19, 27, 17]/2 + W[18, 19, 27, 18]/4 + W[18, 19, 27, 19]/4 - 
 W[18, 19, 29, 1]/4 + W[18, 19, 29, 3]/8 - W[18, 19, 29, 4]/4 + 
 W[18, 19, 29, 5]/8 + W[18, 19, 29, 16]/2 - W[18, 19, 29, 17]/4 - 
 W[18, 19, 29, 18]/8 + W[18, 19, 29, 19]/8 - W[18, 20, 1, 26]/4 + 
 W[18, 20, 1, 27]/8 + W[18, 20, 1, 28]/8 - W[18, 20, 1, 30]/2 - 
 W[18, 20, 2, 26]/4 - (7*W[18, 20, 2, 27])/8 - (3*W[18, 20, 2, 28])/8 + 
 W[18, 20, 2, 29]/2 + W[18, 20, 2, 30]/2 + (3*W[18, 20, 3, 26])/8 - 
 W[18, 20, 3, 27]/8 - W[18, 20, 3, 28]/2 - W[18, 20, 3, 29]/8 + 
 W[18, 20, 3, 30]/2 - W[18, 20, 5, 26]/8 - W[18, 20, 5, 27]/8 + 
 W[18, 20, 5, 28]/4 + W[18, 20, 5, 29]/8 + W[18, 20, 17, 27]/8 + 
 W[18, 20, 17, 28]/8 + W[18, 20, 18, 26]/8 - (3*W[18, 20, 18, 28])/8 - 
 W[18, 20, 18, 29]/8 - (3*W[18, 20, 19, 26])/8 - (3*W[18, 20, 19, 27])/4 + 
 W[18, 20, 19, 28]/8 + (9*W[18, 20, 19, 29])/8 + W[18, 20, 19, 30]/2 + 
 W[18, 20, 20, 27]/8 + W[18, 20, 20, 28]/8 + W[18, 20, 21, 27] + 
 W[18, 20, 21, 28] - W[18, 20, 21, 29] - W[18, 20, 21, 30] + 
 W[18, 20, 25, 26]/2 + W[18, 20, 25, 27]/2 - W[18, 20, 25, 28]/2 - 
 W[18, 20, 25, 29]/2 - W[18, 20, 28, 1]/4 + W[18, 20, 28, 3]/8 - 
 W[18, 20, 28, 4]/4 + W[18, 20, 28, 5]/8 + W[18, 20, 28, 16]/2 - 
 W[18, 20, 28, 17]/4 - W[18, 20, 28, 18]/8 + W[18, 20, 28, 19]/8 - 
 (5*W[18, 24, 1, 26])/4 + (5*W[18, 24, 1, 27])/4 + (3*W[18, 24, 1, 28])/2 + 
 W[18, 24, 1, 29]/2 - W[18, 24, 1, 30] + (3*W[18, 24, 5, 26])/4 + 
 W[18, 24, 5, 27]/4 - W[18, 24, 5, 28]/2 - W[18, 24, 5, 29]/2 - 
 (3*W[18, 24, 16, 26])/4 - W[18, 24, 16, 27]/4 + W[18, 24, 16, 28]/2 + 
 W[18, 24, 16, 29]/2 + W[18, 24, 17, 26]/4 + W[18, 24, 17, 27]/4 - 
 W[18, 24, 17, 29]/2 - W[18, 24, 17, 30]/2 - W[18, 24, 18, 26]/4 - 
 W[18, 24, 18, 27]/4 + W[18, 24, 18, 29]/2 + W[18, 24, 18, 30]/2 + 
 W[18, 24, 19, 26]/4 - W[18, 24, 19, 27]/4 - W[18, 24, 19, 28]/2 - 
 W[18, 24, 19, 29]/2 + W[18, 24, 24, 26] - W[18, 24, 24, 27] - 
 W[18, 24, 24, 28] + W[18, 24, 24, 30] - W[18, 24, 26, 1] + 
 W[18, 24, 26, 2]/4 - W[18, 24, 26, 4]/4 + W[18, 24, 26, 5]/2 + 
 W[18, 24, 26, 17]/4 + W[18, 24, 26, 18]/4 + W[18, 24, 26, 19]/2 - 
 W[18, 24, 26, 20]/2 + W[18, 24, 27, 1] - W[18, 24, 27, 2]/4 + 
 W[18, 24, 27, 4]/4 - W[18, 24, 27, 5]/2 - W[18, 24, 27, 17]/4 - 
 W[18, 24, 27, 18]/4 - W[18, 24, 27, 19]/2 + W[18, 24, 27, 20]/2 + 
 W[18, 24, 28, 1] - W[18, 24, 28, 2]/4 + W[18, 24, 28, 4]/4 - 
 W[18, 24, 28, 5]/2 - W[18, 24, 28, 17]/4 - W[18, 24, 28, 18]/4 - 
 W[18, 24, 28, 19]/2 + W[18, 24, 28, 20]/2 - W[18, 24, 30, 1] + 
 W[18, 24, 30, 2]/4 - W[18, 24, 30, 4]/4 + W[18, 24, 30, 5]/2 + 
 W[18, 24, 30, 17]/4 + W[18, 24, 30, 18]/4 + W[18, 24, 30, 19]/2 - 
 W[18, 24, 30, 20]/2 + (3*W[18, 25, 1, 26])/2 + (5*W[18, 25, 1, 27])/4 - 
 (5*W[18, 25, 1, 28])/4 - W[18, 25, 1, 29] + W[18, 25, 1, 30]/2 - 
 W[18, 25, 2, 26]/2 + W[18, 25, 2, 27]/4 + (3*W[18, 25, 2, 28])/4 - 
 W[18, 25, 2, 30]/2 - W[18, 25, 17, 26]/2 - W[18, 25, 17, 27]/4 + 
 W[18, 25, 17, 28]/4 - W[18, 25, 17, 30]/2 - W[18, 25, 18, 27]/4 - 
 W[18, 25, 18, 28]/4 + W[18, 25, 18, 29]/2 + W[18, 25, 18, 30]/2 + 
 W[18, 25, 19, 27]/4 + W[18, 25, 19, 28]/4 - W[18, 25, 19, 29]/2 - 
 W[18, 25, 19, 30]/2 + W[18, 25, 20, 26]/2 - W[18, 25, 20, 27]/4 - 
 (3*W[18, 25, 20, 28])/4 + W[18, 25, 20, 30]/2 - W[18, 25, 25, 26] - 
 W[18, 25, 25, 27] + W[18, 25, 25, 28] + W[18, 25, 25, 29] + 
 W[18, 25, 26, 1] - W[18, 25, 26, 2]/2 + W[18, 25, 26, 3]/4 - 
 W[18, 25, 26, 5]/4 + W[18, 25, 26, 16]/2 - W[18, 25, 26, 17]/2 - 
 W[18, 25, 26, 18]/4 - W[18, 25, 26, 19]/4 + W[18, 25, 27, 1] - 
 W[18, 25, 27, 2]/2 + W[18, 25, 27, 3]/4 - W[18, 25, 27, 5]/4 + 
 W[18, 25, 27, 16]/2 - W[18, 25, 27, 17]/2 - W[18, 25, 27, 18]/4 - 
 W[18, 25, 27, 19]/4 - W[18, 25, 28, 1] + W[18, 25, 28, 2]/2 - 
 W[18, 25, 28, 3]/4 + W[18, 25, 28, 5]/4 - W[18, 25, 28, 16]/2 + 
 W[18, 25, 28, 17]/2 + W[18, 25, 28, 18]/4 + W[18, 25, 28, 19]/4 - 
 W[18, 25, 29, 1] + W[18, 25, 29, 2]/2 - W[18, 25, 29, 3]/4 + 
 W[18, 25, 29, 5]/4 - W[18, 25, 29, 16]/2 + W[18, 25, 29, 17]/2 + 
 W[18, 25, 29, 18]/4 + W[18, 25, 29, 19]/4 - W[18, 26, 26, 26]/2 - 
 (3*W[18, 26, 26, 27])/8 + W[18, 26, 26, 28]/8 - W[18, 26, 26, 30]/4 - 
 (3*W[18, 26, 27, 26])/8 - W[18, 26, 27, 27]/4 + (3*W[18, 26, 27, 28])/8 + 
 W[18, 26, 27, 29]/8 + W[18, 26, 28, 26]/8 + (3*W[18, 26, 28, 27])/8 + 
 W[18, 26, 28, 28]/2 + W[18, 26, 28, 29]/8 + W[18, 26, 29, 27]/8 + 
 W[18, 26, 29, 28]/8 - W[18, 26, 30, 26]/4 + W[18, 28, 26, 26]/2 + 
 (3*W[18, 28, 26, 27])/8 + W[18, 28, 26, 28]/8 + W[18, 28, 26, 30]/8 + 
 (3*W[18, 28, 27, 26])/8 - W[18, 28, 27, 27]/4 - (3*W[18, 28, 27, 28])/8 + 
 W[18, 28, 27, 30]/8 + W[18, 28, 28, 26]/8 - (3*W[18, 28, 28, 27])/8 - 
 W[18, 28, 28, 28]/2 - W[18, 28, 28, 29]/4 - W[18, 28, 29, 28]/4 + 
 W[18, 28, 30, 26]/8 + W[18, 28, 30, 27]/8 + W[18, 29, 26, 27]/8 + 
 W[18, 29, 26, 28]/8 + W[18, 29, 27, 26]/8 - W[18, 29, 27, 27]/4 - 
 (3*W[18, 29, 27, 28])/8 - W[18, 29, 27, 29]/8 + W[18, 29, 28, 26]/8 - 
 (3*W[18, 29, 28, 27])/8 - W[18, 29, 28, 28]/2 - W[18, 29, 28, 29]/8 - 
 W[18, 29, 29, 27]/8 - W[18, 29, 29, 28]/8 - W[18, 30, 26, 26]/2 - 
 (3*W[18, 30, 26, 27])/8 + W[18, 30, 26, 28]/8 - W[18, 30, 26, 30]/8 - 
 (3*W[18, 30, 27, 26])/8 - W[18, 30, 27, 27]/4 + W[18, 30, 27, 28]/8 - 
 W[18, 30, 27, 30]/8 + W[18, 30, 28, 26]/8 + W[18, 30, 28, 27]/8 - 
 W[18, 30, 30, 26]/8 - W[18, 30, 30, 27]/8 + W[19, 1, 1, 26]/4 + 
 W[19, 1, 1, 27]/4 - W[19, 1, 1, 29]/4 + (5*W[19, 1, 2, 26])/8 + 
 (3*W[19, 1, 2, 27])/8 - W[19, 1, 2, 29]/2 + W[19, 1, 2, 30]/4 + 
 W[19, 1, 3, 26]/8 - W[19, 1, 3, 27]/8 + W[19, 1, 3, 28]/4 - 
 (3*W[19, 1, 3, 29])/8 - W[19, 1, 3, 30]/2 - (3*W[19, 1, 4, 26])/8 - 
 W[19, 1, 4, 27]/8 + W[19, 1, 4, 29]/4 - W[19, 1, 4, 30]/4 - 
 (5*W[19, 1, 5, 26])/8 - (5*W[19, 1, 5, 27])/8 + (5*W[19, 1, 5, 29])/8 - 
 W[19, 1, 17, 26]/8 + (7*W[19, 1, 17, 27])/8 - W[19, 1, 17, 28]/4 - 
 W[19, 1, 17, 29]/4 - W[19, 1, 17, 30]/4 + W[19, 1, 18, 26] - 
 (5*W[19, 1, 18, 28])/4 - (5*W[19, 1, 18, 29])/8 + W[19, 1, 18, 30]/4 + 
 (3*W[19, 1, 19, 26])/8 + (3*W[19, 1, 19, 27])/8 - (3*W[19, 1, 19, 29])/8 + 
 W[19, 1, 20, 26]/4 + W[19, 1, 20, 27]/2 - W[19, 1, 20, 28]/4 + 
 W[19, 1, 20, 30]/2 - (3*W[19, 1, 25, 26])/2 - (3*W[19, 1, 25, 27])/2 + 
 (3*W[19, 1, 25, 28])/2 + (3*W[19, 1, 25, 29])/2 - W[19, 1, 26, 2]/8 + 
 W[19, 1, 26, 3]/8 - W[19, 1, 26, 4]/8 + W[19, 1, 26, 5]/8 + 
 W[19, 1, 26, 16]/4 - W[19, 1, 26, 17]/8 + W[19, 1, 26, 19]/8 - 
 W[19, 1, 26, 20]/4 - W[19, 1, 27, 2]/8 + W[19, 1, 27, 3]/8 - 
 W[19, 1, 27, 4]/8 + W[19, 1, 27, 5]/8 + W[19, 1, 27, 16]/4 - 
 W[19, 1, 27, 17]/8 + W[19, 1, 27, 19]/8 - W[19, 1, 27, 20]/4 + 
 W[19, 1, 29, 1]/4 - W[19, 1, 29, 3]/8 + W[19, 1, 29, 4]/4 - 
 W[19, 1, 29, 5]/8 - W[19, 1, 29, 16]/2 + W[19, 1, 29, 17]/4 + 
 W[19, 1, 29, 18]/8 - W[19, 1, 29, 19]/8 + (5*W[19, 2, 1, 26])/8 + 
 (5*W[19, 2, 1, 27])/8 - W[19, 2, 1, 28]/4 - (3*W[19, 2, 1, 29])/8 - 
 W[19, 2, 2, 26]/2 - W[19, 2, 2, 27]/8 + W[19, 2, 2, 29]/8 - 
 (3*W[19, 2, 2, 30])/8 + W[19, 2, 3, 26]/8 + (3*W[19, 2, 3, 27])/8 - 
 (3*W[19, 2, 3, 28])/8 - (5*W[19, 2, 3, 29])/8 - W[19, 2, 3, 30]/4 + 
 W[19, 2, 4, 26]/2 + W[19, 2, 4, 27]/8 - W[19, 2, 4, 29]/8 + 
 (3*W[19, 2, 4, 30])/8 - W[19, 2, 5, 26]/4 - W[19, 2, 5, 30]/4 - 
 W[19, 2, 16, 26]/8 - W[19, 2, 16, 27]/8 + W[19, 2, 16, 28]/4 - 
 W[19, 2, 16, 29]/8 - (3*W[19, 2, 17, 26])/8 + (3*W[19, 2, 17, 28])/8 + 
 W[19, 2, 17, 29]/4 - (3*W[19, 2, 17, 30])/8 + (3*W[19, 2, 18, 27])/8 + 
 (3*W[19, 2, 18, 28])/8 + (3*W[19, 2, 18, 29])/8 + (5*W[19, 2, 18, 30])/8 - 
 (3*W[19, 2, 19, 26])/4 - W[19, 2, 19, 27] + W[19, 2, 19, 29] + 
 W[19, 2, 19, 30]/4 + W[19, 2, 20, 26]/4 - (3*W[19, 2, 20, 27])/4 + 
 W[19, 2, 20, 28]/8 + W[19, 2, 25, 26]/2 + W[19, 2, 25, 27]/2 - 
 W[19, 2, 25, 28]/2 - W[19, 2, 25, 29]/2 + W[19, 2, 26, 1] - 
 (3*W[19, 2, 26, 2])/8 + W[19, 2, 26, 3]/8 + W[19, 2, 26, 4]/8 - 
 (3*W[19, 2, 26, 5])/8 + W[19, 2, 26, 16]/4 - (3*W[19, 2, 26, 17])/8 - 
 W[19, 2, 26, 18]/4 - (3*W[19, 2, 26, 19])/8 + W[19, 2, 26, 20]/4 + 
 (3*W[19, 2, 27, 1])/4 - W[19, 2, 27, 2]/2 + W[19, 2, 27, 3]/8 + 
 W[19, 2, 27, 4]/4 - (3*W[19, 2, 27, 5])/8 + W[19, 2, 27, 16]/2 - 
 W[19, 2, 27, 17]/4 + (3*W[19, 2, 27, 18])/8 - (3*W[19, 2, 27, 19])/8 - 
 W[19, 2, 27, 20]/2 - W[19, 2, 28, 1]/2 + W[19, 2, 28, 16]/2 + 
 W[19, 2, 28, 18]/2 - W[19, 2, 28, 20]/2 - (5*W[19, 2, 29, 1])/4 + 
 W[19, 2, 29, 2]/2 - W[19, 2, 29, 3]/8 - W[19, 2, 29, 4]/4 + 
 (3*W[19, 2, 29, 5])/8 + W[19, 2, 29, 17]/4 + W[19, 2, 29, 18]/8 + 
 (3*W[19, 2, 29, 19])/8 + W[19, 2, 30, 2]/8 - W[19, 2, 30, 3]/8 - 
 W[19, 2, 30, 4]/8 + W[19, 2, 30, 20]/8 + W[19, 3, 1, 27]/8 - 
 W[19, 3, 1, 28]/8 - W[19, 3, 1, 29]/8 - (3*W[19, 3, 1, 30])/4 + 
 (3*W[19, 3, 2, 27])/8 - W[19, 3, 2, 28]/2 - W[19, 3, 2, 29]/2 - 
 W[19, 3, 2, 30]/4 - (3*W[19, 3, 3, 26])/8 + W[19, 3, 3, 27]/2 + 
 W[19, 3, 3, 28]/4 - W[19, 3, 3, 30]/4 - W[19, 3, 4, 27]/4 + 
 W[19, 3, 4, 28]/8 + (3*W[19, 3, 5, 26])/8 + W[19, 3, 5, 27]/4 + 
 (3*W[19, 3, 5, 28])/8 + W[19, 3, 5, 29]/4 + W[19, 3, 5, 30]/2 - 
 W[19, 3, 8, 28]/2 - W[19, 3, 8, 29]/2 - W[19, 3, 8, 30]/2 - 
 W[19, 3, 16, 27]/2 + W[19, 3, 16, 28]/4 - (3*W[19, 3, 16, 29])/8 - 
 W[19, 3, 17, 27]/8 - (3*W[19, 3, 17, 28])/8 - (3*W[19, 3, 18, 26])/8 + 
 W[19, 3, 18, 27]/8 + W[19, 3, 18, 28]/2 - (5*W[19, 3, 18, 29])/8 - 
 W[19, 3, 18, 30]/2 + (3*W[19, 3, 19, 26])/8 + (3*W[19, 3, 19, 27])/8 + 
 W[19, 3, 19, 29]/2 + (3*W[19, 3, 19, 30])/4 + W[19, 3, 20, 27]/8 + 
 W[19, 3, 20, 28] + (3*W[19, 3, 20, 29])/8 - W[19, 3, 21, 27] - 
 W[19, 3, 21, 28] + W[19, 3, 21, 29] + W[19, 3, 21, 30] + W[19, 3, 27, 1]/4 - 
 W[19, 3, 27, 3]/8 + W[19, 3, 27, 4]/4 - W[19, 3, 27, 5]/8 - 
 W[19, 3, 27, 16]/2 + W[19, 3, 27, 17]/4 + W[19, 3, 27, 18]/8 - 
 W[19, 3, 27, 19]/8 - W[19, 3, 29, 1] + (3*W[19, 3, 29, 2])/8 + 
 W[19, 3, 29, 3]/8 - (3*W[19, 3, 29, 4])/8 + W[19, 3, 29, 5]/2 - 
 W[19, 3, 29, 18]/2 + W[19, 3, 29, 19]/2 + (3*W[19, 3, 29, 20])/8 - 
 W[19, 3, 30, 1] + (3*W[19, 3, 30, 2])/8 + W[19, 3, 30, 3]/8 - 
 (3*W[19, 3, 30, 4])/8 + W[19, 3, 30, 5]/2 - W[19, 3, 30, 18]/2 + 
 W[19, 3, 30, 19]/2 + (3*W[19, 3, 30, 20])/8 - (3*W[19, 4, 1, 26])/8 - 
 (3*W[19, 4, 1, 27])/8 + W[19, 4, 1, 28]/4 + W[19, 4, 1, 29]/8 + 
 (3*W[19, 4, 2, 26])/8 + W[19, 4, 2, 27]/4 - W[19, 4, 2, 29]/4 + 
 W[19, 4, 2, 30]/8 + W[19, 4, 3, 28]/8 - W[19, 4, 3, 29]/8 - 
 W[19, 4, 3, 30]/4 - W[19, 4, 4, 26]/8 - W[19, 4, 4, 30]/8 - 
 (3*W[19, 4, 5, 26])/8 - W[19, 4, 5, 27]/8 + W[19, 4, 5, 29]/8 - 
 W[19, 4, 5, 30]/4 + W[19, 4, 16, 26]/8 + W[19, 4, 16, 27]/8 - 
 W[19, 4, 16, 28]/4 + W[19, 4, 16, 29]/8 + W[19, 4, 17, 27]/8 - 
 W[19, 4, 17, 28]/8 + W[19, 4, 17, 30]/8 + W[19, 4, 18, 26]/4 - 
 W[19, 4, 18, 27]/8 - W[19, 4, 18, 28]/8 + W[19, 4, 18, 30]/8 + 
 W[19, 4, 19, 26]/8 - W[19, 4, 19, 27]/8 + W[19, 4, 19, 29]/8 + 
 W[19, 4, 19, 30]/4 + W[19, 4, 20, 27]/4 + W[19, 4, 20, 28]/8 - 
 W[19, 4, 20, 29]/8 - W[19, 4, 27, 1]/4 + W[19, 4, 27, 2]/8 - 
 W[19, 4, 27, 4]/8 + W[19, 4, 27, 16]/4 - W[19, 4, 27, 17]/8 - 
 W[19, 4, 27, 18]/8 + W[19, 4, 27, 20]/4 - W[19, 4, 29, 2]/8 + 
 W[19, 4, 29, 3]/8 + W[19, 4, 29, 4]/8 - W[19, 4, 29, 20]/8 - 
 W[19, 4, 30, 2]/8 + W[19, 4, 30, 3]/8 + W[19, 4, 30, 4]/8 - 
 W[19, 4, 30, 20]/8 - W[19, 5, 1, 26]/2 - W[19, 5, 1, 27]/2 + 
 W[19, 5, 1, 29]/2 - W[19, 5, 2, 26]/8 + W[19, 5, 2, 27]/8 - 
 W[19, 5, 2, 29]/8 - W[19, 5, 2, 30]/4 + (3*W[19, 5, 3, 26])/8 - 
 W[19, 5, 3, 27]/8 - W[19, 5, 3, 28]/4 + W[19, 5, 3, 29]/4 + 
 W[19, 5, 3, 30]/2 - (3*W[19, 5, 4, 26])/8 - (5*W[19, 5, 4, 27])/8 + 
 (5*W[19, 5, 4, 29])/8 + W[19, 5, 4, 30]/4 + (3*W[19, 5, 5, 26])/8 + 
 (3*W[19, 5, 5, 27])/8 - (3*W[19, 5, 5, 29])/8 + (3*W[19, 5, 17, 26])/8 + 
 W[19, 5, 17, 27]/8 + W[19, 5, 17, 28]/4 - W[19, 5, 17, 29]/4 + 
 W[19, 5, 17, 30]/4 + W[19, 5, 18, 27]/4 - W[19, 5, 18, 28]/4 - 
 W[19, 5, 18, 29]/8 - W[19, 5, 18, 30]/4 + W[19, 5, 19, 26]/8 + 
 W[19, 5, 19, 27]/8 - W[19, 5, 19, 29]/8 - W[19, 5, 20, 26]/4 + 
 W[19, 5, 20, 27]/4 + W[19, 5, 20, 28]/4 - (3*W[19, 5, 20, 29])/8 - 
 W[19, 5, 20, 30]/2 - W[19, 5, 26, 1] + (3*W[19, 5, 26, 2])/8 - 
 W[19, 5, 26, 3]/8 - W[19, 5, 26, 4]/8 + (3*W[19, 5, 26, 5])/8 - 
 W[19, 5, 26, 16]/4 + (3*W[19, 5, 26, 17])/8 + W[19, 5, 26, 18]/4 + 
 (3*W[19, 5, 26, 19])/8 - W[19, 5, 26, 20]/4 - W[19, 5, 27, 1] + 
 (3*W[19, 5, 27, 2])/8 - W[19, 5, 27, 3]/8 - W[19, 5, 27, 4]/8 + 
 (3*W[19, 5, 27, 5])/8 - W[19, 5, 27, 16]/4 + (3*W[19, 5, 27, 17])/8 + 
 W[19, 5, 27, 18]/4 + (3*W[19, 5, 27, 19])/8 - W[19, 5, 27, 20]/4 + 
 (3*W[19, 5, 29, 1])/4 - (3*W[19, 5, 29, 2])/8 + W[19, 5, 29, 4]/8 - 
 (3*W[19, 5, 29, 5])/8 + W[19, 5, 29, 16]/2 - W[19, 5, 29, 17]/4 + 
 (3*W[19, 5, 29, 18])/8 - (3*W[19, 5, 29, 19])/8 - (3*W[19, 5, 29, 20])/8 - 
 W[19, 7, 2, 27]/2 + W[19, 7, 2, 29]/2 + W[19, 7, 2, 30]/2 + 
 W[19, 7, 4, 27]/2 - W[19, 7, 4, 29]/2 - W[19, 7, 4, 30]/2 - 
 W[19, 7, 5, 27]/2 + W[19, 7, 5, 29]/2 + W[19, 7, 5, 30]/2 - 
 W[19, 7, 18, 27]/2 - W[19, 7, 18, 29]/2 - W[19, 7, 18, 30]/2 + 
 W[19, 7, 19, 27]/2 - W[19, 7, 19, 29]/2 - W[19, 7, 19, 30]/2 + 
 W[19, 7, 20, 27]/2 + W[19, 7, 20, 29]/2 + W[19, 7, 20, 30]/2 + 
 W[19, 7, 27, 1]/2 - W[19, 7, 27, 16]/2 - W[19, 7, 27, 18]/2 + 
 W[19, 7, 27, 20]/2 + W[19, 7, 28, 1]/2 - W[19, 7, 28, 16]/2 - 
 W[19, 7, 28, 18]/2 + W[19, 7, 28, 20]/2 + W[19, 7, 29, 1]/2 - 
 W[19, 7, 29, 16]/2 - W[19, 7, 29, 18]/2 + W[19, 7, 29, 20]/2 + 
 W[19, 16, 2, 29]/8 - W[19, 16, 3, 29]/8 - W[19, 16, 4, 29]/8 + 
 W[19, 16, 20, 29]/8 + W[19, 16, 29, 2]/8 - W[19, 16, 29, 3]/8 - 
 W[19, 16, 29, 4]/8 + W[19, 16, 29, 20]/8 - W[19, 17, 1, 26]/8 + 
 (3*W[19, 17, 1, 27])/4 - W[19, 17, 1, 28]/8 + W[19, 17, 1, 29]/4 + 
 W[19, 17, 1, 30]/4 - (3*W[19, 17, 2, 26])/8 - W[19, 17, 2, 27]/8 + 
 W[19, 17, 2, 28]/2 + W[19, 17, 2, 29]/4 - (3*W[19, 17, 2, 30])/8 - 
 W[19, 17, 3, 26]/8 + W[19, 17, 3, 27]/4 + W[19, 17, 3, 28]/8 + 
 W[19, 17, 3, 29]/8 + W[19, 17, 4, 26]/8 + W[19, 17, 4, 27]/4 - 
 W[19, 17, 4, 28]/8 + W[19, 17, 4, 30]/8 + W[19, 17, 5, 26]/2 - 
 W[19, 17, 5, 27]/8 - (3*W[19, 17, 5, 28])/8 - (3*W[19, 17, 5, 29])/8 + 
 W[19, 17, 5, 30]/4 - W[19, 17, 16, 26]/8 - W[19, 17, 16, 27]/8 - 
 (3*W[19, 17, 17, 27])/4 - W[19, 17, 17, 30]/8 + W[19, 17, 18, 26]/8 - 
 W[19, 17, 18, 27]/4 + W[19, 17, 18, 28]/8 + (3*W[19, 17, 18, 29])/8 + 
 (3*W[19, 17, 18, 30])/8 - (3*W[19, 17, 19, 27])/4 - W[19, 17, 19, 29]/8 - 
 W[19, 17, 20, 27]/8 - W[19, 17, 20, 28]/8 - W[19, 17, 24, 26]/2 + 
 W[19, 17, 24, 27]/2 + W[19, 17, 24, 28]/2 - W[19, 17, 24, 30]/2 + 
 W[19, 17, 25, 26]/2 + W[19, 17, 25, 27]/2 - W[19, 17, 25, 28]/2 - 
 W[19, 17, 25, 29]/2 + W[19, 17, 27, 1] - (3*W[19, 17, 27, 2])/8 + 
 W[19, 17, 27, 3]/8 + W[19, 17, 27, 4]/8 - (3*W[19, 17, 27, 5])/8 + 
 W[19, 17, 27, 16]/4 - (3*W[19, 17, 27, 17])/8 - W[19, 17, 27, 18]/4 - 
 (3*W[19, 17, 27, 19])/8 + W[19, 17, 27, 20]/4 + (9*W[19, 18, 1, 26])/8 - 
 (9*W[19, 18, 1, 28])/8 - (3*W[19, 18, 1, 29])/4 + W[19, 18, 1, 30]/4 + 
 (3*W[19, 18, 2, 27])/4 + W[19, 18, 2, 28]/4 - W[19, 18, 2, 29]/2 - 
 (3*W[19, 18, 2, 30])/8 - W[19, 18, 3, 26]/2 + W[19, 18, 3, 27]/8 + 
 W[19, 18, 3, 28]/8 - W[19, 18, 3, 29]/4 - W[19, 18, 3, 30]/2 + 
 W[19, 18, 4, 26]/4 - W[19, 18, 4, 27]/8 + W[19, 18, 4, 28]/8 - 
 W[19, 18, 4, 29]/4 + W[19, 18, 4, 30]/8 - W[19, 18, 5, 26]/8 + 
 W[19, 18, 5, 27]/2 + (3*W[19, 18, 5, 28])/8 - W[19, 18, 5, 30]/4 + 
 W[19, 18, 16, 26]/8 + W[19, 18, 16, 27]/8 - (3*W[19, 18, 17, 26])/8 - 
 W[19, 18, 17, 27]/8 + W[19, 18, 17, 29]/4 - W[19, 18, 17, 30]/8 - 
 (7*W[19, 18, 18, 26])/8 + (7*W[19, 18, 18, 28])/8 + W[19, 18, 18, 29]/2 - 
 W[19, 18, 18, 30]/8 + W[19, 18, 19, 26]/8 + (9*W[19, 18, 19, 27])/8 + 
 W[19, 18, 19, 28]/4 - W[19, 18, 19, 29]/2 - W[19, 18, 19, 30]/2 + 
 W[19, 18, 20, 26]/4 - (3*W[19, 18, 20, 27])/8 + W[19, 18, 20, 28]/8 - 
 W[19, 18, 21, 27] - W[19, 18, 21, 28] + W[19, 18, 21, 29] + 
 W[19, 18, 21, 30] + W[19, 18, 24, 26]/2 - W[19, 18, 24, 27]/2 - 
 W[19, 18, 24, 28]/2 + W[19, 18, 24, 30]/2 - W[19, 18, 25, 26]/2 - 
 W[19, 18, 25, 27]/2 + W[19, 18, 25, 28]/2 + W[19, 18, 25, 29]/2 + 
 W[19, 18, 26, 1] - (3*W[19, 18, 26, 2])/8 + W[19, 18, 26, 3]/8 + 
 W[19, 18, 26, 4]/8 - (3*W[19, 18, 26, 5])/8 + W[19, 18, 26, 16]/4 - 
 (3*W[19, 18, 26, 17])/8 - W[19, 18, 26, 18]/4 - (3*W[19, 18, 26, 19])/8 + 
 W[19, 18, 26, 20]/4 - W[19, 18, 28, 1] + W[19, 18, 28, 2]/2 - 
 W[19, 18, 28, 3]/4 + W[19, 18, 28, 5]/4 - W[19, 18, 28, 16]/2 + 
 W[19, 18, 28, 17]/2 + W[19, 18, 28, 18]/4 + W[19, 18, 28, 19]/4 - 
 (5*W[19, 18, 29, 1])/4 + W[19, 18, 29, 2]/2 - W[19, 18, 29, 3]/8 - 
 W[19, 18, 29, 4]/4 + (3*W[19, 18, 29, 5])/8 + W[19, 18, 29, 17]/4 + 
 W[19, 18, 29, 18]/8 + (3*W[19, 18, 29, 19])/8 + W[19, 19, 1, 26]/4 + 
 W[19, 19, 1, 27]/4 - W[19, 19, 1, 29]/4 - (3*W[19, 19, 2, 26])/4 - 
 (3*W[19, 19, 2, 27])/4 + (3*W[19, 19, 2, 29])/4 + W[19, 19, 3, 26]/2 - 
 W[19, 19, 3, 27]/4 - W[19, 19, 3, 28]/2 + W[19, 19, 3, 29]/2 + 
 W[19, 19, 3, 30] + W[19, 19, 5, 26]/4 + W[19, 19, 5, 27]/4 - 
 W[19, 19, 5, 29]/4 - W[19, 19, 17, 27]/4 + W[19, 19, 17, 28]/2 - 
 W[19, 19, 18, 26]/4 + W[19, 19, 18, 29]/4 - W[19, 19, 19, 26]/2 - 
 W[19, 19, 19, 27]/2 + W[19, 19, 19, 29]/2 - W[19, 19, 20, 27]/4 - 
 W[19, 19, 20, 28]/2 + W[19, 19, 21, 27] + W[19, 19, 21, 28] - 
 W[19, 19, 21, 29] - W[19, 19, 21, 30] + W[19, 19, 25, 26]/2 + 
 W[19, 19, 25, 27]/2 - W[19, 19, 25, 28]/2 - W[19, 19, 25, 29]/2 + 
 W[19, 20, 1, 26]/4 + W[19, 20, 1, 27]/8 + W[19, 20, 1, 28]/8 - 
 W[19, 20, 1, 29]/8 + (3*W[19, 20, 1, 30])/4 + W[19, 20, 2, 26]/4 + 
 (3*W[19, 20, 2, 27])/8 - (3*W[19, 20, 2, 29])/8 - (3*W[19, 20, 2, 30])/4 - 
 W[19, 20, 3, 26]/8 + (3*W[19, 20, 3, 27])/4 + (3*W[19, 20, 3, 28])/4 + 
 W[19, 20, 3, 29]/8 - (3*W[19, 20, 3, 30])/4 + W[19, 20, 4, 27]/4 - 
 W[19, 20, 4, 28]/8 + W[19, 20, 4, 29]/8 - W[19, 20, 5, 26]/8 - 
 (3*W[19, 20, 5, 28])/8 - W[19, 20, 5, 29]/2 - W[19, 20, 5, 30]/2 + 
 W[19, 20, 8, 28]/2 + W[19, 20, 8, 29]/2 + W[19, 20, 8, 30]/2 + 
 W[19, 20, 16, 28]/4 - W[19, 20, 16, 29]/8 - W[19, 20, 17, 27]/8 - 
 W[19, 20, 17, 28]/8 + W[19, 20, 18, 26]/8 + (3*W[19, 20, 18, 27])/8 + 
 W[19, 20, 18, 28] + (3*W[19, 20, 18, 29])/8 + W[19, 20, 18, 30]/2 + 
 W[19, 20, 19, 26]/8 + (5*W[19, 20, 19, 27])/8 - W[19, 20, 19, 28]/2 - 
 (3*W[19, 20, 19, 29])/2 - (3*W[19, 20, 19, 30])/4 - 
 (7*W[19, 20, 20, 27])/8 - W[19, 20, 20, 28] - W[19, 20, 21, 27] - 
 W[19, 20, 21, 28] + W[19, 20, 21, 29] + W[19, 20, 21, 30] - 
 W[19, 20, 25, 26]/2 - W[19, 20, 25, 27]/2 + W[19, 20, 25, 28]/2 + 
 W[19, 20, 25, 29]/2 + (3*W[19, 20, 27, 1])/4 - W[19, 20, 27, 2]/2 + 
 W[19, 20, 27, 3]/8 + W[19, 20, 27, 4]/4 - (3*W[19, 20, 27, 5])/8 + 
 W[19, 20, 27, 16]/2 - W[19, 20, 27, 17]/4 + (3*W[19, 20, 27, 18])/8 - 
 (3*W[19, 20, 27, 19])/8 - W[19, 20, 27, 20]/2 + W[19, 20, 28, 1] - 
 W[19, 20, 28, 2]/2 + W[19, 20, 28, 4]/2 - W[19, 20, 28, 5]/2 + 
 W[19, 20, 28, 18]/2 - W[19, 20, 28, 19]/2 - W[19, 20, 28, 20]/2 + 
 W[19, 20, 30, 2]/8 - W[19, 20, 30, 3]/8 - W[19, 20, 30, 4]/8 + 
 W[19, 20, 30, 20]/8 - W[19, 21, 2, 27]/2 + W[19, 21, 2, 28]/2 + 
 W[19, 21, 2, 29]/2 + W[19, 21, 2, 30] - (3*W[19, 21, 3, 27])/2 - 
 W[19, 21, 3, 28]/2 + W[19, 21, 3, 29]/2 + W[19, 21, 3, 30] + 
 W[19, 21, 16, 27]/2 - W[19, 21, 16, 28]/2 + W[19, 21, 16, 29]/2 - 
 W[19, 21, 18, 27]/2 - (3*W[19, 21, 18, 28])/2 + W[19, 21, 18, 29]/2 - 
 W[19, 21, 19, 27]/2 + W[19, 21, 19, 28]/2 + W[19, 21, 19, 29]/2 + 
 W[19, 21, 20, 27]/2 - W[19, 21, 20, 28]/2 - W[19, 21, 20, 29]/2 + 
 2*W[19, 21, 21, 27] + 2*W[19, 21, 21, 28] - 2*W[19, 21, 21, 29] - 
 2*W[19, 21, 21, 30] - W[19, 21, 27, 1] + W[19, 21, 27, 2]/2 - 
 W[19, 21, 27, 4]/2 + W[19, 21, 27, 5]/2 - W[19, 21, 27, 18]/2 + 
 W[19, 21, 27, 19]/2 + W[19, 21, 27, 20]/2 - W[19, 21, 28, 1] + 
 W[19, 21, 28, 2]/2 - W[19, 21, 28, 4]/2 + W[19, 21, 28, 5]/2 - 
 W[19, 21, 28, 18]/2 + W[19, 21, 28, 19]/2 + W[19, 21, 28, 20]/2 + 
 W[19, 21, 29, 1] - W[19, 21, 29, 2]/2 + W[19, 21, 29, 4]/2 - 
 W[19, 21, 29, 5]/2 + W[19, 21, 29, 18]/2 - W[19, 21, 29, 19]/2 - 
 W[19, 21, 29, 20]/2 + W[19, 21, 30, 1] - W[19, 21, 30, 2]/2 + 
 W[19, 21, 30, 4]/2 - W[19, 21, 30, 5]/2 + W[19, 21, 30, 18]/2 - 
 W[19, 21, 30, 19]/2 - W[19, 21, 30, 20]/2 - (3*W[19, 25, 1, 26])/2 - 
 (5*W[19, 25, 1, 27])/4 + (5*W[19, 25, 1, 28])/4 + W[19, 25, 1, 29] - 
 W[19, 25, 1, 30]/2 + W[19, 25, 2, 26]/2 - W[19, 25, 2, 27]/4 - 
 (3*W[19, 25, 2, 28])/4 + W[19, 25, 2, 30]/2 + W[19, 25, 17, 26]/2 + 
 W[19, 25, 17, 27]/4 - W[19, 25, 17, 28]/4 + W[19, 25, 17, 30]/2 + 
 W[19, 25, 18, 27]/4 + W[19, 25, 18, 28]/4 - W[19, 25, 18, 29]/2 - 
 W[19, 25, 18, 30]/2 - W[19, 25, 19, 27]/4 - W[19, 25, 19, 28]/4 + 
 W[19, 25, 19, 29]/2 + W[19, 25, 19, 30]/2 - W[19, 25, 20, 26]/2 + 
 W[19, 25, 20, 27]/4 + (3*W[19, 25, 20, 28])/4 - W[19, 25, 20, 30]/2 + 
 W[19, 25, 25, 26] + W[19, 25, 25, 27] - W[19, 25, 25, 28] - 
 W[19, 25, 25, 29] - W[19, 25, 26, 1] + W[19, 25, 26, 2]/2 - 
 W[19, 25, 26, 3]/4 + W[19, 25, 26, 5]/4 - W[19, 25, 26, 16]/2 + 
 W[19, 25, 26, 17]/2 + W[19, 25, 26, 18]/4 + W[19, 25, 26, 19]/4 - 
 W[19, 25, 27, 1] + W[19, 25, 27, 2]/2 - W[19, 25, 27, 3]/4 + 
 W[19, 25, 27, 5]/4 - W[19, 25, 27, 16]/2 + W[19, 25, 27, 17]/2 + 
 W[19, 25, 27, 18]/4 + W[19, 25, 27, 19]/4 + W[19, 25, 28, 1] - 
 W[19, 25, 28, 2]/2 + W[19, 25, 28, 3]/4 - W[19, 25, 28, 5]/4 + 
 W[19, 25, 28, 16]/2 - W[19, 25, 28, 17]/2 - W[19, 25, 28, 18]/4 - 
 W[19, 25, 28, 19]/4 + W[19, 25, 29, 1] - W[19, 25, 29, 2]/2 + 
 W[19, 25, 29, 3]/4 - W[19, 25, 29, 5]/4 + W[19, 25, 29, 16]/2 - 
 W[19, 25, 29, 17]/2 - W[19, 25, 29, 18]/4 - W[19, 25, 29, 19]/4 + 
 W[19, 26, 26, 26]/2 + W[19, 26, 26, 27]/2 + W[19, 26, 26, 30]/8 + 
 W[19, 26, 27, 26]/2 - W[19, 26, 27, 28]/2 - W[19, 26, 27, 29]/8 + 
 W[19, 26, 27, 30]/8 - W[19, 26, 28, 27]/2 - W[19, 26, 28, 28]/2 - 
 W[19, 26, 28, 29]/8 - W[19, 26, 29, 27]/8 - W[19, 26, 29, 28]/8 + 
 W[19, 26, 30, 26]/8 + W[19, 26, 30, 27]/8 + W[19, 27, 26, 26]/2 + 
 (3*W[19, 27, 26, 27])/8 + W[19, 27, 26, 28]/8 + W[19, 27, 26, 30]/8 + 
 (3*W[19, 27, 27, 26])/8 - W[19, 27, 27, 27]/4 - (3*W[19, 27, 27, 28])/8 + 
 W[19, 27, 27, 30]/8 + W[19, 27, 28, 26]/8 - (3*W[19, 27, 28, 27])/8 - 
 W[19, 27, 28, 28]/2 - W[19, 27, 28, 29]/4 - W[19, 27, 29, 28]/4 + 
 W[19, 27, 30, 26]/8 + W[19, 27, 30, 27]/8 - W[19, 29, 26, 27]/8 - 
 W[19, 29, 26, 28]/8 - W[19, 29, 27, 26]/8 + W[19, 29, 27, 27]/4 + 
 (5*W[19, 29, 27, 28])/8 - W[19, 29, 27, 29]/8 - W[19, 29, 28, 26]/8 + 
 (5*W[19, 29, 28, 27])/8 + W[19, 29, 28, 28]/2 - W[19, 29, 28, 30]/4 - 
 W[19, 29, 29, 27]/8 + W[19, 29, 29, 29]/4 + W[19, 29, 29, 30]/4 - 
 W[19, 29, 30, 28]/4 + W[19, 29, 30, 29]/4 + W[20, 1, 1, 27]/4 + 
 W[20, 1, 1, 28]/4 - W[20, 1, 1, 29]/8 + W[20, 1, 1, 30]/4 - 
 W[20, 1, 2, 27]/2 - (3*W[20, 1, 2, 28])/8 + W[20, 1, 2, 29]/8 - 
 W[20, 1, 2, 30]/4 - W[20, 1, 3, 26]/4 - W[20, 1, 3, 27]/8 + 
 W[20, 1, 3, 28]/2 + (3*W[20, 1, 3, 29])/2 + (5*W[20, 1, 3, 30])/8 + 
 W[20, 1, 4, 27]/4 - W[20, 1, 4, 28]/8 + W[20, 1, 4, 29]/8 - 
 W[20, 1, 4, 30]/8 + W[20, 1, 5, 26]/4 - (3*W[20, 1, 5, 27])/8 + 
 (5*W[20, 1, 5, 28])/8 + W[20, 1, 5, 29]/8 + (5*W[20, 1, 5, 30])/8 - 
 (3*W[20, 1, 8, 28])/2 - (3*W[20, 1, 8, 29])/2 - (3*W[20, 1, 8, 30])/2 + 
 W[20, 1, 16, 28]/4 - W[20, 1, 16, 29]/8 + W[20, 1, 16, 30]/8 - 
 W[20, 1, 18, 26]/4 + W[20, 1, 18, 27]/8 + (3*W[20, 1, 18, 28])/8 - 
 W[20, 1, 18, 29]/4 - W[20, 1, 18, 30]/2 + W[20, 1, 19, 26]/4 + 
 W[20, 1, 19, 27]/8 - W[20, 1, 19, 28]/8 + W[20, 1, 19, 29]/8 + 
 (3*W[20, 1, 19, 30])/4 + W[20, 1, 20, 27]/4 + W[20, 1, 20, 28]/8 + 
 W[20, 1, 27, 1]/4 - W[20, 1, 27, 3]/8 + W[20, 1, 27, 4]/4 - 
 W[20, 1, 27, 5]/8 - W[20, 1, 27, 16]/2 + W[20, 1, 27, 17]/4 + 
 W[20, 1, 27, 18]/8 - W[20, 1, 27, 19]/8 + W[20, 1, 28, 1]/4 - 
 W[20, 1, 28, 3]/8 + W[20, 1, 28, 4]/4 - W[20, 1, 28, 5]/8 - 
 W[20, 1, 28, 16]/2 + W[20, 1, 28, 17]/4 + W[20, 1, 28, 18]/8 - 
 W[20, 1, 28, 19]/8 + W[20, 1, 30, 2]/8 - W[20, 1, 30, 3]/4 - 
 W[20, 1, 30, 4]/4 + W[20, 1, 30, 5]/8 + W[20, 1, 30, 16]/8 + 
 W[20, 1, 30, 20]/8 - W[20, 2, 1, 27]/4 - W[20, 2, 1, 28]/4 - 
 W[20, 2, 1, 29]/8 - W[20, 2, 1, 30]/2 + W[20, 2, 2, 27]/2 + 
 (5*W[20, 2, 2, 28])/8 + W[20, 2, 2, 29]/8 + W[20, 2, 2, 30]/4 - 
 W[20, 2, 3, 26]/4 - (5*W[20, 2, 3, 27])/8 - W[20, 2, 3, 28]/4 + 
 W[20, 2, 3, 30]/4 - W[20, 2, 4, 27]/4 + W[20, 2, 4, 28]/8 + 
 W[20, 2, 4, 29]/8 + W[20, 2, 4, 30]/4 + W[20, 2, 5, 26]/4 + 
 W[20, 2, 5, 27]/8 - W[20, 2, 5, 28]/8 + W[20, 2, 5, 29]/8 + 
 W[20, 2, 5, 30]/2 - W[20, 2, 16, 28]/2 - W[20, 2, 16, 29]/8 - 
 W[20, 2, 18, 26]/4 - (3*W[20, 2, 18, 27])/8 - (5*W[20, 2, 18, 28])/8 - 
 W[20, 2, 18, 29]/4 - W[20, 2, 18, 30]/2 + W[20, 2, 19, 26]/4 + 
 W[20, 2, 19, 27]/8 + (3*W[20, 2, 19, 28])/8 + W[20, 2, 19, 29]/8 + 
 (3*W[20, 2, 20, 27])/4 + (5*W[20, 2, 20, 28])/8 - W[20, 2, 20, 30]/4 - 
 (3*W[20, 2, 27, 1])/4 + W[20, 2, 27, 2]/2 - W[20, 2, 27, 3]/8 - 
 W[20, 2, 27, 4]/4 + (3*W[20, 2, 27, 5])/8 - W[20, 2, 27, 16]/2 + 
 W[20, 2, 27, 17]/4 - (3*W[20, 2, 27, 18])/8 + (3*W[20, 2, 27, 19])/8 + 
 W[20, 2, 27, 20]/2 - (3*W[20, 2, 28, 1])/4 + W[20, 2, 28, 2]/2 - 
 W[20, 2, 28, 3]/8 - W[20, 2, 28, 4]/4 + (3*W[20, 2, 28, 5])/8 - 
 W[20, 2, 28, 16]/2 + W[20, 2, 28, 17]/4 - (3*W[20, 2, 28, 18])/8 + 
 (3*W[20, 2, 28, 19])/8 + W[20, 2, 28, 20]/2 - W[20, 2, 30, 2]/8 + 
 W[20, 2, 30, 3]/8 + W[20, 2, 30, 4]/8 - W[20, 2, 30, 20]/8 - 
 W[20, 3, 1, 26]/4 + W[20, 3, 1, 27]/8 + (5*W[20, 3, 1, 28])/8 + 
 (13*W[20, 3, 1, 29])/8 + (3*W[20, 3, 1, 30])/4 - W[20, 3, 2, 26]/2 - 
 (5*W[20, 3, 2, 27])/8 - (3*W[20, 3, 2, 28])/8 - W[20, 3, 2, 29]/8 - 
 W[20, 3, 3, 26]/4 - W[20, 3, 3, 27]/4 - (5*W[20, 3, 3, 28])/8 - 
 W[20, 3, 3, 29]/8 + W[20, 3, 3, 30]/2 + W[20, 3, 4, 26]/8 - 
 W[20, 3, 4, 27]/4 + W[20, 3, 4, 28]/4 - W[20, 3, 4, 29]/8 + 
 W[20, 3, 4, 30]/4 - W[20, 3, 5, 26]/4 - W[20, 3, 5, 27]/4 + 
 W[20, 3, 5, 28]/8 + W[20, 3, 5, 29]/4 - W[20, 3, 5, 30]/2 - 
 W[20, 3, 8, 28]/2 - W[20, 3, 8, 29]/2 - W[20, 3, 8, 30]/2 + 
 W[20, 3, 15, 26] - W[20, 3, 15, 29] + W[20, 3, 16, 26]/8 + 
 W[20, 3, 16, 27]/2 - W[20, 3, 16, 28]/4 + W[20, 3, 16, 29]/8 + 
 W[20, 3, 17, 27]/8 + W[20, 3, 17, 28]/8 + W[20, 3, 17, 29]/4 + 
 (3*W[20, 3, 18, 26])/8 - W[20, 3, 18, 27]/8 - (3*W[20, 3, 18, 28])/4 + 
 W[20, 3, 18, 29]/8 + W[20, 3, 18, 30]/2 - W[20, 3, 19, 26]/8 - 
 (5*W[20, 3, 19, 27])/8 + (3*W[20, 3, 19, 29])/4 + W[20, 3, 19, 30]/4 - 
 W[20, 3, 20, 26]/4 + (3*W[20, 3, 20, 27])/8 + (3*W[20, 3, 20, 28])/8 - 
 W[20, 3, 20, 29]/4 - W[20, 3, 20, 30]/4 + W[20, 3, 21, 27] + 
 W[20, 3, 21, 28] - W[20, 3, 21, 29] - W[20, 3, 21, 30] - W[20, 3, 26, 3]/8 - 
 W[20, 3, 26, 4]/8 + W[20, 3, 26, 5]/8 + W[20, 3, 26, 16]/8 - 
 W[20, 3, 27, 1]/4 + W[20, 3, 27, 3]/8 - W[20, 3, 27, 4]/4 + 
 W[20, 3, 27, 5]/8 + W[20, 3, 27, 16]/2 - W[20, 3, 27, 17]/4 - 
 W[20, 3, 27, 18]/8 + W[20, 3, 27, 19]/8 + W[20, 3, 28, 2]/8 - 
 W[20, 3, 28, 3]/8 - W[20, 3, 28, 4]/8 + W[20, 3, 28, 20]/8 + 
 W[20, 3, 29, 1] - W[20, 3, 29, 2]/4 - W[20, 3, 29, 3]/4 + 
 W[20, 3, 29, 4]/4 - W[20, 3, 29, 5]/2 + W[20, 3, 29, 18]/2 - 
 W[20, 3, 29, 19]/2 - W[20, 3, 29, 20]/4 + W[20, 3, 30, 1] - 
 (3*W[20, 3, 30, 2])/8 - W[20, 3, 30, 3]/8 + (3*W[20, 3, 30, 4])/8 - 
 W[20, 3, 30, 5]/2 + W[20, 3, 30, 18]/2 - W[20, 3, 30, 19]/2 - 
 (3*W[20, 3, 30, 20])/8 - W[20, 4, 1, 29]/4 - W[20, 4, 1, 30]/4 - 
 W[20, 4, 2, 26]/4 - W[20, 4, 2, 28]/8 - W[20, 4, 2, 30]/4 + 
 W[20, 4, 3, 26]/8 + W[20, 4, 3, 28]/8 + W[20, 4, 3, 29]/4 + 
 (3*W[20, 4, 3, 30])/8 + W[20, 4, 4, 26]/8 + W[20, 4, 4, 28]/8 + 
 W[20, 4, 4, 30]/8 + W[20, 4, 5, 26]/8 + W[20, 4, 5, 30]/8 + 
 W[20, 4, 9, 26]/2 + W[20, 4, 9, 29]/2 + W[20, 4, 9, 30]/2 - 
 (3*W[20, 4, 16, 26])/8 - W[20, 4, 16, 29]/4 - W[20, 4, 16, 30]/8 - 
 W[20, 4, 17, 29]/4 - W[20, 4, 17, 30]/4 - W[20, 4, 20, 26]/4 - 
 W[20, 4, 20, 28]/8 - W[20, 4, 20, 30]/4 + W[20, 4, 26, 3]/8 + 
 W[20, 4, 26, 4]/8 - W[20, 4, 26, 5]/8 - W[20, 4, 26, 16]/8 - 
 W[20, 4, 28, 2]/8 + W[20, 4, 28, 3]/8 + W[20, 4, 28, 4]/8 - 
 W[20, 4, 28, 20]/8 + W[20, 4, 30, 3]/8 + W[20, 4, 30, 4]/8 - 
 W[20, 4, 30, 5]/8 - W[20, 4, 30, 16]/8 + W[20, 5, 1, 26]/4 + 
 W[20, 5, 1, 27]/8 + (5*W[20, 5, 1, 28])/8 - W[20, 5, 1, 29] - 
 W[20, 5, 1, 30]/4 + W[20, 5, 2, 26]/2 + W[20, 5, 2, 27]/8 + 
 W[20, 5, 2, 29]/4 + (3*W[20, 5, 2, 30])/4 + W[20, 5, 3, 26]/2 - 
 W[20, 5, 3, 27]/8 + W[20, 5, 3, 28]/8 - (5*W[20, 5, 3, 29])/8 - 
 (5*W[20, 5, 3, 30])/8 - W[20, 5, 4, 26]/8 - W[20, 5, 4, 28]/8 - 
 W[20, 5, 4, 29]/4 - (3*W[20, 5, 4, 30])/8 + W[20, 5, 5, 27]/8 - 
 W[20, 5, 5, 28]/2 + W[20, 5, 5, 29]/8 - W[20, 5, 5, 30]/8 + 
 W[20, 5, 8, 28]/2 + W[20, 5, 8, 29]/2 + W[20, 5, 8, 30]/2 - 
 W[20, 5, 15, 26] + W[20, 5, 15, 29] - W[20, 5, 16, 26]/8 + 
 W[20, 5, 16, 28]/4 + W[20, 5, 16, 29]/2 - W[20, 5, 16, 30]/8 - 
 W[20, 5, 17, 27]/8 - W[20, 5, 17, 28]/8 - W[20, 5, 17, 29]/4 - 
 W[20, 5, 18, 26]/8 + (3*W[20, 5, 18, 28])/8 + W[20, 5, 18, 29]/8 - 
 W[20, 5, 19, 26]/8 - (3*W[20, 5, 19, 28])/8 - (3*W[20, 5, 19, 29])/8 - 
 W[20, 5, 19, 30]/4 + W[20, 5, 20, 26]/4 - W[20, 5, 20, 27]/8 - 
 (3*W[20, 5, 20, 28])/4 + W[20, 5, 20, 30]/2 + W[20, 5, 26, 3]/8 + 
 W[20, 5, 26, 4]/8 - W[20, 5, 26, 5]/8 - W[20, 5, 26, 16]/8 + 
 (3*W[20, 5, 28, 1])/4 - (3*W[20, 5, 28, 2])/8 + W[20, 5, 28, 4]/8 - 
 (3*W[20, 5, 28, 5])/8 + W[20, 5, 28, 16]/2 - W[20, 5, 28, 17]/4 + 
 (3*W[20, 5, 28, 18])/8 - (3*W[20, 5, 28, 19])/8 - (3*W[20, 5, 28, 20])/8 + 
 W[20, 5, 30, 3]/8 + W[20, 5, 30, 4]/8 - W[20, 5, 30, 5]/8 - 
 W[20, 5, 30, 16]/8 - W[20, 8, 1, 27]/2 - (3*W[20, 8, 1, 28])/2 - 
 (3*W[20, 8, 1, 29])/4 - W[20, 8, 1, 30] + W[20, 8, 3, 27]/2 - 
 W[20, 8, 3, 29]/4 + W[20, 8, 5, 27]/2 + W[20, 8, 5, 28]/2 - 
 W[20, 8, 5, 29]/4 + W[20, 8, 8, 28] + W[20, 8, 8, 29] + W[20, 8, 8, 30] - 
 W[20, 8, 16, 27]/2 - W[20, 8, 16, 28]/2 - W[20, 8, 16, 29]/4 + 
 W[20, 8, 19, 27]/2 + W[20, 8, 19, 28]/2 + W[20, 8, 19, 29]/4 - 
 W[20, 8, 20, 27]/2 + W[20, 8, 20, 29]/4 - W[20, 8, 28, 1] + 
 W[20, 8, 28, 2]/4 + W[20, 8, 28, 3]/4 - W[20, 8, 28, 4]/4 + 
 W[20, 8, 28, 5]/2 - W[20, 8, 28, 18]/2 + W[20, 8, 28, 19]/2 + 
 W[20, 8, 28, 20]/4 - W[20, 8, 29, 1] + W[20, 8, 29, 2]/4 + 
 W[20, 8, 29, 3]/4 - W[20, 8, 29, 4]/4 + W[20, 8, 29, 5]/2 - 
 W[20, 8, 29, 18]/2 + W[20, 8, 29, 19]/2 + W[20, 8, 29, 20]/4 - 
 W[20, 8, 30, 1] + W[20, 8, 30, 2]/4 + W[20, 8, 30, 3]/4 - 
 W[20, 8, 30, 4]/4 + W[20, 8, 30, 5]/2 - W[20, 8, 30, 18]/2 + 
 W[20, 8, 30, 19]/2 + W[20, 8, 30, 20]/4 + W[20, 16, 1, 29]/2 + 
 W[20, 16, 1, 30]/2 + W[20, 16, 2, 26]/4 - W[20, 16, 2, 28]/8 - 
 W[20, 16, 2, 29]/4 + W[20, 16, 2, 30]/4 - W[20, 16, 3, 26]/8 - 
 W[20, 16, 3, 28]/8 - W[20, 16, 3, 29]/4 - W[20, 16, 3, 30]/4 - 
 W[20, 16, 4, 26]/8 - W[20, 16, 4, 28]/8 - W[20, 16, 4, 29]/4 - 
 W[20, 16, 4, 30]/4 - W[20, 16, 5, 26]/8 + W[20, 16, 5, 28]/4 + 
 W[20, 16, 5, 29]/4 - W[20, 16, 5, 30]/4 - W[20, 16, 8, 28]/2 - 
 W[20, 16, 8, 29]/2 - W[20, 16, 8, 30]/2 - W[20, 16, 9, 26]/2 - 
 W[20, 16, 9, 29]/2 - W[20, 16, 9, 30]/2 + (3*W[20, 16, 16, 26])/8 + 
 W[20, 16, 16, 28]/4 + W[20, 16, 16, 29]/2 + W[20, 16, 17, 29]/4 + 
 W[20, 16, 17, 30]/4 + W[20, 16, 19, 29]/4 + W[20, 16, 19, 30]/4 + 
 W[20, 16, 20, 26]/4 + (3*W[20, 16, 20, 28])/8 + W[20, 16, 20, 30]/2 - 
 W[20, 16, 26, 3]/8 - W[20, 16, 26, 4]/8 + W[20, 16, 26, 5]/8 + 
 W[20, 16, 26, 16]/8 + W[20, 16, 28, 2]/8 - W[20, 16, 28, 3]/8 - 
 W[20, 16, 28, 4]/8 + W[20, 16, 28, 20]/8 - W[20, 17, 3, 30]/8 - 
 W[20, 17, 4, 30]/8 + W[20, 17, 5, 30]/8 + W[20, 17, 16, 30]/8 - 
 W[20, 17, 30, 3]/8 - W[20, 17, 30, 4]/8 + W[20, 17, 30, 5]/8 + 
 W[20, 17, 30, 16]/8 - W[20, 18, 1, 26]/4 + W[20, 18, 1, 27]/8 + 
 W[20, 18, 1, 28]/8 - W[20, 18, 1, 30]/2 - W[20, 18, 2, 26]/4 - 
 (7*W[20, 18, 2, 27])/8 - (3*W[20, 18, 2, 28])/8 + W[20, 18, 2, 29]/2 + 
 W[20, 18, 2, 30]/2 + (3*W[20, 18, 3, 26])/8 - W[20, 18, 3, 27]/8 - 
 W[20, 18, 3, 28]/2 - W[20, 18, 3, 29]/8 + W[20, 18, 3, 30]/2 - 
 W[20, 18, 5, 26]/8 - W[20, 18, 5, 27]/8 + W[20, 18, 5, 28]/4 + 
 W[20, 18, 5, 29]/8 + W[20, 18, 17, 27]/8 + W[20, 18, 17, 28]/8 + 
 W[20, 18, 18, 26]/8 - (3*W[20, 18, 18, 28])/8 - W[20, 18, 18, 29]/8 - 
 (3*W[20, 18, 19, 26])/8 - (3*W[20, 18, 19, 27])/4 + W[20, 18, 19, 28]/8 + 
 (9*W[20, 18, 19, 29])/8 + W[20, 18, 19, 30]/2 + W[20, 18, 20, 27]/8 + 
 W[20, 18, 20, 28]/8 + W[20, 18, 21, 27] + W[20, 18, 21, 28] - 
 W[20, 18, 21, 29] - W[20, 18, 21, 30] + W[20, 18, 25, 26]/2 + 
 W[20, 18, 25, 27]/2 - W[20, 18, 25, 28]/2 - W[20, 18, 25, 29]/2 - 
 W[20, 18, 28, 1]/4 + W[20, 18, 28, 3]/8 - W[20, 18, 28, 4]/4 + 
 W[20, 18, 28, 5]/8 + W[20, 18, 28, 16]/2 - W[20, 18, 28, 17]/4 - 
 W[20, 18, 28, 18]/8 + W[20, 18, 28, 19]/8 + W[20, 19, 1, 26]/4 + 
 W[20, 19, 1, 27]/8 + W[20, 19, 1, 28]/8 - W[20, 19, 1, 29]/8 + 
 (3*W[20, 19, 1, 30])/4 + W[20, 19, 2, 26]/4 - W[20, 19, 2, 27]/8 + 
 W[20, 19, 2, 28]/2 + W[20, 19, 2, 29]/8 + W[20, 19, 2, 30]/4 - 
 W[20, 19, 3, 26]/8 - (3*W[20, 19, 3, 27])/4 + W[20, 19, 3, 28]/4 + 
 (5*W[20, 19, 3, 29])/8 + W[20, 19, 3, 30]/4 + W[20, 19, 4, 27]/4 - 
 W[20, 19, 4, 28]/8 + W[20, 19, 4, 29]/8 - W[20, 19, 5, 26]/8 - 
 (3*W[20, 19, 5, 28])/8 - W[20, 19, 5, 29]/2 - W[20, 19, 5, 30]/2 + 
 W[20, 19, 8, 28]/2 + W[20, 19, 8, 29]/2 + W[20, 19, 8, 30]/2 + 
 W[20, 19, 16, 27]/2 - W[20, 19, 16, 28]/4 + (3*W[20, 19, 16, 29])/8 - 
 W[20, 19, 17, 27]/8 - W[20, 19, 17, 28]/8 + W[20, 19, 18, 26]/8 - 
 W[20, 19, 18, 27]/8 - W[20, 19, 18, 28]/2 + (7*W[20, 19, 18, 29])/8 + 
 W[20, 19, 18, 30]/2 + W[20, 19, 19, 26]/8 + W[20, 19, 19, 27]/8 - 
 W[20, 19, 19, 29] - (3*W[20, 19, 19, 30])/4 - (3*W[20, 19, 20, 27])/8 - 
 (3*W[20, 19, 20, 28])/2 - W[20, 19, 20, 29]/2 + W[20, 19, 21, 27] + 
 W[20, 19, 21, 28] - W[20, 19, 21, 29] - W[20, 19, 21, 30] - 
 W[20, 19, 25, 26]/2 - W[20, 19, 25, 27]/2 + W[20, 19, 25, 28]/2 + 
 W[20, 19, 25, 29]/2 - W[20, 19, 27, 1]/4 + W[20, 19, 27, 3]/8 - 
 W[20, 19, 27, 4]/4 + W[20, 19, 27, 5]/8 + W[20, 19, 27, 16]/2 - 
 W[20, 19, 27, 17]/4 - W[20, 19, 27, 18]/8 + W[20, 19, 27, 19]/8 + 
 W[20, 19, 29, 1] - W[20, 19, 29, 2]/2 + W[20, 19, 29, 4]/2 - 
 W[20, 19, 29, 5]/2 + W[20, 19, 29, 18]/2 - W[20, 19, 29, 19]/2 - 
 W[20, 19, 29, 20]/2 + W[20, 19, 30, 1] - (3*W[20, 19, 30, 2])/8 - 
 W[20, 19, 30, 3]/8 + (3*W[20, 19, 30, 4])/8 - W[20, 19, 30, 5]/2 + 
 W[20, 19, 30, 18]/2 - W[20, 19, 30, 19]/2 - (3*W[20, 19, 30, 20])/8 + 
 W[20, 20, 1, 29]/4 + W[20, 20, 1, 30]/4 + W[20, 20, 2, 27] + 
 (3*W[20, 20, 2, 28])/4 - W[20, 20, 2, 29]/4 - W[20, 20, 2, 30]/2 - 
 W[20, 20, 3, 29]/2 - W[20, 20, 3, 30]/2 + W[20, 20, 4, 29]/4 + 
 W[20, 20, 4, 30]/4 - (3*W[20, 20, 5, 28])/4 - W[20, 20, 5, 29]/4 + 
 W[20, 20, 8, 28]/2 + W[20, 20, 8, 29]/2 + W[20, 20, 8, 30]/2 + 
 W[20, 20, 16, 28]/4 - W[20, 20, 16, 29]/4 - (3*W[20, 20, 19, 29])/4 - 
 (3*W[20, 20, 19, 30])/4 + W[20, 20, 20, 28]/4 - W[20, 20, 20, 30]/4 - 
 W[20, 20, 21, 27] - W[20, 20, 21, 28] + W[20, 20, 21, 29] + 
 W[20, 20, 21, 30] + W[20, 21, 2, 27]/2 - W[20, 21, 2, 28]/2 - 
 W[20, 21, 2, 29]/2 - W[20, 21, 2, 30] + (3*W[20, 21, 3, 27])/2 + 
 W[20, 21, 3, 28]/2 - W[20, 21, 3, 29]/2 - W[20, 21, 3, 30] - 
 W[20, 21, 16, 27]/2 + W[20, 21, 16, 28]/2 - W[20, 21, 16, 29]/2 + 
 W[20, 21, 18, 27]/2 + (3*W[20, 21, 18, 28])/2 - W[20, 21, 18, 29]/2 + 
 W[20, 21, 19, 27]/2 - W[20, 21, 19, 28]/2 - W[20, 21, 19, 29]/2 - 
 W[20, 21, 20, 27]/2 + W[20, 21, 20, 28]/2 + W[20, 21, 20, 29]/2 - 
 2*W[20, 21, 21, 27] - 2*W[20, 21, 21, 28] + 2*W[20, 21, 21, 29] + 
 2*W[20, 21, 21, 30] + W[20, 21, 27, 1] - W[20, 21, 27, 2]/2 + 
 W[20, 21, 27, 4]/2 - W[20, 21, 27, 5]/2 + W[20, 21, 27, 18]/2 - 
 W[20, 21, 27, 19]/2 - W[20, 21, 27, 20]/2 + W[20, 21, 28, 1] - 
 W[20, 21, 28, 2]/2 + W[20, 21, 28, 4]/2 - W[20, 21, 28, 5]/2 + 
 W[20, 21, 28, 18]/2 - W[20, 21, 28, 19]/2 - W[20, 21, 28, 20]/2 - 
 W[20, 21, 29, 1] + W[20, 21, 29, 2]/2 - W[20, 21, 29, 4]/2 + 
 W[20, 21, 29, 5]/2 - W[20, 21, 29, 18]/2 + W[20, 21, 29, 19]/2 + 
 W[20, 21, 29, 20]/2 - W[20, 21, 30, 1] + W[20, 21, 30, 2]/2 - 
 W[20, 21, 30, 4]/2 + W[20, 21, 30, 5]/2 - W[20, 21, 30, 18]/2 + 
 W[20, 21, 30, 19]/2 + W[20, 21, 30, 20]/2 - W[20, 27, 26, 27]/8 - 
 W[20, 27, 26, 28]/8 - W[20, 27, 27, 26]/8 + W[20, 27, 27, 27]/4 + 
 (3*W[20, 27, 27, 28])/8 + W[20, 27, 27, 29]/8 - W[20, 27, 28, 26]/8 + 
 (3*W[20, 27, 28, 27])/8 + W[20, 27, 28, 28]/2 + W[20, 27, 28, 29]/8 + 
 W[20, 27, 29, 27]/8 + W[20, 27, 29, 28]/8 - W[20, 28, 26, 27]/8 - 
 W[20, 28, 26, 28]/8 - W[20, 28, 27, 26]/8 + W[20, 28, 27, 27]/4 + 
 (5*W[20, 28, 27, 28])/8 - W[20, 28, 27, 29]/8 - W[20, 28, 28, 26]/8 + 
 (5*W[20, 28, 28, 27])/8 + W[20, 28, 28, 28]/2 - W[20, 28, 28, 30]/4 - 
 W[20, 28, 29, 27]/8 + W[20, 28, 29, 29]/4 + W[20, 28, 29, 30]/4 - 
 W[20, 28, 30, 28]/4 + W[20, 28, 30, 29]/4 - W[20, 30, 26, 29]/4 - 
 W[20, 30, 26, 30]/8 - W[20, 30, 28, 29]/8 - W[20, 30, 28, 30]/4 - 
 W[20, 30, 29, 26]/4 - W[20, 30, 29, 28]/8 - W[20, 30, 29, 29]/4 - 
 W[20, 30, 29, 30]/2 - W[20, 30, 30, 26]/8 - W[20, 30, 30, 28]/4 - 
 W[20, 30, 30, 29]/2 - W[20, 30, 30, 30]/4


==> anc/readme.txt <==
---------------------------------------------------------------------------------------------------------------------------------------
Analytic result for a two-loop five-particle amplitude

Dmitry Chicherin, Thomas Gehrmann, Johannes M. Henn, Pascal Wasser, Yang Zhang, Simone Zoia
---------------------------------------------------------------------------------------------------------------------------------------


The files "Hdt_even_seed.txt" and "Hdt_odd_seed.txt" contain the parity-even and parity-odd parts, respectively, of the weight-4 seed symbol $g^{(4)}_{\text{seed}}$ defined in eq. (15). 
W[i1,...,in] denotes the tensor symbol [W_{i1},...,W_{in}], where W_{1},...,W_{31} are letters of the pantagon alphabet (Chicherin et al. arXiv:1712.09610).

The file "subleading_multi_Regge.txt" contains the weight-4 symbol of the first subleading power corrections to the double-trace two-loop hard function in the multi-Regge limit. The variables s1,s2,z1,z2,\[Kappa] are defined in eq. (18). The pentagon alphabet reduces in the multi-Regge limit to a 12-letter alphabet defined as follows 

{R[1] = Log[x], R[2] = Log[\[Kappa]], R[3] = Log[s1], R[4] = Log[s2], R[5] = Log[s1 - s2], R[6] = Log[s1 + s2], R[7] = Log[z1], R[8] = Log[z2], R[9] = Log[-1 + z1], R[10] = Log[-1 + z2], R[11] = Log[z1 - z2], R[12] = Log[-1 + z1 + z2]}. 

R[i1,...,in] denotes tensor the symbol [R[i1],...,R[in]]. Products of lower weight symbols R[i1,...,in]*R[j1,...,jm] in the expression can be recast into sums of maximal weight ones using the shuffle algebra relations. T[13],...,T[22] are double-trace elements of the color basis defined in Edison and Naculich, arXiv:1111.3821. 


==> anc/subleading_multi_Regge.txt <==
-((x*z2*\[Kappa]*(R[1, 1]*(72*R[2, 2] - 96*R[2, 3] - 16*R[2, 4] + 
       48*R[2, 7] + 48*R[2, 8] + 24*R[2, 9] + 24*R[2, 10] - 96*R[3, 2] + 
       64*R[3, 3] - 64*R[3, 7] - 64*R[3, 8] - 32*R[3, 9] - 32*R[3, 10] - 
       16*R[4, 2] - 16*R[4, 9] - 16*R[4, 10] + 48*R[7, 2] - 64*R[7, 3] + 
       32*R[7, 9] + 32*R[7, 10] + 48*R[8, 2] - 64*R[8, 3] + 32*R[8, 9] + 
       32*R[8, 10] + 24*R[9, 2] - 32*R[9, 3] - 16*R[9, 4] + 32*R[9, 7] + 
       32*R[9, 8] - 8*R[9, 9] - 8*R[9, 10] + 24*R[10, 2] - 32*R[10, 3] - 
       16*R[10, 4] + 32*R[10, 7] + 32*R[10, 8] - 8*R[10, 9] - 8*R[10, 10]) + 
     (112*R[2] - 64*R[3] + 64*R[7] + 64*R[8] + 48*R[9] + 48*R[10])*
      R[1, 1, 1] + R[1]*(4*R[2, 2, 2] - 56*R[2, 2, 3] - 16*R[2, 2, 4] + 
       12*R[2, 2, 7] + 12*R[2, 2, 8] + 8*R[2, 2, 9] + 8*R[2, 2, 10] - 
       56*R[2, 3, 2] + 80*R[2, 3, 3] + 16*R[2, 3, 4] - 40*R[2, 3, 7] - 
       40*R[2, 3, 8] - 16*R[2, 3, 9] - 16*R[2, 3, 10] - 16*R[2, 4, 2] + 
       16*R[2, 4, 3] - 8*R[2, 4, 7] - 8*R[2, 4, 8] - 8*R[2, 4, 9] - 
       8*R[2, 4, 10] + 12*R[2, 7, 2] - 40*R[2, 7, 3] - 8*R[2, 7, 4] - 
       24*R[2, 7, 7] - 24*R[2, 7, 8] + 24*R[2, 7, 9] + 24*R[2, 7, 10] + 
       12*R[2, 8, 2] - 40*R[2, 8, 3] - 8*R[2, 8, 4] - 24*R[2, 8, 7] - 
       24*R[2, 8, 8] + 24*R[2, 8, 9] + 24*R[2, 8, 10] + 8*R[2, 9, 2] - 
       16*R[2, 9, 3] - 8*R[2, 9, 4] + 24*R[2, 9, 7] + 24*R[2, 9, 8] - 
       4*R[2, 9, 9] - 4*R[2, 9, 10] + 8*R[2, 10, 2] - 16*R[2, 10, 3] - 
       8*R[2, 10, 4] + 24*R[2, 10, 7] + 24*R[2, 10, 8] - 4*R[2, 10, 9] - 
       4*R[2, 10, 10] - 56*R[3, 2, 2] + 80*R[3, 2, 3] + 16*R[3, 2, 4] - 
       40*R[3, 2, 7] - 40*R[3, 2, 8] - 16*R[3, 2, 9] - 16*R[3, 2, 10] + 
       80*R[3, 3, 2] - 64*R[3, 3, 3] + 64*R[3, 3, 7] + 64*R[3, 3, 8] + 
       16*R[3, 3, 9] + 16*R[3, 3, 10] + 16*R[3, 4, 2] + 16*R[3, 4, 9] + 
       16*R[3, 4, 10] - 40*R[3, 7, 2] + 64*R[3, 7, 3] - 24*R[3, 7, 9] - 
       24*R[3, 7, 10] - 40*R[3, 8, 2] + 64*R[3, 8, 3] - 24*R[3, 8, 9] - 
       24*R[3, 8, 10] - 16*R[3, 9, 2] + 16*R[3, 9, 3] + 16*R[3, 9, 4] - 
       24*R[3, 9, 7] - 24*R[3, 9, 8] + 8*R[3, 9, 9] + 8*R[3, 9, 10] - 
       16*R[3, 10, 2] + 16*R[3, 10, 3] + 16*R[3, 10, 4] - 24*R[3, 10, 7] - 
       24*R[3, 10, 8] + 8*R[3, 10, 9] + 8*R[3, 10, 10] - 16*R[4, 2, 2] + 
       16*R[4, 2, 3] - 8*R[4, 2, 7] - 8*R[4, 2, 8] - 8*R[4, 2, 9] - 
       8*R[4, 2, 10] + 16*R[4, 3, 2] + 16*R[4, 3, 9] + 16*R[4, 3, 10] - 
       8*R[4, 7, 2] - 8*R[4, 7, 9] - 8*R[4, 7, 10] - 8*R[4, 8, 2] - 
       8*R[4, 8, 9] - 8*R[4, 8, 10] - 8*R[4, 9, 2] + 16*R[4, 9, 3] - 
       8*R[4, 9, 7] - 8*R[4, 9, 8] - 8*R[4, 10, 2] + 16*R[4, 10, 3] - 
       8*R[4, 10, 7] - 8*R[4, 10, 8] + 12*R[7, 2, 2] - 40*R[7, 2, 3] - 
       8*R[7, 2, 4] - 24*R[7, 2, 7] - 24*R[7, 2, 8] + 24*R[7, 2, 9] + 
       24*R[7, 2, 10] - 40*R[7, 3, 2] + 64*R[7, 3, 3] - 24*R[7, 3, 9] - 
       24*R[7, 3, 10] - 8*R[7, 4, 2] - 8*R[7, 4, 9] - 8*R[7, 4, 10] - 
       24*R[7, 7, 2] - 36*R[7, 7, 7] - 36*R[7, 7, 8] + 4*R[7, 7, 9] + 
       4*R[7, 7, 10] - 24*R[7, 8, 2] - 36*R[7, 8, 7] - 36*R[7, 8, 8] + 
       4*R[7, 8, 9] + 4*R[7, 8, 10] + 24*R[7, 9, 2] - 24*R[7, 9, 3] - 
       8*R[7, 9, 4] + 4*R[7, 9, 7] + 20*R[7, 9, 8] + 4*R[7, 9, 9] + 
       4*R[7, 9, 10] + 24*R[7, 10, 2] - 24*R[7, 10, 3] - 8*R[7, 10, 4] + 
       4*R[7, 10, 7] + 20*R[7, 10, 8] + 4*R[7, 10, 9] + 4*R[7, 10, 10] - 
       16*R[7, 12, 8] + 16*R[7, 12, 9] + 12*R[8, 2, 2] - 40*R[8, 2, 3] - 
       8*R[8, 2, 4] - 24*R[8, 2, 7] - 24*R[8, 2, 8] + 24*R[8, 2, 9] + 
       24*R[8, 2, 10] - 40*R[8, 3, 2] + 64*R[8, 3, 3] - 24*R[8, 3, 9] - 
       24*R[8, 3, 10] - 8*R[8, 4, 2] - 8*R[8, 4, 9] - 8*R[8, 4, 10] - 
       24*R[8, 7, 2] - 36*R[8, 7, 7] - 36*R[8, 7, 8] + 4*R[8, 7, 9] + 
       4*R[8, 7, 10] - 24*R[8, 8, 2] - 36*R[8, 8, 7] - 36*R[8, 8, 8] + 
       4*R[8, 8, 9] + 4*R[8, 8, 10] + 24*R[8, 9, 2] - 24*R[8, 9, 3] - 
       8*R[8, 9, 4] + 4*R[8, 9, 7] + 20*R[8, 9, 8] + 4*R[8, 9, 9] + 
       4*R[8, 9, 10] + 24*R[8, 10, 2] - 24*R[8, 10, 3] - 8*R[8, 10, 4] + 
       4*R[8, 10, 7] + 20*R[8, 10, 8] + 4*R[8, 10, 9] + 4*R[8, 10, 10] - 
       16*R[8, 12, 8] + 16*R[8, 12, 9] + 8*R[9, 2, 2] - 16*R[9, 2, 3] - 
       8*R[9, 2, 4] + 24*R[9, 2, 7] + 24*R[9, 2, 8] - 4*R[9, 2, 9] - 
       4*R[9, 2, 10] - 16*R[9, 3, 2] + 16*R[9, 3, 3] + 16*R[9, 3, 4] - 
       24*R[9, 3, 7] - 24*R[9, 3, 8] + 8*R[9, 3, 9] + 8*R[9, 3, 10] - 
       8*R[9, 4, 2] + 16*R[9, 4, 3] - 8*R[9, 4, 7] - 8*R[9, 4, 8] + 
       24*R[9, 7, 2] - 24*R[9, 7, 3] - 8*R[9, 7, 4] + 4*R[9, 7, 7] + 
       4*R[9, 7, 8] + 20*R[9, 7, 9] + 4*R[9, 7, 10] + 24*R[9, 8, 2] - 
       24*R[9, 8, 3] - 8*R[9, 8, 4] + 4*R[9, 8, 7] + 4*R[9, 8, 8] + 
       20*R[9, 8, 9] + 4*R[9, 8, 10] - 4*R[9, 9, 2] + 8*R[9, 9, 3] + 
       4*R[9, 9, 7] + 4*R[9, 9, 8] - 4*R[9, 10, 2] + 8*R[9, 10, 3] + 
       4*R[9, 10, 7] + 4*R[9, 10, 8] + 16*R[9, 12, 8] - 16*R[9, 12, 9] + 
       8*R[10, 2, 2] - 16*R[10, 2, 3] - 8*R[10, 2, 4] + 24*R[10, 2, 7] + 
       24*R[10, 2, 8] - 4*R[10, 2, 9] - 4*R[10, 2, 10] - 16*R[10, 3, 2] + 
       16*R[10, 3, 3] + 16*R[10, 3, 4] - 24*R[10, 3, 7] - 24*R[10, 3, 8] + 
       8*R[10, 3, 9] + 8*R[10, 3, 10] - 8*R[10, 4, 2] + 16*R[10, 4, 3] - 
       8*R[10, 4, 7] - 8*R[10, 4, 8] + 24*R[10, 7, 2] - 24*R[10, 7, 3] - 
       8*R[10, 7, 4] + 4*R[10, 7, 7] + 4*R[10, 7, 8] + 20*R[10, 7, 9] + 
       4*R[10, 7, 10] + 24*R[10, 8, 2] - 24*R[10, 8, 3] - 8*R[10, 8, 4] + 
       4*R[10, 8, 7] + 4*R[10, 8, 8] + 20*R[10, 8, 9] + 4*R[10, 8, 10] - 
       4*R[10, 9, 2] + 8*R[10, 9, 3] + 4*R[10, 9, 7] + 4*R[10, 9, 8] - 
       4*R[10, 10, 2] + 8*R[10, 10, 3] + 4*R[10, 10, 7] + 4*R[10, 10, 8] + 
       16*R[10, 12, 8] - 16*R[10, 12, 9]) + 64*R[1, 1, 1, 1] - 
     32*R[2, 2, 2, 2] - 4*R[2, 2, 2, 3] - 14*R[2, 2, 2, 7] - 
     14*R[2, 2, 2, 8] - 4*R[2, 2, 3, 2] + 40*R[2, 2, 3, 3] + 
     16*R[2, 2, 3, 4] - 4*R[2, 2, 3, 7] - 4*R[2, 2, 3, 8] - 8*R[2, 2, 3, 9] - 
     8*R[2, 2, 3, 10] + 16*R[2, 2, 4, 3] - 8*R[2, 2, 4, 7] - 
     8*R[2, 2, 4, 8] - 14*R[2, 2, 7, 2] - 4*R[2, 2, 7, 3] - 8*R[2, 2, 7, 4] - 
     26*R[2, 2, 7, 7] - 26*R[2, 2, 7, 8] + 10*R[2, 2, 7, 9] + 
     10*R[2, 2, 7, 10] - 14*R[2, 2, 8, 2] - 4*R[2, 2, 8, 3] - 
     8*R[2, 2, 8, 4] - 26*R[2, 2, 8, 7] - 26*R[2, 2, 8, 8] + 
     10*R[2, 2, 8, 9] + 10*R[2, 2, 8, 10] - 8*R[2, 2, 9, 3] + 
     10*R[2, 2, 9, 7] + 10*R[2, 2, 9, 8] - 8*R[2, 2, 10, 3] + 
     10*R[2, 2, 10, 7] + 10*R[2, 2, 10, 8] - 4*R[2, 3, 2, 2] + 
     40*R[2, 3, 2, 3] + 16*R[2, 3, 2, 4] - 4*R[2, 3, 2, 7] - 
     4*R[2, 3, 2, 8] - 8*R[2, 3, 2, 9] - 8*R[2, 3, 2, 10] + 
     40*R[2, 3, 3, 2] - 64*R[2, 3, 3, 3] - 16*R[2, 3, 3, 4] + 
     32*R[2, 3, 3, 7] + 32*R[2, 3, 3, 8] + 8*R[2, 3, 3, 9] + 
     8*R[2, 3, 3, 10] + 16*R[2, 3, 4, 2] - 16*R[2, 3, 4, 3] + 
     8*R[2, 3, 4, 7] + 8*R[2, 3, 4, 8] + 8*R[2, 3, 4, 9] + 8*R[2, 3, 4, 10] - 
     4*R[2, 3, 7, 2] + 32*R[2, 3, 7, 3] + 8*R[2, 3, 7, 4] + 
     20*R[2, 3, 7, 7] + 20*R[2, 3, 7, 8] - 16*R[2, 3, 7, 9] - 
     16*R[2, 3, 7, 10] - 4*R[2, 3, 8, 2] + 32*R[2, 3, 8, 3] + 
     8*R[2, 3, 8, 4] + 20*R[2, 3, 8, 7] + 20*R[2, 3, 8, 8] - 
     16*R[2, 3, 8, 9] - 16*R[2, 3, 8, 10] - 8*R[2, 3, 9, 2] + 
     8*R[2, 3, 9, 3] + 8*R[2, 3, 9, 4] - 16*R[2, 3, 9, 7] - 
     16*R[2, 3, 9, 8] + 4*R[2, 3, 9, 9] + 4*R[2, 3, 9, 10] - 
     8*R[2, 3, 10, 2] + 8*R[2, 3, 10, 3] + 8*R[2, 3, 10, 4] - 
     16*R[2, 3, 10, 7] - 16*R[2, 3, 10, 8] + 4*R[2, 3, 10, 9] + 
     4*R[2, 3, 10, 10] + 16*R[2, 4, 2, 3] - 8*R[2, 4, 2, 7] - 
     8*R[2, 4, 2, 8] + 16*R[2, 4, 3, 2] - 16*R[2, 4, 3, 3] + 
     8*R[2, 4, 3, 7] + 8*R[2, 4, 3, 8] + 8*R[2, 4, 3, 9] + 8*R[2, 4, 3, 10] - 
     8*R[2, 4, 7, 2] + 8*R[2, 4, 7, 3] + 4*R[2, 4, 7, 7] + 4*R[2, 4, 7, 8] - 
     8*R[2, 4, 7, 9] - 8*R[2, 4, 7, 10] - 8*R[2, 4, 8, 2] + 8*R[2, 4, 8, 3] + 
     4*R[2, 4, 8, 7] + 4*R[2, 4, 8, 8] - 8*R[2, 4, 8, 9] - 8*R[2, 4, 8, 10] + 
     8*R[2, 4, 9, 3] - 8*R[2, 4, 9, 7] - 8*R[2, 4, 9, 8] + 8*R[2, 4, 10, 3] - 
     8*R[2, 4, 10, 7] - 8*R[2, 4, 10, 8] - 14*R[2, 7, 2, 2] - 
     4*R[2, 7, 2, 3] - 8*R[2, 7, 2, 4] - 26*R[2, 7, 2, 7] - 
     26*R[2, 7, 2, 8] + 10*R[2, 7, 2, 9] + 10*R[2, 7, 2, 10] - 
     4*R[2, 7, 3, 2] + 32*R[2, 7, 3, 3] + 8*R[2, 7, 3, 4] + 
     20*R[2, 7, 3, 7] + 20*R[2, 7, 3, 8] - 16*R[2, 7, 3, 9] - 
     16*R[2, 7, 3, 10] - 8*R[2, 7, 4, 2] + 8*R[2, 7, 4, 3] + 
     4*R[2, 7, 4, 7] + 4*R[2, 7, 4, 8] - 8*R[2, 7, 4, 9] - 8*R[2, 7, 4, 10] - 
     26*R[2, 7, 7, 2] + 20*R[2, 7, 7, 3] + 4*R[2, 7, 7, 4] - 
     18*R[2, 7, 7, 7] - 18*R[2, 7, 7, 8] - 6*R[2, 7, 7, 9] - 
     6*R[2, 7, 7, 10] - 26*R[2, 7, 8, 2] + 20*R[2, 7, 8, 3] + 
     4*R[2, 7, 8, 4] - 18*R[2, 7, 8, 7] - 18*R[2, 7, 8, 8] - 
     6*R[2, 7, 8, 9] - 6*R[2, 7, 8, 10] + 10*R[2, 7, 9, 2] - 
     16*R[2, 7, 9, 3] - 8*R[2, 7, 9, 4] - 6*R[2, 7, 9, 7] + 
     10*R[2, 7, 9, 8] + 2*R[2, 7, 9, 9] + 2*R[2, 7, 9, 10] + 
     10*R[2, 7, 10, 2] - 16*R[2, 7, 10, 3] - 8*R[2, 7, 10, 4] - 
     6*R[2, 7, 10, 7] + 10*R[2, 7, 10, 8] + 2*R[2, 7, 10, 9] + 
     2*R[2, 7, 10, 10] - 16*R[2, 7, 12, 8] + 16*R[2, 7, 12, 9] - 
     14*R[2, 8, 2, 2] - 4*R[2, 8, 2, 3] - 8*R[2, 8, 2, 4] - 
     26*R[2, 8, 2, 7] - 26*R[2, 8, 2, 8] + 10*R[2, 8, 2, 9] + 
     10*R[2, 8, 2, 10] - 4*R[2, 8, 3, 2] + 32*R[2, 8, 3, 3] + 
     8*R[2, 8, 3, 4] + 20*R[2, 8, 3, 7] + 20*R[2, 8, 3, 8] - 
     16*R[2, 8, 3, 9] - 16*R[2, 8, 3, 10] - 8*R[2, 8, 4, 2] + 
     8*R[2, 8, 4, 3] + 4*R[2, 8, 4, 7] + 4*R[2, 8, 4, 8] - 8*R[2, 8, 4, 9] - 
     8*R[2, 8, 4, 10] - 26*R[2, 8, 7, 2] + 20*R[2, 8, 7, 3] + 
     4*R[2, 8, 7, 4] - 18*R[2, 8, 7, 7] - 18*R[2, 8, 7, 8] - 
     6*R[2, 8, 7, 9] - 6*R[2, 8, 7, 10] - 26*R[2, 8, 8, 2] + 
     20*R[2, 8, 8, 3] + 4*R[2, 8, 8, 4] - 18*R[2, 8, 8, 7] - 
     18*R[2, 8, 8, 8] - 6*R[2, 8, 8, 9] - 6*R[2, 8, 8, 10] + 
     10*R[2, 8, 9, 2] - 16*R[2, 8, 9, 3] - 8*R[2, 8, 9, 4] - 
     6*R[2, 8, 9, 7] + 10*R[2, 8, 9, 8] + 2*R[2, 8, 9, 9] + 
     2*R[2, 8, 9, 10] + 10*R[2, 8, 10, 2] - 16*R[2, 8, 10, 3] - 
     8*R[2, 8, 10, 4] - 6*R[2, 8, 10, 7] + 10*R[2, 8, 10, 8] + 
     2*R[2, 8, 10, 9] + 2*R[2, 8, 10, 10] - 16*R[2, 8, 12, 8] + 
     16*R[2, 8, 12, 9] - 8*R[2, 9, 2, 3] + 10*R[2, 9, 2, 7] + 
     10*R[2, 9, 2, 8] - 8*R[2, 9, 3, 2] + 8*R[2, 9, 3, 3] + 8*R[2, 9, 3, 4] - 
     16*R[2, 9, 3, 7] - 16*R[2, 9, 3, 8] + 4*R[2, 9, 3, 9] + 
     4*R[2, 9, 3, 10] + 8*R[2, 9, 4, 3] - 8*R[2, 9, 4, 7] - 8*R[2, 9, 4, 8] + 
     10*R[2, 9, 7, 2] - 16*R[2, 9, 7, 3] - 8*R[2, 9, 7, 4] - 
     6*R[2, 9, 7, 7] - 6*R[2, 9, 7, 8] + 18*R[2, 9, 7, 9] + 
     2*R[2, 9, 7, 10] + 10*R[2, 9, 8, 2] - 16*R[2, 9, 8, 3] - 
     8*R[2, 9, 8, 4] - 6*R[2, 9, 8, 7] - 6*R[2, 9, 8, 8] + 18*R[2, 9, 8, 9] + 
     2*R[2, 9, 8, 10] + 4*R[2, 9, 9, 3] + 2*R[2, 9, 9, 7] + 2*R[2, 9, 9, 8] + 
     4*R[2, 9, 10, 3] + 2*R[2, 9, 10, 7] + 2*R[2, 9, 10, 8] + 
     16*R[2, 9, 12, 8] - 16*R[2, 9, 12, 9] - 8*R[2, 10, 2, 3] + 
     10*R[2, 10, 2, 7] + 10*R[2, 10, 2, 8] - 8*R[2, 10, 3, 2] + 
     8*R[2, 10, 3, 3] + 8*R[2, 10, 3, 4] - 16*R[2, 10, 3, 7] - 
     16*R[2, 10, 3, 8] + 4*R[2, 10, 3, 9] + 4*R[2, 10, 3, 10] + 
     8*R[2, 10, 4, 3] - 8*R[2, 10, 4, 7] - 8*R[2, 10, 4, 8] + 
     10*R[2, 10, 7, 2] - 16*R[2, 10, 7, 3] - 8*R[2, 10, 7, 4] - 
     6*R[2, 10, 7, 7] - 6*R[2, 10, 7, 8] + 18*R[2, 10, 7, 9] + 
     2*R[2, 10, 7, 10] + 10*R[2, 10, 8, 2] - 16*R[2, 10, 8, 3] - 
     8*R[2, 10, 8, 4] - 6*R[2, 10, 8, 7] - 6*R[2, 10, 8, 8] + 
     18*R[2, 10, 8, 9] + 2*R[2, 10, 8, 10] + 4*R[2, 10, 9, 3] + 
     2*R[2, 10, 9, 7] + 2*R[2, 10, 9, 8] + 4*R[2, 10, 10, 3] + 
     2*R[2, 10, 10, 7] + 2*R[2, 10, 10, 8] + 16*R[2, 10, 12, 8] - 
     16*R[2, 10, 12, 9] - 4*R[3, 2, 2, 2] + 40*R[3, 2, 2, 3] + 
     16*R[3, 2, 2, 4] - 4*R[3, 2, 2, 7] - 4*R[3, 2, 2, 8] - 8*R[3, 2, 2, 9] - 
     8*R[3, 2, 2, 10] + 40*R[3, 2, 3, 2] - 64*R[3, 2, 3, 3] - 
     16*R[3, 2, 3, 4] + 32*R[3, 2, 3, 7] + 32*R[3, 2, 3, 8] + 
     8*R[3, 2, 3, 9] + 8*R[3, 2, 3, 10] + 16*R[3, 2, 4, 2] - 
     16*R[3, 2, 4, 3] + 8*R[3, 2, 4, 7] + 8*R[3, 2, 4, 8] + 8*R[3, 2, 4, 9] + 
     8*R[3, 2, 4, 10] - 4*R[3, 2, 7, 2] + 32*R[3, 2, 7, 3] + 
     8*R[3, 2, 7, 4] + 20*R[3, 2, 7, 7] + 20*R[3, 2, 7, 8] - 
     16*R[3, 2, 7, 9] - 16*R[3, 2, 7, 10] - 4*R[3, 2, 8, 2] + 
     32*R[3, 2, 8, 3] + 8*R[3, 2, 8, 4] + 20*R[3, 2, 8, 7] + 
     20*R[3, 2, 8, 8] - 16*R[3, 2, 8, 9] - 16*R[3, 2, 8, 10] - 
     8*R[3, 2, 9, 2] + 8*R[3, 2, 9, 3] + 8*R[3, 2, 9, 4] - 16*R[3, 2, 9, 7] - 
     16*R[3, 2, 9, 8] + 4*R[3, 2, 9, 9] + 4*R[3, 2, 9, 10] - 
     8*R[3, 2, 10, 2] + 8*R[3, 2, 10, 3] + 8*R[3, 2, 10, 4] - 
     16*R[3, 2, 10, 7] - 16*R[3, 2, 10, 8] + 4*R[3, 2, 10, 9] + 
     4*R[3, 2, 10, 10] + 40*R[3, 3, 2, 2] - 64*R[3, 3, 2, 3] - 
     16*R[3, 3, 2, 4] + 32*R[3, 3, 2, 7] + 32*R[3, 3, 2, 8] + 
     8*R[3, 3, 2, 9] + 8*R[3, 3, 2, 10] - 64*R[3, 3, 3, 2] + 
     64*R[3, 3, 3, 3] - 64*R[3, 3, 3, 7] - 64*R[3, 3, 3, 8] - 
     16*R[3, 3, 4, 2] - 16*R[3, 3, 4, 9] - 16*R[3, 3, 4, 10] + 
     32*R[3, 3, 7, 2] - 64*R[3, 3, 7, 3] + 16*R[3, 3, 7, 9] + 
     16*R[3, 3, 7, 10] + 32*R[3, 3, 8, 2] - 64*R[3, 3, 8, 3] + 
     16*R[3, 3, 8, 9] + 16*R[3, 3, 8, 10] + 8*R[3, 3, 9, 2] - 
     16*R[3, 3, 9, 4] + 16*R[3, 3, 9, 7] + 16*R[3, 3, 9, 8] - 
     8*R[3, 3, 9, 9] - 8*R[3, 3, 9, 10] + 8*R[3, 3, 10, 2] - 
     16*R[3, 3, 10, 4] + 16*R[3, 3, 10, 7] + 16*R[3, 3, 10, 8] - 
     8*R[3, 3, 10, 9] - 8*R[3, 3, 10, 10] + 16*R[3, 4, 2, 2] - 
     16*R[3, 4, 2, 3] + 8*R[3, 4, 2, 7] + 8*R[3, 4, 2, 8] + 8*R[3, 4, 2, 9] + 
     8*R[3, 4, 2, 10] - 16*R[3, 4, 3, 2] - 16*R[3, 4, 3, 9] - 
     16*R[3, 4, 3, 10] + 8*R[3, 4, 7, 2] + 8*R[3, 4, 7, 9] + 
     8*R[3, 4, 7, 10] + 8*R[3, 4, 8, 2] + 8*R[3, 4, 8, 9] + 
     8*R[3, 4, 8, 10] + 8*R[3, 4, 9, 2] - 16*R[3, 4, 9, 3] + 
     8*R[3, 4, 9, 7] + 8*R[3, 4, 9, 8] + 8*R[3, 4, 10, 2] - 
     16*R[3, 4, 10, 3] + 8*R[3, 4, 10, 7] + 8*R[3, 4, 10, 8] - 
     4*R[3, 7, 2, 2] + 32*R[3, 7, 2, 3] + 8*R[3, 7, 2, 4] + 
     20*R[3, 7, 2, 7] + 20*R[3, 7, 2, 8] - 16*R[3, 7, 2, 9] - 
     16*R[3, 7, 2, 10] + 32*R[3, 7, 3, 2] - 64*R[3, 7, 3, 3] + 
     16*R[3, 7, 3, 9] + 16*R[3, 7, 3, 10] + 8*R[3, 7, 4, 2] + 
     8*R[3, 7, 4, 9] + 8*R[3, 7, 4, 10] + 20*R[3, 7, 7, 2] + 
     36*R[3, 7, 7, 7] + 36*R[3, 7, 7, 8] - 8*R[3, 7, 7, 9] - 
     8*R[3, 7, 7, 10] + 20*R[3, 7, 8, 2] + 36*R[3, 7, 8, 7] + 
     36*R[3, 7, 8, 8] - 8*R[3, 7, 8, 9] - 8*R[3, 7, 8, 10] - 
     16*R[3, 7, 9, 2] + 16*R[3, 7, 9, 3] + 8*R[3, 7, 9, 4] - 
     8*R[3, 7, 9, 7] - 24*R[3, 7, 9, 8] + 4*R[3, 7, 9, 9] + 
     4*R[3, 7, 9, 10] - 16*R[3, 7, 10, 2] + 16*R[3, 7, 10, 3] + 
     8*R[3, 7, 10, 4] - 8*R[3, 7, 10, 7] - 24*R[3, 7, 10, 8] + 
     4*R[3, 7, 10, 9] + 4*R[3, 7, 10, 10] + 16*R[3, 7, 12, 8] - 
     16*R[3, 7, 12, 9] - 4*R[3, 8, 2, 2] + 32*R[3, 8, 2, 3] + 
     8*R[3, 8, 2, 4] + 20*R[3, 8, 2, 7] + 20*R[3, 8, 2, 8] - 
     16*R[3, 8, 2, 9] - 16*R[3, 8, 2, 10] + 32*R[3, 8, 3, 2] - 
     64*R[3, 8, 3, 3] + 16*R[3, 8, 3, 9] + 16*R[3, 8, 3, 10] + 
     8*R[3, 8, 4, 2] + 8*R[3, 8, 4, 9] + 8*R[3, 8, 4, 10] + 
     20*R[3, 8, 7, 2] + 36*R[3, 8, 7, 7] + 36*R[3, 8, 7, 8] - 
     8*R[3, 8, 7, 9] - 8*R[3, 8, 7, 10] + 20*R[3, 8, 8, 2] + 
     36*R[3, 8, 8, 7] + 36*R[3, 8, 8, 8] - 8*R[3, 8, 8, 9] - 
     8*R[3, 8, 8, 10] - 16*R[3, 8, 9, 2] + 16*R[3, 8, 9, 3] + 
     8*R[3, 8, 9, 4] - 8*R[3, 8, 9, 7] - 24*R[3, 8, 9, 8] + 4*R[3, 8, 9, 9] + 
     4*R[3, 8, 9, 10] - 16*R[3, 8, 10, 2] + 16*R[3, 8, 10, 3] + 
     8*R[3, 8, 10, 4] - 8*R[3, 8, 10, 7] - 24*R[3, 8, 10, 8] + 
     4*R[3, 8, 10, 9] + 4*R[3, 8, 10, 10] + 16*R[3, 8, 12, 8] - 
     16*R[3, 8, 12, 9] - 8*R[3, 9, 2, 2] + 8*R[3, 9, 2, 3] + 
     8*R[3, 9, 2, 4] - 16*R[3, 9, 2, 7] - 16*R[3, 9, 2, 8] + 
     4*R[3, 9, 2, 9] + 4*R[3, 9, 2, 10] + 8*R[3, 9, 3, 2] - 
     16*R[3, 9, 3, 4] + 16*R[3, 9, 3, 7] + 16*R[3, 9, 3, 8] - 
     8*R[3, 9, 3, 9] - 8*R[3, 9, 3, 10] + 8*R[3, 9, 4, 2] - 
     16*R[3, 9, 4, 3] + 8*R[3, 9, 4, 7] + 8*R[3, 9, 4, 8] - 
     16*R[3, 9, 7, 2] + 16*R[3, 9, 7, 3] + 8*R[3, 9, 7, 4] - 
     8*R[3, 9, 7, 7] - 8*R[3, 9, 7, 8] - 12*R[3, 9, 7, 9] + 
     4*R[3, 9, 7, 10] - 16*R[3, 9, 8, 2] + 16*R[3, 9, 8, 3] + 
     8*R[3, 9, 8, 4] - 8*R[3, 9, 8, 7] - 8*R[3, 9, 8, 8] - 12*R[3, 9, 8, 9] + 
     4*R[3, 9, 8, 10] + 4*R[3, 9, 9, 2] - 8*R[3, 9, 9, 3] + 4*R[3, 9, 9, 7] + 
     4*R[3, 9, 9, 8] + 4*R[3, 9, 10, 2] - 8*R[3, 9, 10, 3] + 
     4*R[3, 9, 10, 7] + 4*R[3, 9, 10, 8] - 16*R[3, 9, 12, 8] + 
     16*R[3, 9, 12, 9] - 8*R[3, 10, 2, 2] + 8*R[3, 10, 2, 3] + 
     8*R[3, 10, 2, 4] - 16*R[3, 10, 2, 7] - 16*R[3, 10, 2, 8] + 
     4*R[3, 10, 2, 9] + 4*R[3, 10, 2, 10] + 8*R[3, 10, 3, 2] - 
     16*R[3, 10, 3, 4] + 16*R[3, 10, 3, 7] + 16*R[3, 10, 3, 8] - 
     8*R[3, 10, 3, 9] - 8*R[3, 10, 3, 10] + 8*R[3, 10, 4, 2] - 
     16*R[3, 10, 4, 3] + 8*R[3, 10, 4, 7] + 8*R[3, 10, 4, 8] - 
     16*R[3, 10, 7, 2] + 16*R[3, 10, 7, 3] + 8*R[3, 10, 7, 4] - 
     8*R[3, 10, 7, 7] - 8*R[3, 10, 7, 8] - 12*R[3, 10, 7, 9] + 
     4*R[3, 10, 7, 10] - 16*R[3, 10, 8, 2] + 16*R[3, 10, 8, 3] + 
     8*R[3, 10, 8, 4] - 8*R[3, 10, 8, 7] - 8*R[3, 10, 8, 8] - 
     12*R[3, 10, 8, 9] + 4*R[3, 10, 8, 10] + 4*R[3, 10, 9, 2] - 
     8*R[3, 10, 9, 3] + 4*R[3, 10, 9, 7] + 4*R[3, 10, 9, 8] + 
     4*R[3, 10, 10, 2] - 8*R[3, 10, 10, 3] + 4*R[3, 10, 10, 7] + 
     4*R[3, 10, 10, 8] - 16*R[3, 10, 12, 8] + 16*R[3, 10, 12, 9] + 
     16*R[4, 2, 2, 3] - 8*R[4, 2, 2, 7] - 8*R[4, 2, 2, 8] + 
     16*R[4, 2, 3, 2] - 16*R[4, 2, 3, 3] + 8*R[4, 2, 3, 7] + 
     8*R[4, 2, 3, 8] + 8*R[4, 2, 3, 9] + 8*R[4, 2, 3, 10] - 8*R[4, 2, 7, 2] + 
     8*R[4, 2, 7, 3] + 4*R[4, 2, 7, 7] + 4*R[4, 2, 7, 8] - 8*R[4, 2, 7, 9] - 
     8*R[4, 2, 7, 10] - 8*R[4, 2, 8, 2] + 8*R[4, 2, 8, 3] + 4*R[4, 2, 8, 7] + 
     4*R[4, 2, 8, 8] - 8*R[4, 2, 8, 9] - 8*R[4, 2, 8, 10] + 8*R[4, 2, 9, 3] - 
     8*R[4, 2, 9, 7] - 8*R[4, 2, 9, 8] + 8*R[4, 2, 10, 3] - 
     8*R[4, 2, 10, 7] - 8*R[4, 2, 10, 8] + 16*R[4, 3, 2, 2] - 
     16*R[4, 3, 2, 3] + 8*R[4, 3, 2, 7] + 8*R[4, 3, 2, 8] + 8*R[4, 3, 2, 9] + 
     8*R[4, 3, 2, 10] - 16*R[4, 3, 3, 2] - 16*R[4, 3, 3, 9] - 
     16*R[4, 3, 3, 10] + 8*R[4, 3, 7, 2] + 8*R[4, 3, 7, 9] + 
     8*R[4, 3, 7, 10] + 8*R[4, 3, 8, 2] + 8*R[4, 3, 8, 9] + 
     8*R[4, 3, 8, 10] + 8*R[4, 3, 9, 2] - 16*R[4, 3, 9, 3] + 
     8*R[4, 3, 9, 7] + 8*R[4, 3, 9, 8] + 8*R[4, 3, 10, 2] - 
     16*R[4, 3, 10, 3] + 8*R[4, 3, 10, 7] + 8*R[4, 3, 10, 8] - 
     8*R[4, 7, 2, 2] + 8*R[4, 7, 2, 3] + 4*R[4, 7, 2, 7] + 4*R[4, 7, 2, 8] - 
     8*R[4, 7, 2, 9] - 8*R[4, 7, 2, 10] + 8*R[4, 7, 3, 2] + 8*R[4, 7, 3, 9] + 
     8*R[4, 7, 3, 10] + 4*R[4, 7, 7, 2] + 4*R[4, 7, 7, 9] + 
     4*R[4, 7, 7, 10] + 4*R[4, 7, 8, 2] + 4*R[4, 7, 8, 9] + 
     4*R[4, 7, 8, 10] - 8*R[4, 7, 9, 2] + 8*R[4, 7, 9, 3] + 4*R[4, 7, 9, 7] + 
     4*R[4, 7, 9, 8] - 8*R[4, 7, 9, 9] - 8*R[4, 7, 9, 10] - 
     8*R[4, 7, 10, 2] + 8*R[4, 7, 10, 3] + 4*R[4, 7, 10, 7] + 
     4*R[4, 7, 10, 8] - 8*R[4, 7, 10, 9] - 8*R[4, 7, 10, 10] - 
     8*R[4, 8, 2, 2] + 8*R[4, 8, 2, 3] + 4*R[4, 8, 2, 7] + 4*R[4, 8, 2, 8] - 
     8*R[4, 8, 2, 9] - 8*R[4, 8, 2, 10] + 8*R[4, 8, 3, 2] + 8*R[4, 8, 3, 9] + 
     8*R[4, 8, 3, 10] + 4*R[4, 8, 7, 2] + 4*R[4, 8, 7, 9] + 
     4*R[4, 8, 7, 10] + 4*R[4, 8, 8, 2] + 4*R[4, 8, 8, 9] + 
     4*R[4, 8, 8, 10] - 8*R[4, 8, 9, 2] + 8*R[4, 8, 9, 3] + 4*R[4, 8, 9, 7] + 
     4*R[4, 8, 9, 8] - 8*R[4, 8, 9, 9] - 8*R[4, 8, 9, 10] - 
     8*R[4, 8, 10, 2] + 8*R[4, 8, 10, 3] + 4*R[4, 8, 10, 7] + 
     4*R[4, 8, 10, 8] - 8*R[4, 8, 10, 9] - 8*R[4, 8, 10, 10] + 
     8*R[4, 9, 2, 3] - 8*R[4, 9, 2, 7] - 8*R[4, 9, 2, 8] + 8*R[4, 9, 3, 2] - 
     16*R[4, 9, 3, 3] + 8*R[4, 9, 3, 7] + 8*R[4, 9, 3, 8] - 8*R[4, 9, 7, 2] + 
     8*R[4, 9, 7, 3] + 4*R[4, 9, 7, 7] + 4*R[4, 9, 7, 8] - 8*R[4, 9, 7, 9] - 
     8*R[4, 9, 7, 10] - 8*R[4, 9, 8, 2] + 8*R[4, 9, 8, 3] + 4*R[4, 9, 8, 7] + 
     4*R[4, 9, 8, 8] - 8*R[4, 9, 8, 9] - 8*R[4, 9, 8, 10] - 8*R[4, 9, 9, 7] - 
     8*R[4, 9, 9, 8] - 8*R[4, 9, 10, 7] - 8*R[4, 9, 10, 8] + 
     8*R[4, 10, 2, 3] - 8*R[4, 10, 2, 7] - 8*R[4, 10, 2, 8] + 
     8*R[4, 10, 3, 2] - 16*R[4, 10, 3, 3] + 8*R[4, 10, 3, 7] + 
     8*R[4, 10, 3, 8] - 8*R[4, 10, 7, 2] + 8*R[4, 10, 7, 3] + 
     4*R[4, 10, 7, 7] + 4*R[4, 10, 7, 8] - 8*R[4, 10, 7, 9] - 
     8*R[4, 10, 7, 10] - 8*R[4, 10, 8, 2] + 8*R[4, 10, 8, 3] + 
     4*R[4, 10, 8, 7] + 4*R[4, 10, 8, 8] - 8*R[4, 10, 8, 9] - 
     8*R[4, 10, 8, 10] - 8*R[4, 10, 9, 7] - 8*R[4, 10, 9, 8] - 
     8*R[4, 10, 10, 7] - 8*R[4, 10, 10, 8] - 14*R[7, 2, 2, 2] - 
     4*R[7, 2, 2, 3] - 8*R[7, 2, 2, 4] - 26*R[7, 2, 2, 7] - 
     26*R[7, 2, 2, 8] + 10*R[7, 2, 2, 9] + 10*R[7, 2, 2, 10] - 
     4*R[7, 2, 3, 2] + 32*R[7, 2, 3, 3] + 8*R[7, 2, 3, 4] + 
     20*R[7, 2, 3, 7] + 20*R[7, 2, 3, 8] - 16*R[7, 2, 3, 9] - 
     16*R[7, 2, 3, 10] - 8*R[7, 2, 4, 2] + 8*R[7, 2, 4, 3] + 
     4*R[7, 2, 4, 7] + 4*R[7, 2, 4, 8] - 8*R[7, 2, 4, 9] - 8*R[7, 2, 4, 10] - 
     26*R[7, 2, 7, 2] + 20*R[7, 2, 7, 3] + 4*R[7, 2, 7, 4] - 
     18*R[7, 2, 7, 7] - 18*R[7, 2, 7, 8] - 6*R[7, 2, 7, 9] - 
     6*R[7, 2, 7, 10] - 26*R[7, 2, 8, 2] + 20*R[7, 2, 8, 3] + 
     4*R[7, 2, 8, 4] - 18*R[7, 2, 8, 7] - 18*R[7, 2, 8, 8] - 
     6*R[7, 2, 8, 9] - 6*R[7, 2, 8, 10] + 10*R[7, 2, 9, 2] - 
     16*R[7, 2, 9, 3] - 8*R[7, 2, 9, 4] - 6*R[7, 2, 9, 7] + 
     10*R[7, 2, 9, 8] + 2*R[7, 2, 9, 9] + 2*R[7, 2, 9, 10] + 
     10*R[7, 2, 10, 2] - 16*R[7, 2, 10, 3] - 8*R[7, 2, 10, 4] - 
     6*R[7, 2, 10, 7] + 10*R[7, 2, 10, 8] + 2*R[7, 2, 10, 9] + 
     2*R[7, 2, 10, 10] - 16*R[7, 2, 12, 8] + 16*R[7, 2, 12, 9] - 
     4*R[7, 3, 2, 2] + 32*R[7, 3, 2, 3] + 8*R[7, 3, 2, 4] + 
     20*R[7, 3, 2, 7] + 20*R[7, 3, 2, 8] - 16*R[7, 3, 2, 9] - 
     16*R[7, 3, 2, 10] + 32*R[7, 3, 3, 2] - 64*R[7, 3, 3, 3] + 
     16*R[7, 3, 3, 9] + 16*R[7, 3, 3, 10] + 8*R[7, 3, 4, 2] + 
     8*R[7, 3, 4, 9] + 8*R[7, 3, 4, 10] + 20*R[7, 3, 7, 2] + 
     36*R[7, 3, 7, 7] + 36*R[7, 3, 7, 8] - 8*R[7, 3, 7, 9] - 
     8*R[7, 3, 7, 10] + 20*R[7, 3, 8, 2] + 36*R[7, 3, 8, 7] + 
     36*R[7, 3, 8, 8] - 8*R[7, 3, 8, 9] - 8*R[7, 3, 8, 10] - 
     16*R[7, 3, 9, 2] + 16*R[7, 3, 9, 3] + 8*R[7, 3, 9, 4] - 
     8*R[7, 3, 9, 7] - 24*R[7, 3, 9, 8] + 4*R[7, 3, 9, 9] + 
     4*R[7, 3, 9, 10] - 16*R[7, 3, 10, 2] + 16*R[7, 3, 10, 3] + 
     8*R[7, 3, 10, 4] - 8*R[7, 3, 10, 7] - 24*R[7, 3, 10, 8] + 
     4*R[7, 3, 10, 9] + 4*R[7, 3, 10, 10] + 16*R[7, 3, 12, 8] - 
     16*R[7, 3, 12, 9] - 8*R[7, 4, 2, 2] + 8*R[7, 4, 2, 3] + 
     4*R[7, 4, 2, 7] + 4*R[7, 4, 2, 8] - 8*R[7, 4, 2, 9] - 8*R[7, 4, 2, 10] + 
     8*R[7, 4, 3, 2] + 8*R[7, 4, 3, 9] + 8*R[7, 4, 3, 10] + 4*R[7, 4, 7, 2] + 
     4*R[7, 4, 7, 9] + 4*R[7, 4, 7, 10] + 4*R[7, 4, 8, 2] + 4*R[7, 4, 8, 9] + 
     4*R[7, 4, 8, 10] - 8*R[7, 4, 9, 2] + 8*R[7, 4, 9, 3] + 4*R[7, 4, 9, 7] + 
     4*R[7, 4, 9, 8] - 8*R[7, 4, 9, 9] - 8*R[7, 4, 9, 10] - 
     8*R[7, 4, 10, 2] + 8*R[7, 4, 10, 3] + 4*R[7, 4, 10, 7] + 
     4*R[7, 4, 10, 8] - 8*R[7, 4, 10, 9] - 8*R[7, 4, 10, 10] - 
     26*R[7, 7, 2, 2] + 20*R[7, 7, 2, 3] + 4*R[7, 7, 2, 4] - 
     18*R[7, 7, 2, 7] - 18*R[7, 7, 2, 8] - 6*R[7, 7, 2, 9] - 
     6*R[7, 7, 2, 10] + 20*R[7, 7, 3, 2] + 36*R[7, 7, 3, 7] + 
     36*R[7, 7, 3, 8] - 8*R[7, 7, 3, 9] - 8*R[7, 7, 3, 10] + 
     4*R[7, 7, 4, 2] + 4*R[7, 7, 4, 9] + 4*R[7, 7, 4, 10] - 
     18*R[7, 7, 7, 2] + 36*R[7, 7, 7, 3] + 18*R[7, 7, 7, 7] + 
     18*R[7, 7, 7, 8] - 22*R[7, 7, 7, 9] - 22*R[7, 7, 7, 10] + 
     4*R[7, 7, 7, 12] - 18*R[7, 7, 8, 2] + 36*R[7, 7, 8, 3] + 
     18*R[7, 7, 8, 7] + 18*R[7, 7, 8, 8] - 22*R[7, 7, 8, 9] - 
     22*R[7, 7, 8, 10] + 4*R[7, 7, 8, 12] - 6*R[7, 7, 9, 2] - 
     8*R[7, 7, 9, 3] + 4*R[7, 7, 9, 4] - 18*R[7, 7, 9, 7] - 
     10*R[7, 7, 9, 8] + 6*R[7, 7, 9, 9] + 6*R[7, 7, 9, 10] - 
     4*R[7, 7, 9, 12] - 6*R[7, 7, 10, 2] - 8*R[7, 7, 10, 3] + 
     4*R[7, 7, 10, 4] - 18*R[7, 7, 10, 7] - 10*R[7, 7, 10, 8] + 
     6*R[7, 7, 10, 9] + 6*R[7, 7, 10, 10] - 4*R[7, 7, 10, 12] - 
     8*R[7, 7, 12, 8] + 8*R[7, 7, 12, 9] - 26*R[7, 8, 2, 2] + 
     20*R[7, 8, 2, 3] + 4*R[7, 8, 2, 4] - 18*R[7, 8, 2, 7] - 
     18*R[7, 8, 2, 8] - 6*R[7, 8, 2, 9] - 6*R[7, 8, 2, 10] + 
     20*R[7, 8, 3, 2] + 36*R[7, 8, 3, 7] + 36*R[7, 8, 3, 8] - 
     8*R[7, 8, 3, 9] - 8*R[7, 8, 3, 10] + 4*R[7, 8, 4, 2] + 4*R[7, 8, 4, 9] + 
     4*R[7, 8, 4, 10] - 18*R[7, 8, 7, 2] + 36*R[7, 8, 7, 3] + 
     18*R[7, 8, 7, 7] + 18*R[7, 8, 7, 8] - 22*R[7, 8, 7, 9] - 
     22*R[7, 8, 7, 10] + 4*R[7, 8, 7, 12] - 18*R[7, 8, 8, 2] + 
     36*R[7, 8, 8, 3] + 18*R[7, 8, 8, 7] + 18*R[7, 8, 8, 8] - 
     22*R[7, 8, 8, 9] - 22*R[7, 8, 8, 10] + 4*R[7, 8, 8, 12] - 
     6*R[7, 8, 9, 2] - 8*R[7, 8, 9, 3] + 4*R[7, 8, 9, 4] - 18*R[7, 8, 9, 7] - 
     10*R[7, 8, 9, 8] + 6*R[7, 8, 9, 9] + 6*R[7, 8, 9, 10] - 
     4*R[7, 8, 9, 12] - 6*R[7, 8, 10, 2] - 8*R[7, 8, 10, 3] + 
     4*R[7, 8, 10, 4] - 18*R[7, 8, 10, 7] - 10*R[7, 8, 10, 8] + 
     6*R[7, 8, 10, 9] + 6*R[7, 8, 10, 10] - 4*R[7, 8, 10, 12] - 
     8*R[7, 8, 12, 8] + 8*R[7, 8, 12, 9] + 10*R[7, 9, 2, 2] - 
     16*R[7, 9, 2, 3] - 8*R[7, 9, 2, 4] - 6*R[7, 9, 2, 7] + 
     10*R[7, 9, 2, 8] + 2*R[7, 9, 2, 9] + 2*R[7, 9, 2, 10] - 
     16*R[7, 9, 3, 2] + 16*R[7, 9, 3, 3] + 8*R[7, 9, 3, 4] - 
     8*R[7, 9, 3, 7] - 24*R[7, 9, 3, 8] + 4*R[7, 9, 3, 9] + 
     4*R[7, 9, 3, 10] - 8*R[7, 9, 4, 2] + 8*R[7, 9, 4, 3] + 4*R[7, 9, 4, 7] + 
     4*R[7, 9, 4, 8] - 8*R[7, 9, 4, 9] - 8*R[7, 9, 4, 10] - 6*R[7, 9, 7, 2] - 
     8*R[7, 9, 7, 3] + 4*R[7, 9, 7, 4] - 18*R[7, 9, 7, 7] - 
     18*R[7, 9, 7, 8] + 10*R[7, 9, 7, 9] + 14*R[7, 9, 7, 10] - 
     12*R[7, 9, 7, 12] + 10*R[7, 9, 8, 2] - 24*R[7, 9, 8, 3] + 
     4*R[7, 9, 8, 4] - 18*R[7, 9, 8, 7] - 10*R[7, 9, 8, 8] + 
     22*R[7, 9, 8, 9] + 6*R[7, 9, 8, 10] - 4*R[7, 9, 8, 12] + 
     2*R[7, 9, 9, 2] + 4*R[7, 9, 9, 3] - 8*R[7, 9, 9, 4] + 2*R[7, 9, 9, 7] + 
     10*R[7, 9, 9, 8] - 6*R[7, 9, 9, 9] - 6*R[7, 9, 9, 10] + 
     4*R[7, 9, 9, 12] + 2*R[7, 9, 10, 2] + 4*R[7, 9, 10, 3] - 
     8*R[7, 9, 10, 4] + 2*R[7, 9, 10, 7] - 2*R[7, 9, 10, 8] - 
     6*R[7, 9, 10, 9] - 6*R[7, 9, 10, 10] + 12*R[7, 9, 10, 12] + 
     8*R[7, 9, 12, 8] - 8*R[7, 9, 12, 9] + 10*R[7, 10, 2, 2] - 
     16*R[7, 10, 2, 3] - 8*R[7, 10, 2, 4] - 6*R[7, 10, 2, 7] + 
     10*R[7, 10, 2, 8] + 2*R[7, 10, 2, 9] + 2*R[7, 10, 2, 10] - 
     16*R[7, 10, 3, 2] + 16*R[7, 10, 3, 3] + 8*R[7, 10, 3, 4] - 
     8*R[7, 10, 3, 7] - 24*R[7, 10, 3, 8] + 4*R[7, 10, 3, 9] + 
     4*R[7, 10, 3, 10] - 8*R[7, 10, 4, 2] + 8*R[7, 10, 4, 3] + 
     4*R[7, 10, 4, 7] + 4*R[7, 10, 4, 8] - 8*R[7, 10, 4, 9] - 
     8*R[7, 10, 4, 10] - 6*R[7, 10, 7, 2] - 8*R[7, 10, 7, 3] + 
     4*R[7, 10, 7, 4] - 18*R[7, 10, 7, 7] - 18*R[7, 10, 7, 8] + 
     14*R[7, 10, 7, 9] + 6*R[7, 10, 7, 10] - 4*R[7, 10, 7, 12] + 
     10*R[7, 10, 8, 2] - 24*R[7, 10, 8, 3] + 4*R[7, 10, 8, 4] - 
     18*R[7, 10, 8, 7] - 10*R[7, 10, 8, 8] + 18*R[7, 10, 8, 9] + 
     14*R[7, 10, 8, 10] - 12*R[7, 10, 8, 12] + 2*R[7, 10, 9, 2] + 
     4*R[7, 10, 9, 3] - 8*R[7, 10, 9, 4] + 2*R[7, 10, 9, 7] - 
     2*R[7, 10, 9, 8] - 6*R[7, 10, 9, 9] - 6*R[7, 10, 9, 10] + 
     12*R[7, 10, 9, 12] + 2*R[7, 10, 10, 2] + 4*R[7, 10, 10, 3] - 
     8*R[7, 10, 10, 4] + 2*R[7, 10, 10, 7] + 10*R[7, 10, 10, 8] - 
     6*R[7, 10, 10, 9] - 6*R[7, 10, 10, 10] + 4*R[7, 10, 10, 12] + 
     8*R[7, 10, 12, 8] - 8*R[7, 10, 12, 9] - 16*R[7, 12, 2, 8] + 
     16*R[7, 12, 2, 9] + 16*R[7, 12, 3, 8] - 16*R[7, 12, 3, 9] - 
     16*R[7, 12, 8, 2] + 16*R[7, 12, 8, 3] - 8*R[7, 12, 8, 8] - 
     8*R[7, 12, 8, 9] + 16*R[7, 12, 9, 2] - 16*R[7, 12, 9, 3] + 
     8*R[7, 12, 9, 8] + 8*R[7, 12, 9, 9] - 16*R[7, 12, 12, 8] + 
     16*R[7, 12, 12, 9] - 14*R[8, 2, 2, 2] - 4*R[8, 2, 2, 3] - 
     8*R[8, 2, 2, 4] - 26*R[8, 2, 2, 7] - 26*R[8, 2, 2, 8] + 
     10*R[8, 2, 2, 9] + 10*R[8, 2, 2, 10] - 4*R[8, 2, 3, 2] + 
     32*R[8, 2, 3, 3] + 8*R[8, 2, 3, 4] + 20*R[8, 2, 3, 7] + 
     20*R[8, 2, 3, 8] - 16*R[8, 2, 3, 9] - 16*R[8, 2, 3, 10] - 
     8*R[8, 2, 4, 2] + 8*R[8, 2, 4, 3] + 4*R[8, 2, 4, 7] + 4*R[8, 2, 4, 8] - 
     8*R[8, 2, 4, 9] - 8*R[8, 2, 4, 10] - 26*R[8, 2, 7, 2] + 
     20*R[8, 2, 7, 3] + 4*R[8, 2, 7, 4] - 18*R[8, 2, 7, 7] - 
     18*R[8, 2, 7, 8] - 6*R[8, 2, 7, 9] - 6*R[8, 2, 7, 10] - 
     26*R[8, 2, 8, 2] + 20*R[8, 2, 8, 3] + 4*R[8, 2, 8, 4] - 
     18*R[8, 2, 8, 7] - 18*R[8, 2, 8, 8] - 6*R[8, 2, 8, 9] - 
     6*R[8, 2, 8, 10] + 10*R[8, 2, 9, 2] - 16*R[8, 2, 9, 3] - 
     8*R[8, 2, 9, 4] - 6*R[8, 2, 9, 7] + 10*R[8, 2, 9, 8] + 2*R[8, 2, 9, 9] + 
     2*R[8, 2, 9, 10] + 10*R[8, 2, 10, 2] - 16*R[8, 2, 10, 3] - 
     8*R[8, 2, 10, 4] - 6*R[8, 2, 10, 7] + 10*R[8, 2, 10, 8] + 
     2*R[8, 2, 10, 9] + 2*R[8, 2, 10, 10] - 16*R[8, 2, 12, 8] + 
     16*R[8, 2, 12, 9] - 4*R[8, 3, 2, 2] + 32*R[8, 3, 2, 3] + 
     8*R[8, 3, 2, 4] + 20*R[8, 3, 2, 7] + 20*R[8, 3, 2, 8] - 
     16*R[8, 3, 2, 9] - 16*R[8, 3, 2, 10] + 32*R[8, 3, 3, 2] - 
     64*R[8, 3, 3, 3] + 16*R[8, 3, 3, 9] + 16*R[8, 3, 3, 10] + 
     8*R[8, 3, 4, 2] + 8*R[8, 3, 4, 9] + 8*R[8, 3, 4, 10] + 
     20*R[8, 3, 7, 2] + 36*R[8, 3, 7, 7] + 36*R[8, 3, 7, 8] - 
     8*R[8, 3, 7, 9] - 8*R[8, 3, 7, 10] + 20*R[8, 3, 8, 2] + 
     36*R[8, 3, 8, 7] + 36*R[8, 3, 8, 8] - 8*R[8, 3, 8, 9] - 
     8*R[8, 3, 8, 10] - 16*R[8, 3, 9, 2] + 16*R[8, 3, 9, 3] + 
     8*R[8, 3, 9, 4] - 8*R[8, 3, 9, 7] - 24*R[8, 3, 9, 8] + 4*R[8, 3, 9, 9] + 
     4*R[8, 3, 9, 10] - 16*R[8, 3, 10, 2] + 16*R[8, 3, 10, 3] + 
     8*R[8, 3, 10, 4] - 8*R[8, 3, 10, 7] - 24*R[8, 3, 10, 8] + 
     4*R[8, 3, 10, 9] + 4*R[8, 3, 10, 10] + 16*R[8, 3, 12, 8] - 
     16*R[8, 3, 12, 9] - 8*R[8, 4, 2, 2] + 8*R[8, 4, 2, 3] + 
     4*R[8, 4, 2, 7] + 4*R[8, 4, 2, 8] - 8*R[8, 4, 2, 9] - 8*R[8, 4, 2, 10] + 
     8*R[8, 4, 3, 2] + 8*R[8, 4, 3, 9] + 8*R[8, 4, 3, 10] + 4*R[8, 4, 7, 2] + 
     4*R[8, 4, 7, 9] + 4*R[8, 4, 7, 10] + 4*R[8, 4, 8, 2] + 4*R[8, 4, 8, 9] + 
     4*R[8, 4, 8, 10] - 8*R[8, 4, 9, 2] + 8*R[8, 4, 9, 3] + 4*R[8, 4, 9, 7] + 
     4*R[8, 4, 9, 8] - 8*R[8, 4, 9, 9] - 8*R[8, 4, 9, 10] - 
     8*R[8, 4, 10, 2] + 8*R[8, 4, 10, 3] + 4*R[8, 4, 10, 7] + 
     4*R[8, 4, 10, 8] - 8*R[8, 4, 10, 9] - 8*R[8, 4, 10, 10] - 
     26*R[8, 7, 2, 2] + 20*R[8, 7, 2, 3] + 4*R[8, 7, 2, 4] - 
     18*R[8, 7, 2, 7] - 18*R[8, 7, 2, 8] - 6*R[8, 7, 2, 9] - 
     6*R[8, 7, 2, 10] + 20*R[8, 7, 3, 2] + 36*R[8, 7, 3, 7] + 
     36*R[8, 7, 3, 8] - 8*R[8, 7, 3, 9] - 8*R[8, 7, 3, 10] + 
     4*R[8, 7, 4, 2] + 4*R[8, 7, 4, 9] + 4*R[8, 7, 4, 10] - 
     18*R[8, 7, 7, 2] + 36*R[8, 7, 7, 3] + 18*R[8, 7, 7, 7] + 
     18*R[8, 7, 7, 8] - 22*R[8, 7, 7, 9] - 22*R[8, 7, 7, 10] + 
     4*R[8, 7, 7, 12] - 18*R[8, 7, 8, 2] + 36*R[8, 7, 8, 3] + 
     18*R[8, 7, 8, 7] + 18*R[8, 7, 8, 8] - 22*R[8, 7, 8, 9] - 
     22*R[8, 7, 8, 10] + 4*R[8, 7, 8, 12] - 6*R[8, 7, 9, 2] - 
     8*R[8, 7, 9, 3] + 4*R[8, 7, 9, 4] - 18*R[8, 7, 9, 7] - 
     10*R[8, 7, 9, 8] + 6*R[8, 7, 9, 9] + 6*R[8, 7, 9, 10] - 
     4*R[8, 7, 9, 12] - 6*R[8, 7, 10, 2] - 8*R[8, 7, 10, 3] + 
     4*R[8, 7, 10, 4] - 18*R[8, 7, 10, 7] - 10*R[8, 7, 10, 8] + 
     6*R[8, 7, 10, 9] + 6*R[8, 7, 10, 10] - 4*R[8, 7, 10, 12] - 
     8*R[8, 7, 12, 8] + 8*R[8, 7, 12, 9] - 26*R[8, 8, 2, 2] + 
     20*R[8, 8, 2, 3] + 4*R[8, 8, 2, 4] - 18*R[8, 8, 2, 7] - 
     18*R[8, 8, 2, 8] - 6*R[8, 8, 2, 9] - 6*R[8, 8, 2, 10] + 
     20*R[8, 8, 3, 2] + 36*R[8, 8, 3, 7] + 36*R[8, 8, 3, 8] - 
     8*R[8, 8, 3, 9] - 8*R[8, 8, 3, 10] + 4*R[8, 8, 4, 2] + 4*R[8, 8, 4, 9] + 
     4*R[8, 8, 4, 10] - 18*R[8, 8, 7, 2] + 36*R[8, 8, 7, 3] + 
     18*R[8, 8, 7, 7] + 18*R[8, 8, 7, 8] - 22*R[8, 8, 7, 9] - 
     22*R[8, 8, 7, 10] + 4*R[8, 8, 7, 12] - 18*R[8, 8, 8, 2] + 
     36*R[8, 8, 8, 3] + 18*R[8, 8, 8, 7] + 18*R[8, 8, 8, 8] - 
     22*R[8, 8, 8, 9] - 22*R[8, 8, 8, 10] + 4*R[8, 8, 8, 12] - 
     6*R[8, 8, 9, 2] - 8*R[8, 8, 9, 3] + 4*R[8, 8, 9, 4] - 18*R[8, 8, 9, 7] - 
     10*R[8, 8, 9, 8] + 6*R[8, 8, 9, 9] + 6*R[8, 8, 9, 10] - 
     4*R[8, 8, 9, 12] - 6*R[8, 8, 10, 2] - 8*R[8, 8, 10, 3] + 
     4*R[8, 8, 10, 4] - 18*R[8, 8, 10, 7] - 10*R[8, 8, 10, 8] + 
     6*R[8, 8, 10, 9] + 6*R[8, 8, 10, 10] - 4*R[8, 8, 10, 12] - 
     8*R[8, 8, 12, 8] + 8*R[8, 8, 12, 9] + 10*R[8, 9, 2, 2] - 
     16*R[8, 9, 2, 3] - 8*R[8, 9, 2, 4] - 6*R[8, 9, 2, 7] + 
     10*R[8, 9, 2, 8] + 2*R[8, 9, 2, 9] + 2*R[8, 9, 2, 10] - 
     16*R[8, 9, 3, 2] + 16*R[8, 9, 3, 3] + 8*R[8, 9, 3, 4] - 
     8*R[8, 9, 3, 7] - 24*R[8, 9, 3, 8] + 4*R[8, 9, 3, 9] + 
     4*R[8, 9, 3, 10] - 8*R[8, 9, 4, 2] + 8*R[8, 9, 4, 3] + 4*R[8, 9, 4, 7] + 
     4*R[8, 9, 4, 8] - 8*R[8, 9, 4, 9] - 8*R[8, 9, 4, 10] - 6*R[8, 9, 7, 2] - 
     8*R[8, 9, 7, 3] + 4*R[8, 9, 7, 4] - 18*R[8, 9, 7, 7] - 
     18*R[8, 9, 7, 8] + 10*R[8, 9, 7, 9] + 14*R[8, 9, 7, 10] - 
     12*R[8, 9, 7, 12] + 10*R[8, 9, 8, 2] - 24*R[8, 9, 8, 3] + 
     4*R[8, 9, 8, 4] - 18*R[8, 9, 8, 7] - 10*R[8, 9, 8, 8] + 
     22*R[8, 9, 8, 9] + 6*R[8, 9, 8, 10] - 4*R[8, 9, 8, 12] + 
     2*R[8, 9, 9, 2] + 4*R[8, 9, 9, 3] - 8*R[8, 9, 9, 4] + 2*R[8, 9, 9, 7] + 
     10*R[8, 9, 9, 8] - 6*R[8, 9, 9, 9] - 6*R[8, 9, 9, 10] + 
     4*R[8, 9, 9, 12] + 2*R[8, 9, 10, 2] + 4*R[8, 9, 10, 3] - 
     8*R[8, 9, 10, 4] + 2*R[8, 9, 10, 7] - 2*R[8, 9, 10, 8] - 
     6*R[8, 9, 10, 9] - 6*R[8, 9, 10, 10] + 12*R[8, 9, 10, 12] + 
     8*R[8, 9, 12, 8] - 8*R[8, 9, 12, 9] + 10*R[8, 10, 2, 2] - 
     16*R[8, 10, 2, 3] - 8*R[8, 10, 2, 4] - 6*R[8, 10, 2, 7] + 
     10*R[8, 10, 2, 8] + 2*R[8, 10, 2, 9] + 2*R[8, 10, 2, 10] - 
     16*R[8, 10, 3, 2] + 16*R[8, 10, 3, 3] + 8*R[8, 10, 3, 4] - 
     8*R[8, 10, 3, 7] - 24*R[8, 10, 3, 8] + 4*R[8, 10, 3, 9] + 
     4*R[8, 10, 3, 10] - 8*R[8, 10, 4, 2] + 8*R[8, 10, 4, 3] + 
     4*R[8, 10, 4, 7] + 4*R[8, 10, 4, 8] - 8*R[8, 10, 4, 9] - 
     8*R[8, 10, 4, 10] - 6*R[8, 10, 7, 2] - 8*R[8, 10, 7, 3] + 
     4*R[8, 10, 7, 4] - 18*R[8, 10, 7, 7] - 18*R[8, 10, 7, 8] + 
     14*R[8, 10, 7, 9] + 6*R[8, 10, 7, 10] - 4*R[8, 10, 7, 12] + 
     10*R[8, 10, 8, 2] - 24*R[8, 10, 8, 3] + 4*R[8, 10, 8, 4] - 
     18*R[8, 10, 8, 7] - 10*R[8, 10, 8, 8] + 18*R[8, 10, 8, 9] + 
     14*R[8, 10, 8, 10] - 12*R[8, 10, 8, 12] + 2*R[8, 10, 9, 2] + 
     4*R[8, 10, 9, 3] - 8*R[8, 10, 9, 4] + 2*R[8, 10, 9, 7] - 
     2*R[8, 10, 9, 8] - 6*R[8, 10, 9, 9] - 6*R[8, 10, 9, 10] + 
     12*R[8, 10, 9, 12] + 2*R[8, 10, 10, 2] + 4*R[8, 10, 10, 3] - 
     8*R[8, 10, 10, 4] + 2*R[8, 10, 10, 7] + 10*R[8, 10, 10, 8] - 
     6*R[8, 10, 10, 9] - 6*R[8, 10, 10, 10] + 4*R[8, 10, 10, 12] + 
     8*R[8, 10, 12, 8] - 8*R[8, 10, 12, 9] - 16*R[8, 12, 2, 8] + 
     16*R[8, 12, 2, 9] + 16*R[8, 12, 3, 8] - 16*R[8, 12, 3, 9] - 
     16*R[8, 12, 8, 2] + 16*R[8, 12, 8, 3] - 8*R[8, 12, 8, 8] - 
     8*R[8, 12, 8, 9] + 16*R[8, 12, 9, 2] - 16*R[8, 12, 9, 3] + 
     8*R[8, 12, 9, 8] + 8*R[8, 12, 9, 9] - 16*R[8, 12, 12, 8] + 
     16*R[8, 12, 12, 9] - 8*R[9, 2, 2, 3] + 10*R[9, 2, 2, 7] + 
     10*R[9, 2, 2, 8] - 8*R[9, 2, 3, 2] + 8*R[9, 2, 3, 3] + 8*R[9, 2, 3, 4] - 
     16*R[9, 2, 3, 7] - 16*R[9, 2, 3, 8] + 4*R[9, 2, 3, 9] + 
     4*R[9, 2, 3, 10] + 8*R[9, 2, 4, 3] - 8*R[9, 2, 4, 7] - 8*R[9, 2, 4, 8] + 
     10*R[9, 2, 7, 2] - 16*R[9, 2, 7, 3] - 8*R[9, 2, 7, 4] - 
     6*R[9, 2, 7, 7] - 6*R[9, 2, 7, 8] + 18*R[9, 2, 7, 9] + 
     2*R[9, 2, 7, 10] + 10*R[9, 2, 8, 2] - 16*R[9, 2, 8, 3] - 
     8*R[9, 2, 8, 4] - 6*R[9, 2, 8, 7] - 6*R[9, 2, 8, 8] + 18*R[9, 2, 8, 9] + 
     2*R[9, 2, 8, 10] + 4*R[9, 2, 9, 3] + 2*R[9, 2, 9, 7] + 2*R[9, 2, 9, 8] + 
     4*R[9, 2, 10, 3] + 2*R[9, 2, 10, 7] + 2*R[9, 2, 10, 8] + 
     16*R[9, 2, 12, 8] - 16*R[9, 2, 12, 9] - 8*R[9, 3, 2, 2] + 
     8*R[9, 3, 2, 3] + 8*R[9, 3, 2, 4] - 16*R[9, 3, 2, 7] - 
     16*R[9, 3, 2, 8] + 4*R[9, 3, 2, 9] + 4*R[9, 3, 2, 10] + 
     8*R[9, 3, 3, 2] - 16*R[9, 3, 3, 4] + 16*R[9, 3, 3, 7] + 
     16*R[9, 3, 3, 8] - 8*R[9, 3, 3, 9] - 8*R[9, 3, 3, 10] + 
     8*R[9, 3, 4, 2] - 16*R[9, 3, 4, 3] + 8*R[9, 3, 4, 7] + 8*R[9, 3, 4, 8] - 
     16*R[9, 3, 7, 2] + 16*R[9, 3, 7, 3] + 8*R[9, 3, 7, 4] - 
     8*R[9, 3, 7, 7] - 8*R[9, 3, 7, 8] - 12*R[9, 3, 7, 9] + 
     4*R[9, 3, 7, 10] - 16*R[9, 3, 8, 2] + 16*R[9, 3, 8, 3] + 
     8*R[9, 3, 8, 4] - 8*R[9, 3, 8, 7] - 8*R[9, 3, 8, 8] - 12*R[9, 3, 8, 9] + 
     4*R[9, 3, 8, 10] + 4*R[9, 3, 9, 2] - 8*R[9, 3, 9, 3] + 4*R[9, 3, 9, 7] + 
     4*R[9, 3, 9, 8] + 4*R[9, 3, 10, 2] - 8*R[9, 3, 10, 3] + 
     4*R[9, 3, 10, 7] + 4*R[9, 3, 10, 8] - 16*R[9, 3, 12, 8] + 
     16*R[9, 3, 12, 9] + 8*R[9, 4, 2, 3] - 8*R[9, 4, 2, 7] - 
     8*R[9, 4, 2, 8] + 8*R[9, 4, 3, 2] - 16*R[9, 4, 3, 3] + 8*R[9, 4, 3, 7] + 
     8*R[9, 4, 3, 8] - 8*R[9, 4, 7, 2] + 8*R[9, 4, 7, 3] + 4*R[9, 4, 7, 7] + 
     4*R[9, 4, 7, 8] - 8*R[9, 4, 7, 9] - 8*R[9, 4, 7, 10] - 8*R[9, 4, 8, 2] + 
     8*R[9, 4, 8, 3] + 4*R[9, 4, 8, 7] + 4*R[9, 4, 8, 8] - 8*R[9, 4, 8, 9] - 
     8*R[9, 4, 8, 10] - 8*R[9, 4, 9, 7] - 8*R[9, 4, 9, 8] - 
     8*R[9, 4, 10, 7] - 8*R[9, 4, 10, 8] + 10*R[9, 7, 2, 2] - 
     16*R[9, 7, 2, 3] - 8*R[9, 7, 2, 4] - 6*R[9, 7, 2, 7] - 6*R[9, 7, 2, 8] + 
     18*R[9, 7, 2, 9] + 2*R[9, 7, 2, 10] - 16*R[9, 7, 3, 2] + 
     16*R[9, 7, 3, 3] + 8*R[9, 7, 3, 4] - 8*R[9, 7, 3, 7] - 8*R[9, 7, 3, 8] - 
     12*R[9, 7, 3, 9] + 4*R[9, 7, 3, 10] - 8*R[9, 7, 4, 2] + 
     8*R[9, 7, 4, 3] + 4*R[9, 7, 4, 7] + 4*R[9, 7, 4, 8] - 8*R[9, 7, 4, 9] - 
     8*R[9, 7, 4, 10] - 6*R[9, 7, 7, 2] - 8*R[9, 7, 7, 3] + 4*R[9, 7, 7, 4] - 
     18*R[9, 7, 7, 7] - 18*R[9, 7, 7, 8] + 14*R[9, 7, 7, 9] + 
     6*R[9, 7, 7, 10] - 4*R[9, 7, 7, 12] - 6*R[9, 7, 8, 2] - 
     8*R[9, 7, 8, 3] + 4*R[9, 7, 8, 4] - 18*R[9, 7, 8, 7] - 
     18*R[9, 7, 8, 8] + 10*R[9, 7, 8, 9] + 14*R[9, 7, 8, 10] - 
     12*R[9, 7, 8, 12] + 18*R[9, 7, 9, 2] - 12*R[9, 7, 9, 3] - 
     8*R[9, 7, 9, 4] + 2*R[9, 7, 9, 7] + 6*R[9, 7, 9, 8] + 2*R[9, 7, 9, 9] - 
     6*R[9, 7, 9, 10] + 12*R[9, 7, 9, 12] + 2*R[9, 7, 10, 2] + 
     4*R[9, 7, 10, 3] - 8*R[9, 7, 10, 4] + 2*R[9, 7, 10, 7] + 
     10*R[9, 7, 10, 8] - 6*R[9, 7, 10, 9] - 6*R[9, 7, 10, 10] + 
     4*R[9, 7, 10, 12] - 8*R[9, 7, 12, 8] + 8*R[9, 7, 12, 9] + 
     10*R[9, 8, 2, 2] - 16*R[9, 8, 2, 3] - 8*R[9, 8, 2, 4] - 
     6*R[9, 8, 2, 7] - 6*R[9, 8, 2, 8] + 18*R[9, 8, 2, 9] + 
     2*R[9, 8, 2, 10] - 16*R[9, 8, 3, 2] + 16*R[9, 8, 3, 3] + 
     8*R[9, 8, 3, 4] - 8*R[9, 8, 3, 7] - 8*R[9, 8, 3, 8] - 12*R[9, 8, 3, 9] + 
     4*R[9, 8, 3, 10] - 8*R[9, 8, 4, 2] + 8*R[9, 8, 4, 3] + 4*R[9, 8, 4, 7] + 
     4*R[9, 8, 4, 8] - 8*R[9, 8, 4, 9] - 8*R[9, 8, 4, 10] - 6*R[9, 8, 7, 2] - 
     8*R[9, 8, 7, 3] + 4*R[9, 8, 7, 4] - 18*R[9, 8, 7, 7] - 
     18*R[9, 8, 7, 8] + 10*R[9, 8, 7, 9] + 14*R[9, 8, 7, 10] - 
     12*R[9, 8, 7, 12] - 6*R[9, 8, 8, 2] - 8*R[9, 8, 8, 3] + 
     4*R[9, 8, 8, 4] - 18*R[9, 8, 8, 7] - 18*R[9, 8, 8, 8] + 
     14*R[9, 8, 8, 9] + 6*R[9, 8, 8, 10] - 4*R[9, 8, 8, 12] + 
     18*R[9, 8, 9, 2] - 12*R[9, 8, 9, 3] - 8*R[9, 8, 9, 4] + 
     2*R[9, 8, 9, 7] + 18*R[9, 8, 9, 8] + 2*R[9, 8, 9, 9] - 
     6*R[9, 8, 9, 10] + 4*R[9, 8, 9, 12] + 2*R[9, 8, 10, 2] + 
     4*R[9, 8, 10, 3] - 8*R[9, 8, 10, 4] + 2*R[9, 8, 10, 7] - 
     2*R[9, 8, 10, 8] - 6*R[9, 8, 10, 9] - 6*R[9, 8, 10, 10] + 
     12*R[9, 8, 10, 12] - 8*R[9, 8, 12, 8] + 8*R[9, 8, 12, 9] + 
     4*R[9, 9, 2, 3] + 2*R[9, 9, 2, 7] + 2*R[9, 9, 2, 8] + 4*R[9, 9, 3, 2] - 
     8*R[9, 9, 3, 3] + 4*R[9, 9, 3, 7] + 4*R[9, 9, 3, 8] - 8*R[9, 9, 4, 7] - 
     8*R[9, 9, 4, 8] + 2*R[9, 9, 7, 2] + 4*R[9, 9, 7, 3] - 8*R[9, 9, 7, 4] + 
     2*R[9, 9, 7, 7] + 2*R[9, 9, 7, 8] + 2*R[9, 9, 7, 9] - 6*R[9, 9, 7, 10] + 
     4*R[9, 9, 7, 12] + 2*R[9, 9, 8, 2] + 4*R[9, 9, 8, 3] - 8*R[9, 9, 8, 4] + 
     2*R[9, 9, 8, 7] + 2*R[9, 9, 8, 8] + 2*R[9, 9, 8, 9] - 6*R[9, 9, 8, 10] + 
     4*R[9, 9, 8, 12] - 2*R[9, 9, 9, 7] - 2*R[9, 9, 9, 8] - 
     4*R[9, 9, 9, 12] - 2*R[9, 9, 10, 7] - 2*R[9, 9, 10, 8] - 
     4*R[9, 9, 10, 12] + 8*R[9, 9, 12, 8] - 8*R[9, 9, 12, 9] + 
     4*R[9, 10, 2, 3] + 2*R[9, 10, 2, 7] + 2*R[9, 10, 2, 8] + 
     4*R[9, 10, 3, 2] - 8*R[9, 10, 3, 3] + 4*R[9, 10, 3, 7] + 
     4*R[9, 10, 3, 8] - 8*R[9, 10, 4, 7] - 8*R[9, 10, 4, 8] + 
     2*R[9, 10, 7, 2] + 4*R[9, 10, 7, 3] - 8*R[9, 10, 7, 4] + 
     2*R[9, 10, 7, 7] + 2*R[9, 10, 7, 8] + 2*R[9, 10, 7, 9] - 
     6*R[9, 10, 7, 10] + 4*R[9, 10, 7, 12] + 2*R[9, 10, 8, 2] + 
     4*R[9, 10, 8, 3] - 8*R[9, 10, 8, 4] + 2*R[9, 10, 8, 7] + 
     2*R[9, 10, 8, 8] + 2*R[9, 10, 8, 9] - 6*R[9, 10, 8, 10] + 
     4*R[9, 10, 8, 12] - 2*R[9, 10, 9, 7] - 2*R[9, 10, 9, 8] - 
     4*R[9, 10, 9, 12] - 2*R[9, 10, 10, 7] - 2*R[9, 10, 10, 8] - 
     4*R[9, 10, 10, 12] + 8*R[9, 10, 12, 8] - 8*R[9, 10, 12, 9] + 
     16*R[9, 12, 2, 8] - 16*R[9, 12, 2, 9] - 16*R[9, 12, 3, 8] + 
     16*R[9, 12, 3, 9] + 16*R[9, 12, 8, 2] - 16*R[9, 12, 8, 3] + 
     8*R[9, 12, 8, 8] + 8*R[9, 12, 8, 9] - 16*R[9, 12, 9, 2] + 
     16*R[9, 12, 9, 3] - 8*R[9, 12, 9, 8] - 8*R[9, 12, 9, 9] + 
     16*R[9, 12, 12, 8] - 16*R[9, 12, 12, 9] - 8*R[10, 2, 2, 3] + 
     10*R[10, 2, 2, 7] + 10*R[10, 2, 2, 8] - 8*R[10, 2, 3, 2] + 
     8*R[10, 2, 3, 3] + 8*R[10, 2, 3, 4] - 16*R[10, 2, 3, 7] - 
     16*R[10, 2, 3, 8] + 4*R[10, 2, 3, 9] + 4*R[10, 2, 3, 10] + 
     8*R[10, 2, 4, 3] - 8*R[10, 2, 4, 7] - 8*R[10, 2, 4, 8] + 
     10*R[10, 2, 7, 2] - 16*R[10, 2, 7, 3] - 8*R[10, 2, 7, 4] - 
     6*R[10, 2, 7, 7] - 6*R[10, 2, 7, 8] + 18*R[10, 2, 7, 9] + 
     2*R[10, 2, 7, 10] + 10*R[10, 2, 8, 2] - 16*R[10, 2, 8, 3] - 
     8*R[10, 2, 8, 4] - 6*R[10, 2, 8, 7] - 6*R[10, 2, 8, 8] + 
     18*R[10, 2, 8, 9] + 2*R[10, 2, 8, 10] + 4*R[10, 2, 9, 3] + 
     2*R[10, 2, 9, 7] + 2*R[10, 2, 9, 8] + 4*R[10, 2, 10, 3] + 
     2*R[10, 2, 10, 7] + 2*R[10, 2, 10, 8] + 16*R[10, 2, 12, 8] - 
     16*R[10, 2, 12, 9] - 8*R[10, 3, 2, 2] + 8*R[10, 3, 2, 3] + 
     8*R[10, 3, 2, 4] - 16*R[10, 3, 2, 7] - 16*R[10, 3, 2, 8] + 
     4*R[10, 3, 2, 9] + 4*R[10, 3, 2, 10] + 8*R[10, 3, 3, 2] - 
     16*R[10, 3, 3, 4] + 16*R[10, 3, 3, 7] + 16*R[10, 3, 3, 8] - 
     8*R[10, 3, 3, 9] - 8*R[10, 3, 3, 10] + 8*R[10, 3, 4, 2] - 
     16*R[10, 3, 4, 3] + 8*R[10, 3, 4, 7] + 8*R[10, 3, 4, 8] - 
     16*R[10, 3, 7, 2] + 16*R[10, 3, 7, 3] + 8*R[10, 3, 7, 4] - 
     8*R[10, 3, 7, 7] - 8*R[10, 3, 7, 8] - 12*R[10, 3, 7, 9] + 
     4*R[10, 3, 7, 10] - 16*R[10, 3, 8, 2] + 16*R[10, 3, 8, 3] + 
     8*R[10, 3, 8, 4] - 8*R[10, 3, 8, 7] - 8*R[10, 3, 8, 8] - 
     12*R[10, 3, 8, 9] + 4*R[10, 3, 8, 10] + 4*R[10, 3, 9, 2] - 
     8*R[10, 3, 9, 3] + 4*R[10, 3, 9, 7] + 4*R[10, 3, 9, 8] + 
     4*R[10, 3, 10, 2] - 8*R[10, 3, 10, 3] + 4*R[10, 3, 10, 7] + 
     4*R[10, 3, 10, 8] - 16*R[10, 3, 12, 8] + 16*R[10, 3, 12, 9] + 
     8*R[10, 4, 2, 3] - 8*R[10, 4, 2, 7] - 8*R[10, 4, 2, 8] + 
     8*R[10, 4, 3, 2] - 16*R[10, 4, 3, 3] + 8*R[10, 4, 3, 7] + 
     8*R[10, 4, 3, 8] - 8*R[10, 4, 7, 2] + 8*R[10, 4, 7, 3] + 
     4*R[10, 4, 7, 7] + 4*R[10, 4, 7, 8] - 8*R[10, 4, 7, 9] - 
     8*R[10, 4, 7, 10] - 8*R[10, 4, 8, 2] + 8*R[10, 4, 8, 3] + 
     4*R[10, 4, 8, 7] + 4*R[10, 4, 8, 8] - 8*R[10, 4, 8, 9] - 
     8*R[10, 4, 8, 10] - 8*R[10, 4, 9, 7] - 8*R[10, 4, 9, 8] - 
     8*R[10, 4, 10, 7] - 8*R[10, 4, 10, 8] + 10*R[10, 7, 2, 2] - 
     16*R[10, 7, 2, 3] - 8*R[10, 7, 2, 4] - 6*R[10, 7, 2, 7] - 
     6*R[10, 7, 2, 8] + 18*R[10, 7, 2, 9] + 2*R[10, 7, 2, 10] - 
     16*R[10, 7, 3, 2] + 16*R[10, 7, 3, 3] + 8*R[10, 7, 3, 4] - 
     8*R[10, 7, 3, 7] - 8*R[10, 7, 3, 8] - 12*R[10, 7, 3, 9] + 
     4*R[10, 7, 3, 10] - 8*R[10, 7, 4, 2] + 8*R[10, 7, 4, 3] + 
     4*R[10, 7, 4, 7] + 4*R[10, 7, 4, 8] - 8*R[10, 7, 4, 9] - 
     8*R[10, 7, 4, 10] - 6*R[10, 7, 7, 2] - 8*R[10, 7, 7, 3] + 
     4*R[10, 7, 7, 4] - 18*R[10, 7, 7, 7] - 18*R[10, 7, 7, 8] + 
     14*R[10, 7, 7, 9] + 6*R[10, 7, 7, 10] - 4*R[10, 7, 7, 12] - 
     6*R[10, 7, 8, 2] - 8*R[10, 7, 8, 3] + 4*R[10, 7, 8, 4] - 
     18*R[10, 7, 8, 7] - 18*R[10, 7, 8, 8] + 10*R[10, 7, 8, 9] + 
     14*R[10, 7, 8, 10] - 12*R[10, 7, 8, 12] + 18*R[10, 7, 9, 2] - 
     12*R[10, 7, 9, 3] - 8*R[10, 7, 9, 4] + 2*R[10, 7, 9, 7] + 
     6*R[10, 7, 9, 8] + 2*R[10, 7, 9, 9] - 6*R[10, 7, 9, 10] + 
     12*R[10, 7, 9, 12] + 2*R[10, 7, 10, 2] + 4*R[10, 7, 10, 3] - 
     8*R[10, 7, 10, 4] + 2*R[10, 7, 10, 7] + 10*R[10, 7, 10, 8] - 
     6*R[10, 7, 10, 9] - 6*R[10, 7, 10, 10] + 4*R[10, 7, 10, 12] - 
     8*R[10, 7, 12, 8] + 8*R[10, 7, 12, 9] + 10*R[10, 8, 2, 2] - 
     16*R[10, 8, 2, 3] - 8*R[10, 8, 2, 4] - 6*R[10, 8, 2, 7] - 
     6*R[10, 8, 2, 8] + 18*R[10, 8, 2, 9] + 2*R[10, 8, 2, 10] - 
     16*R[10, 8, 3, 2] + 16*R[10, 8, 3, 3] + 8*R[10, 8, 3, 4] - 
     8*R[10, 8, 3, 7] - 8*R[10, 8, 3, 8] - 12*R[10, 8, 3, 9] + 
     4*R[10, 8, 3, 10] - 8*R[10, 8, 4, 2] + 8*R[10, 8, 4, 3] + 
     4*R[10, 8, 4, 7] + 4*R[10, 8, 4, 8] - 8*R[10, 8, 4, 9] - 
     8*R[10, 8, 4, 10] - 6*R[10, 8, 7, 2] - 8*R[10, 8, 7, 3] + 
     4*R[10, 8, 7, 4] - 18*R[10, 8, 7, 7] - 18*R[10, 8, 7, 8] + 
     10*R[10, 8, 7, 9] + 14*R[10, 8, 7, 10] - 12*R[10, 8, 7, 12] - 
     6*R[10, 8, 8, 2] - 8*R[10, 8, 8, 3] + 4*R[10, 8, 8, 4] - 
     18*R[10, 8, 8, 7] - 18*R[10, 8, 8, 8] + 14*R[10, 8, 8, 9] + 
     6*R[10, 8, 8, 10] - 4*R[10, 8, 8, 12] + 18*R[10, 8, 9, 2] - 
     12*R[10, 8, 9, 3] - 8*R[10, 8, 9, 4] + 2*R[10, 8, 9, 7] + 
     18*R[10, 8, 9, 8] + 2*R[10, 8, 9, 9] - 6*R[10, 8, 9, 10] + 
     4*R[10, 8, 9, 12] + 2*R[10, 8, 10, 2] + 4*R[10, 8, 10, 3] - 
     8*R[10, 8, 10, 4] + 2*R[10, 8, 10, 7] - 2*R[10, 8, 10, 8] - 
     6*R[10, 8, 10, 9] - 6*R[10, 8, 10, 10] + 12*R[10, 8, 10, 12] - 
     8*R[10, 8, 12, 8] + 8*R[10, 8, 12, 9] + 4*R[10, 9, 2, 3] + 
     2*R[10, 9, 2, 7] + 2*R[10, 9, 2, 8] + 4*R[10, 9, 3, 2] - 
     8*R[10, 9, 3, 3] + 4*R[10, 9, 3, 7] + 4*R[10, 9, 3, 8] - 
     8*R[10, 9, 4, 7] - 8*R[10, 9, 4, 8] + 2*R[10, 9, 7, 2] + 
     4*R[10, 9, 7, 3] - 8*R[10, 9, 7, 4] + 2*R[10, 9, 7, 7] + 
     2*R[10, 9, 7, 8] + 2*R[10, 9, 7, 9] - 6*R[10, 9, 7, 10] + 
     4*R[10, 9, 7, 12] + 2*R[10, 9, 8, 2] + 4*R[10, 9, 8, 3] - 
     8*R[10, 9, 8, 4] + 2*R[10, 9, 8, 7] + 2*R[10, 9, 8, 8] + 
     2*R[10, 9, 8, 9] - 6*R[10, 9, 8, 10] + 4*R[10, 9, 8, 12] - 
     2*R[10, 9, 9, 7] - 2*R[10, 9, 9, 8] - 4*R[10, 9, 9, 12] - 
     2*R[10, 9, 10, 7] - 2*R[10, 9, 10, 8] - 4*R[10, 9, 10, 12] + 
     8*R[10, 9, 12, 8] - 8*R[10, 9, 12, 9] + 4*R[10, 10, 2, 3] + 
     2*R[10, 10, 2, 7] + 2*R[10, 10, 2, 8] + 4*R[10, 10, 3, 2] - 
     8*R[10, 10, 3, 3] + 4*R[10, 10, 3, 7] + 4*R[10, 10, 3, 8] - 
     8*R[10, 10, 4, 7] - 8*R[10, 10, 4, 8] + 2*R[10, 10, 7, 2] + 
     4*R[10, 10, 7, 3] - 8*R[10, 10, 7, 4] + 2*R[10, 10, 7, 7] + 
     2*R[10, 10, 7, 8] + 2*R[10, 10, 7, 9] - 6*R[10, 10, 7, 10] + 
     4*R[10, 10, 7, 12] + 2*R[10, 10, 8, 2] + 4*R[10, 10, 8, 3] - 
     8*R[10, 10, 8, 4] + 2*R[10, 10, 8, 7] + 2*R[10, 10, 8, 8] + 
     2*R[10, 10, 8, 9] - 6*R[10, 10, 8, 10] + 4*R[10, 10, 8, 12] - 
     2*R[10, 10, 9, 7] - 2*R[10, 10, 9, 8] - 4*R[10, 10, 9, 12] - 
     2*R[10, 10, 10, 7] - 2*R[10, 10, 10, 8] - 4*R[10, 10, 10, 12] + 
     8*R[10, 10, 12, 8] - 8*R[10, 10, 12, 9] + 16*R[10, 12, 2, 8] - 
     16*R[10, 12, 2, 9] - 16*R[10, 12, 3, 8] + 16*R[10, 12, 3, 9] + 
     16*R[10, 12, 8, 2] - 16*R[10, 12, 8, 3] + 8*R[10, 12, 8, 8] + 
     8*R[10, 12, 8, 9] - 16*R[10, 12, 9, 2] + 16*R[10, 12, 9, 3] - 
     8*R[10, 12, 9, 8] - 8*R[10, 12, 9, 9] + 16*R[10, 12, 12, 8] - 
     16*R[10, 12, 12, 9])*T[14])/s1) - 
 (x*z2*\[Kappa]*(R[1, 1]*(72*R[2, 2] - 16*R[2, 4] + 24*R[2, 7] + 24*R[2, 8] + 
      24*R[2, 9] + 24*R[2, 10] - 176*R[3, 3] + 32*R[3, 7] + 32*R[3, 8] - 
      32*R[3, 9] - 32*R[3, 10] - 16*R[4, 2] - 16*R[4, 9] - 16*R[4, 10] + 
      24*R[7, 2] + 32*R[7, 3] + 24*R[7, 7] + 24*R[7, 8] + 8*R[7, 9] + 
      8*R[7, 10] + 24*R[8, 2] + 32*R[8, 3] + 24*R[8, 7] + 24*R[8, 8] + 
      8*R[8, 9] + 8*R[8, 10] + 24*R[9, 2] - 32*R[9, 3] - 16*R[9, 4] + 
      8*R[9, 7] + 8*R[9, 8] - 8*R[9, 9] - 8*R[9, 10] + 24*R[10, 2] - 
      32*R[10, 3] - 16*R[10, 4] + 8*R[10, 7] + 8*R[10, 8] - 8*R[10, 9] - 
      8*R[10, 10]) + (16*R[2] + 176*R[3] - 32*R[7] - 32*R[8] + 48*R[9] + 
      48*R[10])*R[1, 1, 1] + R[1]*(52*R[2, 2, 2] - 56*R[2, 2, 3] - 
      16*R[2, 2, 4] + 36*R[2, 2, 7] + 36*R[2, 2, 8] + 8*R[2, 2, 9] + 
      8*R[2, 2, 10] - 56*R[2, 3, 2] - 16*R[2, 3, 3] + 16*R[2, 3, 4] - 
      16*R[2, 3, 7] - 16*R[2, 3, 8] - 16*R[2, 3, 9] - 16*R[2, 3, 10] - 
      16*R[2, 4, 2] + 16*R[2, 4, 3] - 8*R[2, 4, 7] - 8*R[2, 4, 8] - 
      8*R[2, 4, 9] - 8*R[2, 4, 10] + 36*R[2, 7, 2] - 16*R[2, 7, 3] - 
      8*R[2, 7, 4] + 12*R[2, 7, 7] + 12*R[2, 7, 8] + 12*R[2, 7, 9] + 
      12*R[2, 7, 10] + 36*R[2, 8, 2] - 16*R[2, 8, 3] - 8*R[2, 8, 4] + 
      12*R[2, 8, 7] + 12*R[2, 8, 8] + 12*R[2, 8, 9] + 12*R[2, 8, 10] + 
      8*R[2, 9, 2] - 16*R[2, 9, 3] - 8*R[2, 9, 4] + 12*R[2, 9, 7] + 
      12*R[2, 9, 8] - 4*R[2, 9, 9] - 4*R[2, 9, 10] + 8*R[2, 10, 2] - 
      16*R[2, 10, 3] - 8*R[2, 10, 4] + 12*R[2, 10, 7] + 12*R[2, 10, 8] - 
      4*R[2, 10, 9] - 4*R[2, 10, 10] - 56*R[3, 2, 2] - 16*R[3, 2, 3] + 
      16*R[3, 2, 4] - 16*R[3, 2, 7] - 16*R[3, 2, 8] - 16*R[3, 2, 9] - 
      16*R[3, 2, 10] - 16*R[3, 3, 2] + 176*R[3, 3, 3] - 32*R[3, 3, 7] - 
      32*R[3, 3, 8] + 16*R[3, 3, 9] + 16*R[3, 3, 10] + 16*R[3, 4, 2] + 
      16*R[3, 4, 9] + 16*R[3, 4, 10] - 16*R[3, 7, 2] - 32*R[3, 7, 3] - 
      24*R[3, 7, 7] - 24*R[3, 7, 8] - 16*R[3, 8, 2] - 32*R[3, 8, 3] - 
      24*R[3, 8, 7] - 24*R[3, 8, 8] - 16*R[3, 9, 2] + 16*R[3, 9, 3] + 
      16*R[3, 9, 4] + 8*R[3, 9, 9] + 8*R[3, 9, 10] - 16*R[3, 10, 2] + 
      16*R[3, 10, 3] + 16*R[3, 10, 4] + 8*R[3, 10, 9] + 8*R[3, 10, 10] - 
      16*R[4, 2, 2] + 16*R[4, 2, 3] - 8*R[4, 2, 7] - 8*R[4, 2, 8] - 
      8*R[4, 2, 9] - 8*R[4, 2, 10] + 16*R[4, 3, 2] + 16*R[4, 3, 9] + 
      16*R[4, 3, 10] - 8*R[4, 7, 2] - 8*R[4, 7, 9] - 8*R[4, 7, 10] - 
      8*R[4, 8, 2] - 8*R[4, 8, 9] - 8*R[4, 8, 10] - 8*R[4, 9, 2] + 
      16*R[4, 9, 3] - 8*R[4, 9, 7] - 8*R[4, 9, 8] - 8*R[4, 10, 2] + 
      16*R[4, 10, 3] - 8*R[4, 10, 7] - 8*R[4, 10, 8] + 36*R[7, 2, 2] - 
      16*R[7, 2, 3] - 8*R[7, 2, 4] + 12*R[7, 2, 7] + 12*R[7, 2, 8] + 
      12*R[7, 2, 9] + 12*R[7, 2, 10] - 16*R[7, 3, 2] - 32*R[7, 3, 3] - 
      24*R[7, 3, 7] - 24*R[7, 3, 8] - 8*R[7, 4, 2] - 8*R[7, 4, 9] - 
      8*R[7, 4, 10] + 12*R[7, 7, 2] - 24*R[7, 7, 3] + 4*R[7, 7, 9] + 
      4*R[7, 7, 10] + 12*R[7, 8, 2] - 24*R[7, 8, 3] + 4*R[7, 8, 9] + 
      4*R[7, 8, 10] + 12*R[7, 9, 2] - 8*R[7, 9, 4] + 4*R[7, 9, 7] - 
      4*R[7, 9, 8] + 4*R[7, 9, 9] + 4*R[7, 9, 10] + 12*R[7, 10, 2] - 
      8*R[7, 10, 4] + 4*R[7, 10, 7] - 4*R[7, 10, 8] + 4*R[7, 10, 9] + 
      4*R[7, 10, 10] + 8*R[7, 12, 8] - 8*R[7, 12, 9] + 36*R[8, 2, 2] - 
      16*R[8, 2, 3] - 8*R[8, 2, 4] + 12*R[8, 2, 7] + 12*R[8, 2, 8] + 
      12*R[8, 2, 9] + 12*R[8, 2, 10] - 16*R[8, 3, 2] - 32*R[8, 3, 3] - 
      24*R[8, 3, 7] - 24*R[8, 3, 8] - 8*R[8, 4, 2] - 8*R[8, 4, 9] - 
      8*R[8, 4, 10] + 12*R[8, 7, 2] - 24*R[8, 7, 3] + 4*R[8, 7, 9] + 
      4*R[8, 7, 10] + 12*R[8, 8, 2] - 24*R[8, 8, 3] + 4*R[8, 8, 9] + 
      4*R[8, 8, 10] + 12*R[8, 9, 2] - 8*R[8, 9, 4] + 4*R[8, 9, 7] - 
      4*R[8, 9, 8] + 4*R[8, 9, 9] + 4*R[8, 9, 10] + 12*R[8, 10, 2] - 
      8*R[8, 10, 4] + 4*R[8, 10, 7] - 4*R[8, 10, 8] + 4*R[8, 10, 9] + 
      4*R[8, 10, 10] + 8*R[8, 12, 8] - 8*R[8, 12, 9] + 8*R[9, 2, 2] - 
      16*R[9, 2, 3] - 8*R[9, 2, 4] + 12*R[9, 2, 7] + 12*R[9, 2, 8] - 
      4*R[9, 2, 9] - 4*R[9, 2, 10] - 16*R[9, 3, 2] + 16*R[9, 3, 3] + 
      16*R[9, 3, 4] + 8*R[9, 3, 9] + 8*R[9, 3, 10] - 8*R[9, 4, 2] + 
      16*R[9, 4, 3] - 8*R[9, 4, 7] - 8*R[9, 4, 8] + 12*R[9, 7, 2] - 
      8*R[9, 7, 4] + 4*R[9, 7, 7] + 4*R[9, 7, 8] - 4*R[9, 7, 9] + 
      4*R[9, 7, 10] + 12*R[9, 8, 2] - 8*R[9, 8, 4] + 4*R[9, 8, 7] + 
      4*R[9, 8, 8] - 4*R[9, 8, 9] + 4*R[9, 8, 10] - 4*R[9, 9, 2] + 
      8*R[9, 9, 3] + 4*R[9, 9, 7] + 4*R[9, 9, 8] - 4*R[9, 10, 2] + 
      8*R[9, 10, 3] + 4*R[9, 10, 7] + 4*R[9, 10, 8] - 8*R[9, 12, 8] + 
      8*R[9, 12, 9] + 8*R[10, 2, 2] - 16*R[10, 2, 3] - 8*R[10, 2, 4] + 
      12*R[10, 2, 7] + 12*R[10, 2, 8] - 4*R[10, 2, 9] - 4*R[10, 2, 10] - 
      16*R[10, 3, 2] + 16*R[10, 3, 3] + 16*R[10, 3, 4] + 8*R[10, 3, 9] + 
      8*R[10, 3, 10] - 8*R[10, 4, 2] + 16*R[10, 4, 3] - 8*R[10, 4, 7] - 
      8*R[10, 4, 8] + 12*R[10, 7, 2] - 8*R[10, 7, 4] + 4*R[10, 7, 7] + 
      4*R[10, 7, 8] - 4*R[10, 7, 9] + 4*R[10, 7, 10] + 12*R[10, 8, 2] - 
      8*R[10, 8, 4] + 4*R[10, 8, 7] + 4*R[10, 8, 8] - 4*R[10, 8, 9] + 
      4*R[10, 8, 10] - 4*R[10, 9, 2] + 8*R[10, 9, 3] + 4*R[10, 9, 7] + 
      4*R[10, 9, 8] - 4*R[10, 10, 2] + 8*R[10, 10, 3] + 4*R[10, 10, 7] + 
      4*R[10, 10, 8] - 8*R[10, 12, 8] + 8*R[10, 12, 9]) - 176*R[1, 1, 1, 1] + 
    16*R[2, 2, 2, 2] - 52*R[2, 2, 2, 3] + 34*R[2, 2, 2, 7] + 
    34*R[2, 2, 2, 8] - 52*R[2, 2, 3, 2] + 40*R[2, 2, 3, 3] + 
    16*R[2, 2, 3, 4] - 28*R[2, 2, 3, 7] - 28*R[2, 2, 3, 8] - 
    8*R[2, 2, 3, 9] - 8*R[2, 2, 3, 10] + 16*R[2, 2, 4, 3] - 8*R[2, 2, 4, 7] - 
    8*R[2, 2, 4, 8] + 34*R[2, 2, 7, 2] - 28*R[2, 2, 7, 3] - 8*R[2, 2, 7, 4] + 
    10*R[2, 2, 7, 7] + 10*R[2, 2, 7, 8] + 10*R[2, 2, 7, 9] + 
    10*R[2, 2, 7, 10] + 34*R[2, 2, 8, 2] - 28*R[2, 2, 8, 3] - 
    8*R[2, 2, 8, 4] + 10*R[2, 2, 8, 7] + 10*R[2, 2, 8, 8] + 
    10*R[2, 2, 8, 9] + 10*R[2, 2, 8, 10] - 8*R[2, 2, 9, 3] + 
    10*R[2, 2, 9, 7] + 10*R[2, 2, 9, 8] - 8*R[2, 2, 10, 3] + 
    10*R[2, 2, 10, 7] + 10*R[2, 2, 10, 8] - 52*R[2, 3, 2, 2] + 
    40*R[2, 3, 2, 3] + 16*R[2, 3, 2, 4] - 28*R[2, 3, 2, 7] - 
    28*R[2, 3, 2, 8] - 8*R[2, 3, 2, 9] - 8*R[2, 3, 2, 10] + 
    40*R[2, 3, 3, 2] + 32*R[2, 3, 3, 3] - 16*R[2, 3, 3, 4] + 
    8*R[2, 3, 3, 7] + 8*R[2, 3, 3, 8] + 8*R[2, 3, 3, 9] + 8*R[2, 3, 3, 10] + 
    16*R[2, 3, 4, 2] - 16*R[2, 3, 4, 3] + 8*R[2, 3, 4, 7] + 8*R[2, 3, 4, 8] + 
    8*R[2, 3, 4, 9] + 8*R[2, 3, 4, 10] - 28*R[2, 3, 7, 2] + 8*R[2, 3, 7, 3] + 
    8*R[2, 3, 7, 4] - 16*R[2, 3, 7, 7] - 16*R[2, 3, 7, 8] - 4*R[2, 3, 7, 9] - 
    4*R[2, 3, 7, 10] - 28*R[2, 3, 8, 2] + 8*R[2, 3, 8, 3] + 8*R[2, 3, 8, 4] - 
    16*R[2, 3, 8, 7] - 16*R[2, 3, 8, 8] - 4*R[2, 3, 8, 9] - 
    4*R[2, 3, 8, 10] - 8*R[2, 3, 9, 2] + 8*R[2, 3, 9, 3] + 8*R[2, 3, 9, 4] - 
    4*R[2, 3, 9, 7] - 4*R[2, 3, 9, 8] + 4*R[2, 3, 9, 9] + 4*R[2, 3, 9, 10] - 
    8*R[2, 3, 10, 2] + 8*R[2, 3, 10, 3] + 8*R[2, 3, 10, 4] - 
    4*R[2, 3, 10, 7] - 4*R[2, 3, 10, 8] + 4*R[2, 3, 10, 9] + 
    4*R[2, 3, 10, 10] + 16*R[2, 4, 2, 3] - 8*R[2, 4, 2, 7] - 
    8*R[2, 4, 2, 8] + 16*R[2, 4, 3, 2] - 16*R[2, 4, 3, 3] + 8*R[2, 4, 3, 7] + 
    8*R[2, 4, 3, 8] + 8*R[2, 4, 3, 9] + 8*R[2, 4, 3, 10] - 8*R[2, 4, 7, 2] + 
    8*R[2, 4, 7, 3] + 4*R[2, 4, 7, 7] + 4*R[2, 4, 7, 8] - 8*R[2, 4, 7, 9] - 
    8*R[2, 4, 7, 10] - 8*R[2, 4, 8, 2] + 8*R[2, 4, 8, 3] + 4*R[2, 4, 8, 7] + 
    4*R[2, 4, 8, 8] - 8*R[2, 4, 8, 9] - 8*R[2, 4, 8, 10] + 8*R[2, 4, 9, 3] - 
    8*R[2, 4, 9, 7] - 8*R[2, 4, 9, 8] + 8*R[2, 4, 10, 3] - 8*R[2, 4, 10, 7] - 
    8*R[2, 4, 10, 8] + 34*R[2, 7, 2, 2] - 28*R[2, 7, 2, 3] - 
    8*R[2, 7, 2, 4] + 10*R[2, 7, 2, 7] + 10*R[2, 7, 2, 8] + 
    10*R[2, 7, 2, 9] + 10*R[2, 7, 2, 10] - 28*R[2, 7, 3, 2] + 
    8*R[2, 7, 3, 3] + 8*R[2, 7, 3, 4] - 16*R[2, 7, 3, 7] - 16*R[2, 7, 3, 8] - 
    4*R[2, 7, 3, 9] - 4*R[2, 7, 3, 10] - 8*R[2, 7, 4, 2] + 8*R[2, 7, 4, 3] + 
    4*R[2, 7, 4, 7] + 4*R[2, 7, 4, 8] - 8*R[2, 7, 4, 9] - 8*R[2, 7, 4, 10] + 
    10*R[2, 7, 7, 2] - 16*R[2, 7, 7, 3] + 4*R[2, 7, 7, 4] + 6*R[2, 7, 7, 9] + 
    6*R[2, 7, 7, 10] + 10*R[2, 7, 8, 2] - 16*R[2, 7, 8, 3] + 
    4*R[2, 7, 8, 4] + 6*R[2, 7, 8, 9] + 6*R[2, 7, 8, 10] + 10*R[2, 7, 9, 2] - 
    4*R[2, 7, 9, 3] - 8*R[2, 7, 9, 4] + 6*R[2, 7, 9, 7] - 2*R[2, 7, 9, 8] + 
    2*R[2, 7, 9, 9] + 2*R[2, 7, 9, 10] + 10*R[2, 7, 10, 2] - 
    4*R[2, 7, 10, 3] - 8*R[2, 7, 10, 4] + 6*R[2, 7, 10, 7] - 
    2*R[2, 7, 10, 8] + 2*R[2, 7, 10, 9] + 2*R[2, 7, 10, 10] + 
    8*R[2, 7, 12, 8] - 8*R[2, 7, 12, 9] + 34*R[2, 8, 2, 2] - 
    28*R[2, 8, 2, 3] - 8*R[2, 8, 2, 4] + 10*R[2, 8, 2, 7] + 
    10*R[2, 8, 2, 8] + 10*R[2, 8, 2, 9] + 10*R[2, 8, 2, 10] - 
    28*R[2, 8, 3, 2] + 8*R[2, 8, 3, 3] + 8*R[2, 8, 3, 4] - 16*R[2, 8, 3, 7] - 
    16*R[2, 8, 3, 8] - 4*R[2, 8, 3, 9] - 4*R[2, 8, 3, 10] - 8*R[2, 8, 4, 2] + 
    8*R[2, 8, 4, 3] + 4*R[2, 8, 4, 7] + 4*R[2, 8, 4, 8] - 8*R[2, 8, 4, 9] - 
    8*R[2, 8, 4, 10] + 10*R[2, 8, 7, 2] - 16*R[2, 8, 7, 3] + 
    4*R[2, 8, 7, 4] + 6*R[2, 8, 7, 9] + 6*R[2, 8, 7, 10] + 10*R[2, 8, 8, 2] - 
    16*R[2, 8, 8, 3] + 4*R[2, 8, 8, 4] + 6*R[2, 8, 8, 9] + 6*R[2, 8, 8, 10] + 
    10*R[2, 8, 9, 2] - 4*R[2, 8, 9, 3] - 8*R[2, 8, 9, 4] + 6*R[2, 8, 9, 7] - 
    2*R[2, 8, 9, 8] + 2*R[2, 8, 9, 9] + 2*R[2, 8, 9, 10] + 
    10*R[2, 8, 10, 2] - 4*R[2, 8, 10, 3] - 8*R[2, 8, 10, 4] + 
    6*R[2, 8, 10, 7] - 2*R[2, 8, 10, 8] + 2*R[2, 8, 10, 9] + 
    2*R[2, 8, 10, 10] + 8*R[2, 8, 12, 8] - 8*R[2, 8, 12, 9] - 
    8*R[2, 9, 2, 3] + 10*R[2, 9, 2, 7] + 10*R[2, 9, 2, 8] - 8*R[2, 9, 3, 2] + 
    8*R[2, 9, 3, 3] + 8*R[2, 9, 3, 4] - 4*R[2, 9, 3, 7] - 4*R[2, 9, 3, 8] + 
    4*R[2, 9, 3, 9] + 4*R[2, 9, 3, 10] + 8*R[2, 9, 4, 3] - 8*R[2, 9, 4, 7] - 
    8*R[2, 9, 4, 8] + 10*R[2, 9, 7, 2] - 4*R[2, 9, 7, 3] - 8*R[2, 9, 7, 4] + 
    6*R[2, 9, 7, 7] + 6*R[2, 9, 7, 8] - 6*R[2, 9, 7, 9] + 2*R[2, 9, 7, 10] + 
    10*R[2, 9, 8, 2] - 4*R[2, 9, 8, 3] - 8*R[2, 9, 8, 4] + 6*R[2, 9, 8, 7] + 
    6*R[2, 9, 8, 8] - 6*R[2, 9, 8, 9] + 2*R[2, 9, 8, 10] + 4*R[2, 9, 9, 3] + 
    2*R[2, 9, 9, 7] + 2*R[2, 9, 9, 8] + 4*R[2, 9, 10, 3] + 2*R[2, 9, 10, 7] + 
    2*R[2, 9, 10, 8] - 8*R[2, 9, 12, 8] + 8*R[2, 9, 12, 9] - 
    8*R[2, 10, 2, 3] + 10*R[2, 10, 2, 7] + 10*R[2, 10, 2, 8] - 
    8*R[2, 10, 3, 2] + 8*R[2, 10, 3, 3] + 8*R[2, 10, 3, 4] - 
    4*R[2, 10, 3, 7] - 4*R[2, 10, 3, 8] + 4*R[2, 10, 3, 9] + 
    4*R[2, 10, 3, 10] + 8*R[2, 10, 4, 3] - 8*R[2, 10, 4, 7] - 
    8*R[2, 10, 4, 8] + 10*R[2, 10, 7, 2] - 4*R[2, 10, 7, 3] - 
    8*R[2, 10, 7, 4] + 6*R[2, 10, 7, 7] + 6*R[2, 10, 7, 8] - 
    6*R[2, 10, 7, 9] + 2*R[2, 10, 7, 10] + 10*R[2, 10, 8, 2] - 
    4*R[2, 10, 8, 3] - 8*R[2, 10, 8, 4] + 6*R[2, 10, 8, 7] + 
    6*R[2, 10, 8, 8] - 6*R[2, 10, 8, 9] + 2*R[2, 10, 8, 10] + 
    4*R[2, 10, 9, 3] + 2*R[2, 10, 9, 7] + 2*R[2, 10, 9, 8] + 
    4*R[2, 10, 10, 3] + 2*R[2, 10, 10, 7] + 2*R[2, 10, 10, 8] - 
    8*R[2, 10, 12, 8] + 8*R[2, 10, 12, 9] - 52*R[3, 2, 2, 2] + 
    40*R[3, 2, 2, 3] + 16*R[3, 2, 2, 4] - 28*R[3, 2, 2, 7] - 
    28*R[3, 2, 2, 8] - 8*R[3, 2, 2, 9] - 8*R[3, 2, 2, 10] + 
    40*R[3, 2, 3, 2] + 32*R[3, 2, 3, 3] - 16*R[3, 2, 3, 4] + 
    8*R[3, 2, 3, 7] + 8*R[3, 2, 3, 8] + 8*R[3, 2, 3, 9] + 8*R[3, 2, 3, 10] + 
    16*R[3, 2, 4, 2] - 16*R[3, 2, 4, 3] + 8*R[3, 2, 4, 7] + 8*R[3, 2, 4, 8] + 
    8*R[3, 2, 4, 9] + 8*R[3, 2, 4, 10] - 28*R[3, 2, 7, 2] + 8*R[3, 2, 7, 3] + 
    8*R[3, 2, 7, 4] - 16*R[3, 2, 7, 7] - 16*R[3, 2, 7, 8] - 4*R[3, 2, 7, 9] - 
    4*R[3, 2, 7, 10] - 28*R[3, 2, 8, 2] + 8*R[3, 2, 8, 3] + 8*R[3, 2, 8, 4] - 
    16*R[3, 2, 8, 7] - 16*R[3, 2, 8, 8] - 4*R[3, 2, 8, 9] - 
    4*R[3, 2, 8, 10] - 8*R[3, 2, 9, 2] + 8*R[3, 2, 9, 3] + 8*R[3, 2, 9, 4] - 
    4*R[3, 2, 9, 7] - 4*R[3, 2, 9, 8] + 4*R[3, 2, 9, 9] + 4*R[3, 2, 9, 10] - 
    8*R[3, 2, 10, 2] + 8*R[3, 2, 10, 3] + 8*R[3, 2, 10, 4] - 
    4*R[3, 2, 10, 7] - 4*R[3, 2, 10, 8] + 4*R[3, 2, 10, 9] + 
    4*R[3, 2, 10, 10] + 40*R[3, 3, 2, 2] + 32*R[3, 3, 2, 3] - 
    16*R[3, 3, 2, 4] + 8*R[3, 3, 2, 7] + 8*R[3, 3, 2, 8] + 8*R[3, 3, 2, 9] + 
    8*R[3, 3, 2, 10] + 32*R[3, 3, 3, 2] - 176*R[3, 3, 3, 3] + 
    32*R[3, 3, 3, 7] + 32*R[3, 3, 3, 8] - 16*R[3, 3, 4, 2] - 
    16*R[3, 3, 4, 9] - 16*R[3, 3, 4, 10] + 8*R[3, 3, 7, 2] + 
    32*R[3, 3, 7, 3] + 24*R[3, 3, 7, 7] + 24*R[3, 3, 7, 8] - 
    8*R[3, 3, 7, 9] - 8*R[3, 3, 7, 10] + 8*R[3, 3, 8, 2] + 32*R[3, 3, 8, 3] + 
    24*R[3, 3, 8, 7] + 24*R[3, 3, 8, 8] - 8*R[3, 3, 8, 9] - 
    8*R[3, 3, 8, 10] + 8*R[3, 3, 9, 2] - 16*R[3, 3, 9, 4] - 8*R[3, 3, 9, 7] - 
    8*R[3, 3, 9, 8] - 8*R[3, 3, 9, 9] - 8*R[3, 3, 9, 10] + 8*R[3, 3, 10, 2] - 
    16*R[3, 3, 10, 4] - 8*R[3, 3, 10, 7] - 8*R[3, 3, 10, 8] - 
    8*R[3, 3, 10, 9] - 8*R[3, 3, 10, 10] + 16*R[3, 4, 2, 2] - 
    16*R[3, 4, 2, 3] + 8*R[3, 4, 2, 7] + 8*R[3, 4, 2, 8] + 8*R[3, 4, 2, 9] + 
    8*R[3, 4, 2, 10] - 16*R[3, 4, 3, 2] - 16*R[3, 4, 3, 9] - 
    16*R[3, 4, 3, 10] + 8*R[3, 4, 7, 2] + 8*R[3, 4, 7, 9] + 
    8*R[3, 4, 7, 10] + 8*R[3, 4, 8, 2] + 8*R[3, 4, 8, 9] + 8*R[3, 4, 8, 10] + 
    8*R[3, 4, 9, 2] - 16*R[3, 4, 9, 3] + 8*R[3, 4, 9, 7] + 8*R[3, 4, 9, 8] + 
    8*R[3, 4, 10, 2] - 16*R[3, 4, 10, 3] + 8*R[3, 4, 10, 7] + 
    8*R[3, 4, 10, 8] - 28*R[3, 7, 2, 2] + 8*R[3, 7, 2, 3] + 8*R[3, 7, 2, 4] - 
    16*R[3, 7, 2, 7] - 16*R[3, 7, 2, 8] - 4*R[3, 7, 2, 9] - 
    4*R[3, 7, 2, 10] + 8*R[3, 7, 3, 2] + 32*R[3, 7, 3, 3] + 
    24*R[3, 7, 3, 7] + 24*R[3, 7, 3, 8] - 8*R[3, 7, 3, 9] - 
    8*R[3, 7, 3, 10] + 8*R[3, 7, 4, 2] + 8*R[3, 7, 4, 9] + 8*R[3, 7, 4, 10] - 
    16*R[3, 7, 7, 2] + 24*R[3, 7, 7, 3] - 8*R[3, 7, 7, 9] - 
    8*R[3, 7, 7, 10] - 16*R[3, 7, 8, 2] + 24*R[3, 7, 8, 3] - 
    8*R[3, 7, 8, 9] - 8*R[3, 7, 8, 10] - 4*R[3, 7, 9, 2] - 8*R[3, 7, 9, 3] + 
    8*R[3, 7, 9, 4] - 8*R[3, 7, 9, 7] + 4*R[3, 7, 9, 9] + 4*R[3, 7, 9, 10] - 
    4*R[3, 7, 10, 2] - 8*R[3, 7, 10, 3] + 8*R[3, 7, 10, 4] - 
    8*R[3, 7, 10, 7] + 4*R[3, 7, 10, 9] + 4*R[3, 7, 10, 10] - 
    8*R[3, 7, 12, 8] + 8*R[3, 7, 12, 9] - 28*R[3, 8, 2, 2] + 
    8*R[3, 8, 2, 3] + 8*R[3, 8, 2, 4] - 16*R[3, 8, 2, 7] - 16*R[3, 8, 2, 8] - 
    4*R[3, 8, 2, 9] - 4*R[3, 8, 2, 10] + 8*R[3, 8, 3, 2] + 32*R[3, 8, 3, 3] + 
    24*R[3, 8, 3, 7] + 24*R[3, 8, 3, 8] - 8*R[3, 8, 3, 9] - 
    8*R[3, 8, 3, 10] + 8*R[3, 8, 4, 2] + 8*R[3, 8, 4, 9] + 8*R[3, 8, 4, 10] - 
    16*R[3, 8, 7, 2] + 24*R[3, 8, 7, 3] - 8*R[3, 8, 7, 9] - 
    8*R[3, 8, 7, 10] - 16*R[3, 8, 8, 2] + 24*R[3, 8, 8, 3] - 
    8*R[3, 8, 8, 9] - 8*R[3, 8, 8, 10] - 4*R[3, 8, 9, 2] - 8*R[3, 8, 9, 3] + 
    8*R[3, 8, 9, 4] - 8*R[3, 8, 9, 7] + 4*R[3, 8, 9, 9] + 4*R[3, 8, 9, 10] - 
    4*R[3, 8, 10, 2] - 8*R[3, 8, 10, 3] + 8*R[3, 8, 10, 4] - 
    8*R[3, 8, 10, 7] + 4*R[3, 8, 10, 9] + 4*R[3, 8, 10, 10] - 
    8*R[3, 8, 12, 8] + 8*R[3, 8, 12, 9] - 8*R[3, 9, 2, 2] + 8*R[3, 9, 2, 3] + 
    8*R[3, 9, 2, 4] - 4*R[3, 9, 2, 7] - 4*R[3, 9, 2, 8] + 4*R[3, 9, 2, 9] + 
    4*R[3, 9, 2, 10] + 8*R[3, 9, 3, 2] - 16*R[3, 9, 3, 4] - 8*R[3, 9, 3, 7] - 
    8*R[3, 9, 3, 8] - 8*R[3, 9, 3, 9] - 8*R[3, 9, 3, 10] + 8*R[3, 9, 4, 2] - 
    16*R[3, 9, 4, 3] + 8*R[3, 9, 4, 7] + 8*R[3, 9, 4, 8] - 4*R[3, 9, 7, 2] - 
    8*R[3, 9, 7, 3] + 8*R[3, 9, 7, 4] - 8*R[3, 9, 7, 7] - 8*R[3, 9, 7, 8] + 
    12*R[3, 9, 7, 9] + 4*R[3, 9, 7, 10] - 4*R[3, 9, 8, 2] - 8*R[3, 9, 8, 3] + 
    8*R[3, 9, 8, 4] - 8*R[3, 9, 8, 7] - 8*R[3, 9, 8, 8] + 12*R[3, 9, 8, 9] + 
    4*R[3, 9, 8, 10] + 4*R[3, 9, 9, 2] - 8*R[3, 9, 9, 3] + 4*R[3, 9, 9, 7] + 
    4*R[3, 9, 9, 8] + 4*R[3, 9, 10, 2] - 8*R[3, 9, 10, 3] + 
    4*R[3, 9, 10, 7] + 4*R[3, 9, 10, 8] + 8*R[3, 9, 12, 8] - 
    8*R[3, 9, 12, 9] - 8*R[3, 10, 2, 2] + 8*R[3, 10, 2, 3] + 
    8*R[3, 10, 2, 4] - 4*R[3, 10, 2, 7] - 4*R[3, 10, 2, 8] + 
    4*R[3, 10, 2, 9] + 4*R[3, 10, 2, 10] + 8*R[3, 10, 3, 2] - 
    16*R[3, 10, 3, 4] - 8*R[3, 10, 3, 7] - 8*R[3, 10, 3, 8] - 
    8*R[3, 10, 3, 9] - 8*R[3, 10, 3, 10] + 8*R[3, 10, 4, 2] - 
    16*R[3, 10, 4, 3] + 8*R[3, 10, 4, 7] + 8*R[3, 10, 4, 8] - 
    4*R[3, 10, 7, 2] - 8*R[3, 10, 7, 3] + 8*R[3, 10, 7, 4] - 
    8*R[3, 10, 7, 7] - 8*R[3, 10, 7, 8] + 12*R[3, 10, 7, 9] + 
    4*R[3, 10, 7, 10] - 4*R[3, 10, 8, 2] - 8*R[3, 10, 8, 3] + 
    8*R[3, 10, 8, 4] - 8*R[3, 10, 8, 7] - 8*R[3, 10, 8, 8] + 
    12*R[3, 10, 8, 9] + 4*R[3, 10, 8, 10] + 4*R[3, 10, 9, 2] - 
    8*R[3, 10, 9, 3] + 4*R[3, 10, 9, 7] + 4*R[3, 10, 9, 8] + 
    4*R[3, 10, 10, 2] - 8*R[3, 10, 10, 3] + 4*R[3, 10, 10, 7] + 
    4*R[3, 10, 10, 8] + 8*R[3, 10, 12, 8] - 8*R[3, 10, 12, 9] + 
    16*R[4, 2, 2, 3] - 8*R[4, 2, 2, 7] - 8*R[4, 2, 2, 8] + 16*R[4, 2, 3, 2] - 
    16*R[4, 2, 3, 3] + 8*R[4, 2, 3, 7] + 8*R[4, 2, 3, 8] + 8*R[4, 2, 3, 9] + 
    8*R[4, 2, 3, 10] - 8*R[4, 2, 7, 2] + 8*R[4, 2, 7, 3] + 4*R[4, 2, 7, 7] + 
    4*R[4, 2, 7, 8] - 8*R[4, 2, 7, 9] - 8*R[4, 2, 7, 10] - 8*R[4, 2, 8, 2] + 
    8*R[4, 2, 8, 3] + 4*R[4, 2, 8, 7] + 4*R[4, 2, 8, 8] - 8*R[4, 2, 8, 9] - 
    8*R[4, 2, 8, 10] + 8*R[4, 2, 9, 3] - 8*R[4, 2, 9, 7] - 8*R[4, 2, 9, 8] + 
    8*R[4, 2, 10, 3] - 8*R[4, 2, 10, 7] - 8*R[4, 2, 10, 8] + 
    16*R[4, 3, 2, 2] - 16*R[4, 3, 2, 3] + 8*R[4, 3, 2, 7] + 8*R[4, 3, 2, 8] + 
    8*R[4, 3, 2, 9] + 8*R[4, 3, 2, 10] - 16*R[4, 3, 3, 2] - 
    16*R[4, 3, 3, 9] - 16*R[4, 3, 3, 10] + 8*R[4, 3, 7, 2] + 
    8*R[4, 3, 7, 9] + 8*R[4, 3, 7, 10] + 8*R[4, 3, 8, 2] + 8*R[4, 3, 8, 9] + 
    8*R[4, 3, 8, 10] + 8*R[4, 3, 9, 2] - 16*R[4, 3, 9, 3] + 8*R[4, 3, 9, 7] + 
    8*R[4, 3, 9, 8] + 8*R[4, 3, 10, 2] - 16*R[4, 3, 10, 3] + 
    8*R[4, 3, 10, 7] + 8*R[4, 3, 10, 8] - 8*R[4, 7, 2, 2] + 8*R[4, 7, 2, 3] + 
    4*R[4, 7, 2, 7] + 4*R[4, 7, 2, 8] - 8*R[4, 7, 2, 9] - 8*R[4, 7, 2, 10] + 
    8*R[4, 7, 3, 2] + 8*R[4, 7, 3, 9] + 8*R[4, 7, 3, 10] + 4*R[4, 7, 7, 2] + 
    4*R[4, 7, 7, 9] + 4*R[4, 7, 7, 10] + 4*R[4, 7, 8, 2] + 4*R[4, 7, 8, 9] + 
    4*R[4, 7, 8, 10] - 8*R[4, 7, 9, 2] + 8*R[4, 7, 9, 3] + 4*R[4, 7, 9, 7] + 
    4*R[4, 7, 9, 8] - 8*R[4, 7, 9, 9] - 8*R[4, 7, 9, 10] - 8*R[4, 7, 10, 2] + 
    8*R[4, 7, 10, 3] + 4*R[4, 7, 10, 7] + 4*R[4, 7, 10, 8] - 
    8*R[4, 7, 10, 9] - 8*R[4, 7, 10, 10] - 8*R[4, 8, 2, 2] + 
    8*R[4, 8, 2, 3] + 4*R[4, 8, 2, 7] + 4*R[4, 8, 2, 8] - 8*R[4, 8, 2, 9] - 
    8*R[4, 8, 2, 10] + 8*R[4, 8, 3, 2] + 8*R[4, 8, 3, 9] + 8*R[4, 8, 3, 10] + 
    4*R[4, 8, 7, 2] + 4*R[4, 8, 7, 9] + 4*R[4, 8, 7, 10] + 4*R[4, 8, 8, 2] + 
    4*R[4, 8, 8, 9] + 4*R[4, 8, 8, 10] - 8*R[4, 8, 9, 2] + 8*R[4, 8, 9, 3] + 
    4*R[4, 8, 9, 7] + 4*R[4, 8, 9, 8] - 8*R[4, 8, 9, 9] - 8*R[4, 8, 9, 10] - 
    8*R[4, 8, 10, 2] + 8*R[4, 8, 10, 3] + 4*R[4, 8, 10, 7] + 
    4*R[4, 8, 10, 8] - 8*R[4, 8, 10, 9] - 8*R[4, 8, 10, 10] + 
    8*R[4, 9, 2, 3] - 8*R[4, 9, 2, 7] - 8*R[4, 9, 2, 8] + 8*R[4, 9, 3, 2] - 
    16*R[4, 9, 3, 3] + 8*R[4, 9, 3, 7] + 8*R[4, 9, 3, 8] - 8*R[4, 9, 7, 2] + 
    8*R[4, 9, 7, 3] + 4*R[4, 9, 7, 7] + 4*R[4, 9, 7, 8] - 8*R[4, 9, 7, 9] - 
    8*R[4, 9, 7, 10] - 8*R[4, 9, 8, 2] + 8*R[4, 9, 8, 3] + 4*R[4, 9, 8, 7] + 
    4*R[4, 9, 8, 8] - 8*R[4, 9, 8, 9] - 8*R[4, 9, 8, 10] - 8*R[4, 9, 9, 7] - 
    8*R[4, 9, 9, 8] - 8*R[4, 9, 10, 7] - 8*R[4, 9, 10, 8] + 
    8*R[4, 10, 2, 3] - 8*R[4, 10, 2, 7] - 8*R[4, 10, 2, 8] + 
    8*R[4, 10, 3, 2] - 16*R[4, 10, 3, 3] + 8*R[4, 10, 3, 7] + 
    8*R[4, 10, 3, 8] - 8*R[4, 10, 7, 2] + 8*R[4, 10, 7, 3] + 
    4*R[4, 10, 7, 7] + 4*R[4, 10, 7, 8] - 8*R[4, 10, 7, 9] - 
    8*R[4, 10, 7, 10] - 8*R[4, 10, 8, 2] + 8*R[4, 10, 8, 3] + 
    4*R[4, 10, 8, 7] + 4*R[4, 10, 8, 8] - 8*R[4, 10, 8, 9] - 
    8*R[4, 10, 8, 10] - 8*R[4, 10, 9, 7] - 8*R[4, 10, 9, 8] - 
    8*R[4, 10, 10, 7] - 8*R[4, 10, 10, 8] + 34*R[7, 2, 2, 2] - 
    28*R[7, 2, 2, 3] - 8*R[7, 2, 2, 4] + 10*R[7, 2, 2, 7] + 
    10*R[7, 2, 2, 8] + 10*R[7, 2, 2, 9] + 10*R[7, 2, 2, 10] - 
    28*R[7, 2, 3, 2] + 8*R[7, 2, 3, 3] + 8*R[7, 2, 3, 4] - 16*R[7, 2, 3, 7] - 
    16*R[7, 2, 3, 8] - 4*R[7, 2, 3, 9] - 4*R[7, 2, 3, 10] - 8*R[7, 2, 4, 2] + 
    8*R[7, 2, 4, 3] + 4*R[7, 2, 4, 7] + 4*R[7, 2, 4, 8] - 8*R[7, 2, 4, 9] - 
    8*R[7, 2, 4, 10] + 10*R[7, 2, 7, 2] - 16*R[7, 2, 7, 3] + 
    4*R[7, 2, 7, 4] + 6*R[7, 2, 7, 9] + 6*R[7, 2, 7, 10] + 10*R[7, 2, 8, 2] - 
    16*R[7, 2, 8, 3] + 4*R[7, 2, 8, 4] + 6*R[7, 2, 8, 9] + 6*R[7, 2, 8, 10] + 
    10*R[7, 2, 9, 2] - 4*R[7, 2, 9, 3] - 8*R[7, 2, 9, 4] + 6*R[7, 2, 9, 7] - 
    2*R[7, 2, 9, 8] + 2*R[7, 2, 9, 9] + 2*R[7, 2, 9, 10] + 
    10*R[7, 2, 10, 2] - 4*R[7, 2, 10, 3] - 8*R[7, 2, 10, 4] + 
    6*R[7, 2, 10, 7] - 2*R[7, 2, 10, 8] + 2*R[7, 2, 10, 9] + 
    2*R[7, 2, 10, 10] + 8*R[7, 2, 12, 8] - 8*R[7, 2, 12, 9] - 
    28*R[7, 3, 2, 2] + 8*R[7, 3, 2, 3] + 8*R[7, 3, 2, 4] - 16*R[7, 3, 2, 7] - 
    16*R[7, 3, 2, 8] - 4*R[7, 3, 2, 9] - 4*R[7, 3, 2, 10] + 8*R[7, 3, 3, 2] + 
    32*R[7, 3, 3, 3] + 24*R[7, 3, 3, 7] + 24*R[7, 3, 3, 8] - 
    8*R[7, 3, 3, 9] - 8*R[7, 3, 3, 10] + 8*R[7, 3, 4, 2] + 8*R[7, 3, 4, 9] + 
    8*R[7, 3, 4, 10] - 16*R[7, 3, 7, 2] + 24*R[7, 3, 7, 3] - 
    8*R[7, 3, 7, 9] - 8*R[7, 3, 7, 10] - 16*R[7, 3, 8, 2] + 
    24*R[7, 3, 8, 3] - 8*R[7, 3, 8, 9] - 8*R[7, 3, 8, 10] - 4*R[7, 3, 9, 2] - 
    8*R[7, 3, 9, 3] + 8*R[7, 3, 9, 4] - 8*R[7, 3, 9, 7] + 4*R[7, 3, 9, 9] + 
    4*R[7, 3, 9, 10] - 4*R[7, 3, 10, 2] - 8*R[7, 3, 10, 3] + 
    8*R[7, 3, 10, 4] - 8*R[7, 3, 10, 7] + 4*R[7, 3, 10, 9] + 
    4*R[7, 3, 10, 10] - 8*R[7, 3, 12, 8] + 8*R[7, 3, 12, 9] - 
    8*R[7, 4, 2, 2] + 8*R[7, 4, 2, 3] + 4*R[7, 4, 2, 7] + 4*R[7, 4, 2, 8] - 
    8*R[7, 4, 2, 9] - 8*R[7, 4, 2, 10] + 8*R[7, 4, 3, 2] + 8*R[7, 4, 3, 9] + 
    8*R[7, 4, 3, 10] + 4*R[7, 4, 7, 2] + 4*R[7, 4, 7, 9] + 4*R[7, 4, 7, 10] + 
    4*R[7, 4, 8, 2] + 4*R[7, 4, 8, 9] + 4*R[7, 4, 8, 10] - 8*R[7, 4, 9, 2] + 
    8*R[7, 4, 9, 3] + 4*R[7, 4, 9, 7] + 4*R[7, 4, 9, 8] - 8*R[7, 4, 9, 9] - 
    8*R[7, 4, 9, 10] - 8*R[7, 4, 10, 2] + 8*R[7, 4, 10, 3] + 
    4*R[7, 4, 10, 7] + 4*R[7, 4, 10, 8] - 8*R[7, 4, 10, 9] - 
    8*R[7, 4, 10, 10] + 10*R[7, 7, 2, 2] - 16*R[7, 7, 2, 3] + 
    4*R[7, 7, 2, 4] + 6*R[7, 7, 2, 9] + 6*R[7, 7, 2, 10] - 16*R[7, 7, 3, 2] + 
    24*R[7, 7, 3, 3] - 8*R[7, 7, 3, 9] - 8*R[7, 7, 3, 10] + 4*R[7, 7, 4, 2] + 
    4*R[7, 7, 4, 9] + 4*R[7, 7, 4, 10] + 2*R[7, 7, 7, 9] + 2*R[7, 7, 7, 10] - 
    2*R[7, 7, 7, 12] + 2*R[7, 7, 8, 9] + 2*R[7, 7, 8, 10] - 
    2*R[7, 7, 8, 12] + 6*R[7, 7, 9, 2] - 8*R[7, 7, 9, 3] + 4*R[7, 7, 9, 4] - 
    4*R[7, 7, 9, 8] + 6*R[7, 7, 9, 9] + 6*R[7, 7, 9, 10] + 2*R[7, 7, 9, 12] + 
    6*R[7, 7, 10, 2] - 8*R[7, 7, 10, 3] + 4*R[7, 7, 10, 4] - 
    4*R[7, 7, 10, 8] + 6*R[7, 7, 10, 9] + 6*R[7, 7, 10, 10] + 
    2*R[7, 7, 10, 12] + 4*R[7, 7, 12, 8] - 4*R[7, 7, 12, 9] + 
    10*R[7, 8, 2, 2] - 16*R[7, 8, 2, 3] + 4*R[7, 8, 2, 4] + 6*R[7, 8, 2, 9] + 
    6*R[7, 8, 2, 10] - 16*R[7, 8, 3, 2] + 24*R[7, 8, 3, 3] - 
    8*R[7, 8, 3, 9] - 8*R[7, 8, 3, 10] + 4*R[7, 8, 4, 2] + 4*R[7, 8, 4, 9] + 
    4*R[7, 8, 4, 10] + 2*R[7, 8, 7, 9] + 2*R[7, 8, 7, 10] - 
    2*R[7, 8, 7, 12] + 2*R[7, 8, 8, 9] + 2*R[7, 8, 8, 10] - 
    2*R[7, 8, 8, 12] + 6*R[7, 8, 9, 2] - 8*R[7, 8, 9, 3] + 4*R[7, 8, 9, 4] - 
    4*R[7, 8, 9, 8] + 6*R[7, 8, 9, 9] + 6*R[7, 8, 9, 10] + 2*R[7, 8, 9, 12] + 
    6*R[7, 8, 10, 2] - 8*R[7, 8, 10, 3] + 4*R[7, 8, 10, 4] - 
    4*R[7, 8, 10, 8] + 6*R[7, 8, 10, 9] + 6*R[7, 8, 10, 10] + 
    2*R[7, 8, 10, 12] + 4*R[7, 8, 12, 8] - 4*R[7, 8, 12, 9] + 
    10*R[7, 9, 2, 2] - 4*R[7, 9, 2, 3] - 8*R[7, 9, 2, 4] + 6*R[7, 9, 2, 7] - 
    2*R[7, 9, 2, 8] + 2*R[7, 9, 2, 9] + 2*R[7, 9, 2, 10] - 4*R[7, 9, 3, 2] - 
    8*R[7, 9, 3, 3] + 8*R[7, 9, 3, 4] - 8*R[7, 9, 3, 7] + 4*R[7, 9, 3, 9] + 
    4*R[7, 9, 3, 10] - 8*R[7, 9, 4, 2] + 8*R[7, 9, 4, 3] + 4*R[7, 9, 4, 7] + 
    4*R[7, 9, 4, 8] - 8*R[7, 9, 4, 9] - 8*R[7, 9, 4, 10] + 6*R[7, 9, 7, 2] - 
    8*R[7, 9, 7, 3] + 4*R[7, 9, 7, 4] + 4*R[7, 9, 7, 9] + 2*R[7, 9, 7, 10] + 
    6*R[7, 9, 7, 12] - 2*R[7, 9, 8, 2] + 4*R[7, 9, 8, 4] - 4*R[7, 9, 8, 8] - 
    2*R[7, 9, 8, 9] + 6*R[7, 9, 8, 10] + 2*R[7, 9, 8, 12] + 2*R[7, 9, 9, 2] + 
    4*R[7, 9, 9, 3] - 8*R[7, 9, 9, 4] + 8*R[7, 9, 9, 7] + 4*R[7, 9, 9, 8] - 
    6*R[7, 9, 9, 9] - 6*R[7, 9, 9, 10] - 2*R[7, 9, 9, 12] + 
    2*R[7, 9, 10, 2] + 4*R[7, 9, 10, 3] - 8*R[7, 9, 10, 4] + 
    8*R[7, 9, 10, 7] + 10*R[7, 9, 10, 8] - 6*R[7, 9, 10, 9] - 
    6*R[7, 9, 10, 10] - 6*R[7, 9, 10, 12] - 4*R[7, 9, 12, 8] + 
    4*R[7, 9, 12, 9] + 10*R[7, 10, 2, 2] - 4*R[7, 10, 2, 3] - 
    8*R[7, 10, 2, 4] + 6*R[7, 10, 2, 7] - 2*R[7, 10, 2, 8] + 
    2*R[7, 10, 2, 9] + 2*R[7, 10, 2, 10] - 4*R[7, 10, 3, 2] - 
    8*R[7, 10, 3, 3] + 8*R[7, 10, 3, 4] - 8*R[7, 10, 3, 7] + 
    4*R[7, 10, 3, 9] + 4*R[7, 10, 3, 10] - 8*R[7, 10, 4, 2] + 
    8*R[7, 10, 4, 3] + 4*R[7, 10, 4, 7] + 4*R[7, 10, 4, 8] - 
    8*R[7, 10, 4, 9] - 8*R[7, 10, 4, 10] + 6*R[7, 10, 7, 2] - 
    8*R[7, 10, 7, 3] + 4*R[7, 10, 7, 4] + 2*R[7, 10, 7, 9] + 
    6*R[7, 10, 7, 10] + 2*R[7, 10, 7, 12] - 2*R[7, 10, 8, 2] + 
    4*R[7, 10, 8, 4] - 4*R[7, 10, 8, 8] + 2*R[7, 10, 8, 10] + 
    6*R[7, 10, 8, 12] + 2*R[7, 10, 9, 2] + 4*R[7, 10, 9, 3] - 
    8*R[7, 10, 9, 4] + 8*R[7, 10, 9, 7] + 10*R[7, 10, 9, 8] - 
    6*R[7, 10, 9, 9] - 6*R[7, 10, 9, 10] - 6*R[7, 10, 9, 12] + 
    2*R[7, 10, 10, 2] + 4*R[7, 10, 10, 3] - 8*R[7, 10, 10, 4] + 
    8*R[7, 10, 10, 7] + 4*R[7, 10, 10, 8] - 6*R[7, 10, 10, 9] - 
    6*R[7, 10, 10, 10] - 2*R[7, 10, 10, 12] - 4*R[7, 10, 12, 8] + 
    4*R[7, 10, 12, 9] + 8*R[7, 12, 2, 8] - 8*R[7, 12, 2, 9] - 
    8*R[7, 12, 3, 8] + 8*R[7, 12, 3, 9] + 8*R[7, 12, 8, 2] - 
    8*R[7, 12, 8, 3] + 4*R[7, 12, 8, 8] + 4*R[7, 12, 8, 9] - 
    8*R[7, 12, 9, 2] + 8*R[7, 12, 9, 3] - 4*R[7, 12, 9, 8] - 
    4*R[7, 12, 9, 9] + 8*R[7, 12, 12, 8] - 8*R[7, 12, 12, 9] + 
    34*R[8, 2, 2, 2] - 28*R[8, 2, 2, 3] - 8*R[8, 2, 2, 4] + 
    10*R[8, 2, 2, 7] + 10*R[8, 2, 2, 8] + 10*R[8, 2, 2, 9] + 
    10*R[8, 2, 2, 10] - 28*R[8, 2, 3, 2] + 8*R[8, 2, 3, 3] + 
    8*R[8, 2, 3, 4] - 16*R[8, 2, 3, 7] - 16*R[8, 2, 3, 8] - 4*R[8, 2, 3, 9] - 
    4*R[8, 2, 3, 10] - 8*R[8, 2, 4, 2] + 8*R[8, 2, 4, 3] + 4*R[8, 2, 4, 7] + 
    4*R[8, 2, 4, 8] - 8*R[8, 2, 4, 9] - 8*R[8, 2, 4, 10] + 10*R[8, 2, 7, 2] - 
    16*R[8, 2, 7, 3] + 4*R[8, 2, 7, 4] + 6*R[8, 2, 7, 9] + 6*R[8, 2, 7, 10] + 
    10*R[8, 2, 8, 2] - 16*R[8, 2, 8, 3] + 4*R[8, 2, 8, 4] + 6*R[8, 2, 8, 9] + 
    6*R[8, 2, 8, 10] + 10*R[8, 2, 9, 2] - 4*R[8, 2, 9, 3] - 8*R[8, 2, 9, 4] + 
    6*R[8, 2, 9, 7] - 2*R[8, 2, 9, 8] + 2*R[8, 2, 9, 9] + 2*R[8, 2, 9, 10] + 
    10*R[8, 2, 10, 2] - 4*R[8, 2, 10, 3] - 8*R[8, 2, 10, 4] + 
    6*R[8, 2, 10, 7] - 2*R[8, 2, 10, 8] + 2*R[8, 2, 10, 9] + 
    2*R[8, 2, 10, 10] + 8*R[8, 2, 12, 8] - 8*R[8, 2, 12, 9] - 
    28*R[8, 3, 2, 2] + 8*R[8, 3, 2, 3] + 8*R[8, 3, 2, 4] - 16*R[8, 3, 2, 7] - 
    16*R[8, 3, 2, 8] - 4*R[8, 3, 2, 9] - 4*R[8, 3, 2, 10] + 8*R[8, 3, 3, 2] + 
    32*R[8, 3, 3, 3] + 24*R[8, 3, 3, 7] + 24*R[8, 3, 3, 8] - 
    8*R[8, 3, 3, 9] - 8*R[8, 3, 3, 10] + 8*R[8, 3, 4, 2] + 8*R[8, 3, 4, 9] + 
    8*R[8, 3, 4, 10] - 16*R[8, 3, 7, 2] + 24*R[8, 3, 7, 3] - 
    8*R[8, 3, 7, 9] - 8*R[8, 3, 7, 10] - 16*R[8, 3, 8, 2] + 
    24*R[8, 3, 8, 3] - 8*R[8, 3, 8, 9] - 8*R[8, 3, 8, 10] - 4*R[8, 3, 9, 2] - 
    8*R[8, 3, 9, 3] + 8*R[8, 3, 9, 4] - 8*R[8, 3, 9, 7] + 4*R[8, 3, 9, 9] + 
    4*R[8, 3, 9, 10] - 4*R[8, 3, 10, 2] - 8*R[8, 3, 10, 3] + 
    8*R[8, 3, 10, 4] - 8*R[8, 3, 10, 7] + 4*R[8, 3, 10, 9] + 
    4*R[8, 3, 10, 10] - 8*R[8, 3, 12, 8] + 8*R[8, 3, 12, 9] - 
    8*R[8, 4, 2, 2] + 8*R[8, 4, 2, 3] + 4*R[8, 4, 2, 7] + 4*R[8, 4, 2, 8] - 
    8*R[8, 4, 2, 9] - 8*R[8, 4, 2, 10] + 8*R[8, 4, 3, 2] + 8*R[8, 4, 3, 9] + 
    8*R[8, 4, 3, 10] + 4*R[8, 4, 7, 2] + 4*R[8, 4, 7, 9] + 4*R[8, 4, 7, 10] + 
    4*R[8, 4, 8, 2] + 4*R[8, 4, 8, 9] + 4*R[8, 4, 8, 10] - 8*R[8, 4, 9, 2] + 
    8*R[8, 4, 9, 3] + 4*R[8, 4, 9, 7] + 4*R[8, 4, 9, 8] - 8*R[8, 4, 9, 9] - 
    8*R[8, 4, 9, 10] - 8*R[8, 4, 10, 2] + 8*R[8, 4, 10, 3] + 
    4*R[8, 4, 10, 7] + 4*R[8, 4, 10, 8] - 8*R[8, 4, 10, 9] - 
    8*R[8, 4, 10, 10] + 10*R[8, 7, 2, 2] - 16*R[8, 7, 2, 3] + 
    4*R[8, 7, 2, 4] + 6*R[8, 7, 2, 9] + 6*R[8, 7, 2, 10] - 16*R[8, 7, 3, 2] + 
    24*R[8, 7, 3, 3] - 8*R[8, 7, 3, 9] - 8*R[8, 7, 3, 10] + 4*R[8, 7, 4, 2] + 
    4*R[8, 7, 4, 9] + 4*R[8, 7, 4, 10] + 2*R[8, 7, 7, 9] + 2*R[8, 7, 7, 10] - 
    2*R[8, 7, 7, 12] + 2*R[8, 7, 8, 9] + 2*R[8, 7, 8, 10] - 
    2*R[8, 7, 8, 12] + 6*R[8, 7, 9, 2] - 8*R[8, 7, 9, 3] + 4*R[8, 7, 9, 4] - 
    4*R[8, 7, 9, 8] + 6*R[8, 7, 9, 9] + 6*R[8, 7, 9, 10] + 2*R[8, 7, 9, 12] + 
    6*R[8, 7, 10, 2] - 8*R[8, 7, 10, 3] + 4*R[8, 7, 10, 4] - 
    4*R[8, 7, 10, 8] + 6*R[8, 7, 10, 9] + 6*R[8, 7, 10, 10] + 
    2*R[8, 7, 10, 12] + 4*R[8, 7, 12, 8] - 4*R[8, 7, 12, 9] + 
    10*R[8, 8, 2, 2] - 16*R[8, 8, 2, 3] + 4*R[8, 8, 2, 4] + 6*R[8, 8, 2, 9] + 
    6*R[8, 8, 2, 10] - 16*R[8, 8, 3, 2] + 24*R[8, 8, 3, 3] - 
    8*R[8, 8, 3, 9] - 8*R[8, 8, 3, 10] + 4*R[8, 8, 4, 2] + 4*R[8, 8, 4, 9] + 
    4*R[8, 8, 4, 10] + 2*R[8, 8, 7, 9] + 2*R[8, 8, 7, 10] - 
    2*R[8, 8, 7, 12] + 2*R[8, 8, 8, 9] + 2*R[8, 8, 8, 10] - 
    2*R[8, 8, 8, 12] + 6*R[8, 8, 9, 2] - 8*R[8, 8, 9, 3] + 4*R[8, 8, 9, 4] - 
    4*R[8, 8, 9, 8] + 6*R[8, 8, 9, 9] + 6*R[8, 8, 9, 10] + 2*R[8, 8, 9, 12] + 
    6*R[8, 8, 10, 2] - 8*R[8, 8, 10, 3] + 4*R[8, 8, 10, 4] - 
    4*R[8, 8, 10, 8] + 6*R[8, 8, 10, 9] + 6*R[8, 8, 10, 10] + 
    2*R[8, 8, 10, 12] + 4*R[8, 8, 12, 8] - 4*R[8, 8, 12, 9] + 
    10*R[8, 9, 2, 2] - 4*R[8, 9, 2, 3] - 8*R[8, 9, 2, 4] + 6*R[8, 9, 2, 7] - 
    2*R[8, 9, 2, 8] + 2*R[8, 9, 2, 9] + 2*R[8, 9, 2, 10] - 4*R[8, 9, 3, 2] - 
    8*R[8, 9, 3, 3] + 8*R[8, 9, 3, 4] - 8*R[8, 9, 3, 7] + 4*R[8, 9, 3, 9] + 
    4*R[8, 9, 3, 10] - 8*R[8, 9, 4, 2] + 8*R[8, 9, 4, 3] + 4*R[8, 9, 4, 7] + 
    4*R[8, 9, 4, 8] - 8*R[8, 9, 4, 9] - 8*R[8, 9, 4, 10] + 6*R[8, 9, 7, 2] - 
    8*R[8, 9, 7, 3] + 4*R[8, 9, 7, 4] + 4*R[8, 9, 7, 9] + 2*R[8, 9, 7, 10] + 
    6*R[8, 9, 7, 12] - 2*R[8, 9, 8, 2] + 4*R[8, 9, 8, 4] - 4*R[8, 9, 8, 8] - 
    2*R[8, 9, 8, 9] + 6*R[8, 9, 8, 10] + 2*R[8, 9, 8, 12] + 2*R[8, 9, 9, 2] + 
    4*R[8, 9, 9, 3] - 8*R[8, 9, 9, 4] + 8*R[8, 9, 9, 7] + 4*R[8, 9, 9, 8] - 
    6*R[8, 9, 9, 9] - 6*R[8, 9, 9, 10] - 2*R[8, 9, 9, 12] + 
    2*R[8, 9, 10, 2] + 4*R[8, 9, 10, 3] - 8*R[8, 9, 10, 4] + 
    8*R[8, 9, 10, 7] + 10*R[8, 9, 10, 8] - 6*R[8, 9, 10, 9] - 
    6*R[8, 9, 10, 10] - 6*R[8, 9, 10, 12] - 4*R[8, 9, 12, 8] + 
    4*R[8, 9, 12, 9] + 10*R[8, 10, 2, 2] - 4*R[8, 10, 2, 3] - 
    8*R[8, 10, 2, 4] + 6*R[8, 10, 2, 7] - 2*R[8, 10, 2, 8] + 
    2*R[8, 10, 2, 9] + 2*R[8, 10, 2, 10] - 4*R[8, 10, 3, 2] - 
    8*R[8, 10, 3, 3] + 8*R[8, 10, 3, 4] - 8*R[8, 10, 3, 7] + 
    4*R[8, 10, 3, 9] + 4*R[8, 10, 3, 10] - 8*R[8, 10, 4, 2] + 
    8*R[8, 10, 4, 3] + 4*R[8, 10, 4, 7] + 4*R[8, 10, 4, 8] - 
    8*R[8, 10, 4, 9] - 8*R[8, 10, 4, 10] + 6*R[8, 10, 7, 2] - 
    8*R[8, 10, 7, 3] + 4*R[8, 10, 7, 4] + 2*R[8, 10, 7, 9] + 
    6*R[8, 10, 7, 10] + 2*R[8, 10, 7, 12] - 2*R[8, 10, 8, 2] + 
    4*R[8, 10, 8, 4] - 4*R[8, 10, 8, 8] + 2*R[8, 10, 8, 10] + 
    6*R[8, 10, 8, 12] + 2*R[8, 10, 9, 2] + 4*R[8, 10, 9, 3] - 
    8*R[8, 10, 9, 4] + 8*R[8, 10, 9, 7] + 10*R[8, 10, 9, 8] - 
    6*R[8, 10, 9, 9] - 6*R[8, 10, 9, 10] - 6*R[8, 10, 9, 12] + 
    2*R[8, 10, 10, 2] + 4*R[8, 10, 10, 3] - 8*R[8, 10, 10, 4] + 
    8*R[8, 10, 10, 7] + 4*R[8, 10, 10, 8] - 6*R[8, 10, 10, 9] - 
    6*R[8, 10, 10, 10] - 2*R[8, 10, 10, 12] - 4*R[8, 10, 12, 8] + 
    4*R[8, 10, 12, 9] + 8*R[8, 12, 2, 8] - 8*R[8, 12, 2, 9] - 
    8*R[8, 12, 3, 8] + 8*R[8, 12, 3, 9] + 8*R[8, 12, 8, 2] - 
    8*R[8, 12, 8, 3] + 4*R[8, 12, 8, 8] + 4*R[8, 12, 8, 9] - 
    8*R[8, 12, 9, 2] + 8*R[8, 12, 9, 3] - 4*R[8, 12, 9, 8] - 
    4*R[8, 12, 9, 9] + 8*R[8, 12, 12, 8] - 8*R[8, 12, 12, 9] - 
    8*R[9, 2, 2, 3] + 10*R[9, 2, 2, 7] + 10*R[9, 2, 2, 8] - 8*R[9, 2, 3, 2] + 
    8*R[9, 2, 3, 3] + 8*R[9, 2, 3, 4] - 4*R[9, 2, 3, 7] - 4*R[9, 2, 3, 8] + 
    4*R[9, 2, 3, 9] + 4*R[9, 2, 3, 10] + 8*R[9, 2, 4, 3] - 8*R[9, 2, 4, 7] - 
    8*R[9, 2, 4, 8] + 10*R[9, 2, 7, 2] - 4*R[9, 2, 7, 3] - 8*R[9, 2, 7, 4] + 
    6*R[9, 2, 7, 7] + 6*R[9, 2, 7, 8] - 6*R[9, 2, 7, 9] + 2*R[9, 2, 7, 10] + 
    10*R[9, 2, 8, 2] - 4*R[9, 2, 8, 3] - 8*R[9, 2, 8, 4] + 6*R[9, 2, 8, 7] + 
    6*R[9, 2, 8, 8] - 6*R[9, 2, 8, 9] + 2*R[9, 2, 8, 10] + 4*R[9, 2, 9, 3] + 
    2*R[9, 2, 9, 7] + 2*R[9, 2, 9, 8] + 4*R[9, 2, 10, 3] + 2*R[9, 2, 10, 7] + 
    2*R[9, 2, 10, 8] - 8*R[9, 2, 12, 8] + 8*R[9, 2, 12, 9] - 
    8*R[9, 3, 2, 2] + 8*R[9, 3, 2, 3] + 8*R[9, 3, 2, 4] - 4*R[9, 3, 2, 7] - 
    4*R[9, 3, 2, 8] + 4*R[9, 3, 2, 9] + 4*R[9, 3, 2, 10] + 8*R[9, 3, 3, 2] - 
    16*R[9, 3, 3, 4] - 8*R[9, 3, 3, 7] - 8*R[9, 3, 3, 8] - 8*R[9, 3, 3, 9] - 
    8*R[9, 3, 3, 10] + 8*R[9, 3, 4, 2] - 16*R[9, 3, 4, 3] + 8*R[9, 3, 4, 7] + 
    8*R[9, 3, 4, 8] - 4*R[9, 3, 7, 2] - 8*R[9, 3, 7, 3] + 8*R[9, 3, 7, 4] - 
    8*R[9, 3, 7, 7] - 8*R[9, 3, 7, 8] + 12*R[9, 3, 7, 9] + 4*R[9, 3, 7, 10] - 
    4*R[9, 3, 8, 2] - 8*R[9, 3, 8, 3] + 8*R[9, 3, 8, 4] - 8*R[9, 3, 8, 7] - 
    8*R[9, 3, 8, 8] + 12*R[9, 3, 8, 9] + 4*R[9, 3, 8, 10] + 4*R[9, 3, 9, 2] - 
    8*R[9, 3, 9, 3] + 4*R[9, 3, 9, 7] + 4*R[9, 3, 9, 8] + 4*R[9, 3, 10, 2] - 
    8*R[9, 3, 10, 3] + 4*R[9, 3, 10, 7] + 4*R[9, 3, 10, 8] + 
    8*R[9, 3, 12, 8] - 8*R[9, 3, 12, 9] + 8*R[9, 4, 2, 3] - 8*R[9, 4, 2, 7] - 
    8*R[9, 4, 2, 8] + 8*R[9, 4, 3, 2] - 16*R[9, 4, 3, 3] + 8*R[9, 4, 3, 7] + 
    8*R[9, 4, 3, 8] - 8*R[9, 4, 7, 2] + 8*R[9, 4, 7, 3] + 4*R[9, 4, 7, 7] + 
    4*R[9, 4, 7, 8] - 8*R[9, 4, 7, 9] - 8*R[9, 4, 7, 10] - 8*R[9, 4, 8, 2] + 
    8*R[9, 4, 8, 3] + 4*R[9, 4, 8, 7] + 4*R[9, 4, 8, 8] - 8*R[9, 4, 8, 9] - 
    8*R[9, 4, 8, 10] - 8*R[9, 4, 9, 7] - 8*R[9, 4, 9, 8] - 8*R[9, 4, 10, 7] - 
    8*R[9, 4, 10, 8] + 10*R[9, 7, 2, 2] - 4*R[9, 7, 2, 3] - 8*R[9, 7, 2, 4] + 
    6*R[9, 7, 2, 7] + 6*R[9, 7, 2, 8] - 6*R[9, 7, 2, 9] + 2*R[9, 7, 2, 10] - 
    4*R[9, 7, 3, 2] - 8*R[9, 7, 3, 3] + 8*R[9, 7, 3, 4] - 8*R[9, 7, 3, 7] - 
    8*R[9, 7, 3, 8] + 12*R[9, 7, 3, 9] + 4*R[9, 7, 3, 10] - 8*R[9, 7, 4, 2] + 
    8*R[9, 7, 4, 3] + 4*R[9, 7, 4, 7] + 4*R[9, 7, 4, 8] - 8*R[9, 7, 4, 9] - 
    8*R[9, 7, 4, 10] + 6*R[9, 7, 7, 2] - 8*R[9, 7, 7, 3] + 4*R[9, 7, 7, 4] + 
    2*R[9, 7, 7, 9] + 6*R[9, 7, 7, 10] + 2*R[9, 7, 7, 12] + 6*R[9, 7, 8, 2] - 
    8*R[9, 7, 8, 3] + 4*R[9, 7, 8, 4] + 4*R[9, 7, 8, 9] + 2*R[9, 7, 8, 10] + 
    6*R[9, 7, 8, 12] - 6*R[9, 7, 9, 2] + 12*R[9, 7, 9, 3] - 8*R[9, 7, 9, 4] + 
    8*R[9, 7, 9, 7] + 6*R[9, 7, 9, 8] - 10*R[9, 7, 9, 9] - 6*R[9, 7, 9, 10] - 
    6*R[9, 7, 9, 12] + 2*R[9, 7, 10, 2] + 4*R[9, 7, 10, 3] - 
    8*R[9, 7, 10, 4] + 8*R[9, 7, 10, 7] + 4*R[9, 7, 10, 8] - 
    6*R[9, 7, 10, 9] - 6*R[9, 7, 10, 10] - 2*R[9, 7, 10, 12] + 
    4*R[9, 7, 12, 8] - 4*R[9, 7, 12, 9] + 10*R[9, 8, 2, 2] - 
    4*R[9, 8, 2, 3] - 8*R[9, 8, 2, 4] + 6*R[9, 8, 2, 7] + 6*R[9, 8, 2, 8] - 
    6*R[9, 8, 2, 9] + 2*R[9, 8, 2, 10] - 4*R[9, 8, 3, 2] - 8*R[9, 8, 3, 3] + 
    8*R[9, 8, 3, 4] - 8*R[9, 8, 3, 7] - 8*R[9, 8, 3, 8] + 12*R[9, 8, 3, 9] + 
    4*R[9, 8, 3, 10] - 8*R[9, 8, 4, 2] + 8*R[9, 8, 4, 3] + 4*R[9, 8, 4, 7] + 
    4*R[9, 8, 4, 8] - 8*R[9, 8, 4, 9] - 8*R[9, 8, 4, 10] + 6*R[9, 8, 7, 2] - 
    8*R[9, 8, 7, 3] + 4*R[9, 8, 7, 4] + 4*R[9, 8, 7, 9] + 2*R[9, 8, 7, 10] + 
    6*R[9, 8, 7, 12] + 6*R[9, 8, 8, 2] - 8*R[9, 8, 8, 3] + 4*R[9, 8, 8, 4] + 
    2*R[9, 8, 8, 9] + 6*R[9, 8, 8, 10] + 2*R[9, 8, 8, 12] - 6*R[9, 8, 9, 2] + 
    12*R[9, 8, 9, 3] - 8*R[9, 8, 9, 4] + 8*R[9, 8, 9, 7] - 10*R[9, 8, 9, 9] - 
    6*R[9, 8, 9, 10] - 2*R[9, 8, 9, 12] + 2*R[9, 8, 10, 2] + 
    4*R[9, 8, 10, 3] - 8*R[9, 8, 10, 4] + 8*R[9, 8, 10, 7] + 
    10*R[9, 8, 10, 8] - 6*R[9, 8, 10, 9] - 6*R[9, 8, 10, 10] - 
    6*R[9, 8, 10, 12] + 4*R[9, 8, 12, 8] - 4*R[9, 8, 12, 9] + 
    4*R[9, 9, 2, 3] + 2*R[9, 9, 2, 7] + 2*R[9, 9, 2, 8] + 4*R[9, 9, 3, 2] - 
    8*R[9, 9, 3, 3] + 4*R[9, 9, 3, 7] + 4*R[9, 9, 3, 8] - 8*R[9, 9, 4, 7] - 
    8*R[9, 9, 4, 8] + 2*R[9, 9, 7, 2] + 4*R[9, 9, 7, 3] - 8*R[9, 9, 7, 4] + 
    8*R[9, 9, 7, 7] + 8*R[9, 9, 7, 8] - 10*R[9, 9, 7, 9] - 6*R[9, 9, 7, 10] - 
    2*R[9, 9, 7, 12] + 2*R[9, 9, 8, 2] + 4*R[9, 9, 8, 3] - 8*R[9, 9, 8, 4] + 
    8*R[9, 9, 8, 7] + 8*R[9, 9, 8, 8] - 10*R[9, 9, 8, 9] - 6*R[9, 9, 8, 10] - 
    2*R[9, 9, 8, 12] - 8*R[9, 9, 9, 7] - 8*R[9, 9, 9, 8] + 2*R[9, 9, 9, 12] - 
    8*R[9, 9, 10, 7] - 8*R[9, 9, 10, 8] + 2*R[9, 9, 10, 12] - 
    4*R[9, 9, 12, 8] + 4*R[9, 9, 12, 9] + 4*R[9, 10, 2, 3] + 
    2*R[9, 10, 2, 7] + 2*R[9, 10, 2, 8] + 4*R[9, 10, 3, 2] - 
    8*R[9, 10, 3, 3] + 4*R[9, 10, 3, 7] + 4*R[9, 10, 3, 8] - 
    8*R[9, 10, 4, 7] - 8*R[9, 10, 4, 8] + 2*R[9, 10, 7, 2] + 
    4*R[9, 10, 7, 3] - 8*R[9, 10, 7, 4] + 8*R[9, 10, 7, 7] + 
    8*R[9, 10, 7, 8] - 10*R[9, 10, 7, 9] - 6*R[9, 10, 7, 10] - 
    2*R[9, 10, 7, 12] + 2*R[9, 10, 8, 2] + 4*R[9, 10, 8, 3] - 
    8*R[9, 10, 8, 4] + 8*R[9, 10, 8, 7] + 8*R[9, 10, 8, 8] - 
    10*R[9, 10, 8, 9] - 6*R[9, 10, 8, 10] - 2*R[9, 10, 8, 12] - 
    8*R[9, 10, 9, 7] - 8*R[9, 10, 9, 8] + 2*R[9, 10, 9, 12] - 
    8*R[9, 10, 10, 7] - 8*R[9, 10, 10, 8] + 2*R[9, 10, 10, 12] - 
    4*R[9, 10, 12, 8] + 4*R[9, 10, 12, 9] - 8*R[9, 12, 2, 8] + 
    8*R[9, 12, 2, 9] + 8*R[9, 12, 3, 8] - 8*R[9, 12, 3, 9] - 
    8*R[9, 12, 8, 2] + 8*R[9, 12, 8, 3] - 4*R[9, 12, 8, 8] - 
    4*R[9, 12, 8, 9] + 8*R[9, 12, 9, 2] - 8*R[9, 12, 9, 3] + 
    4*R[9, 12, 9, 8] + 4*R[9, 12, 9, 9] - 8*R[9, 12, 12, 8] + 
    8*R[9, 12, 12, 9] - 8*R[10, 2, 2, 3] + 10*R[10, 2, 2, 7] + 
    10*R[10, 2, 2, 8] - 8*R[10, 2, 3, 2] + 8*R[10, 2, 3, 3] + 
    8*R[10, 2, 3, 4] - 4*R[10, 2, 3, 7] - 4*R[10, 2, 3, 8] + 
    4*R[10, 2, 3, 9] + 4*R[10, 2, 3, 10] + 8*R[10, 2, 4, 3] - 
    8*R[10, 2, 4, 7] - 8*R[10, 2, 4, 8] + 10*R[10, 2, 7, 2] - 
    4*R[10, 2, 7, 3] - 8*R[10, 2, 7, 4] + 6*R[10, 2, 7, 7] + 
    6*R[10, 2, 7, 8] - 6*R[10, 2, 7, 9] + 2*R[10, 2, 7, 10] + 
    10*R[10, 2, 8, 2] - 4*R[10, 2, 8, 3] - 8*R[10, 2, 8, 4] + 
    6*R[10, 2, 8, 7] + 6*R[10, 2, 8, 8] - 6*R[10, 2, 8, 9] + 
    2*R[10, 2, 8, 10] + 4*R[10, 2, 9, 3] + 2*R[10, 2, 9, 7] + 
    2*R[10, 2, 9, 8] + 4*R[10, 2, 10, 3] + 2*R[10, 2, 10, 7] + 
    2*R[10, 2, 10, 8] - 8*R[10, 2, 12, 8] + 8*R[10, 2, 12, 9] - 
    8*R[10, 3, 2, 2] + 8*R[10, 3, 2, 3] + 8*R[10, 3, 2, 4] - 
    4*R[10, 3, 2, 7] - 4*R[10, 3, 2, 8] + 4*R[10, 3, 2, 9] + 
    4*R[10, 3, 2, 10] + 8*R[10, 3, 3, 2] - 16*R[10, 3, 3, 4] - 
    8*R[10, 3, 3, 7] - 8*R[10, 3, 3, 8] - 8*R[10, 3, 3, 9] - 
    8*R[10, 3, 3, 10] + 8*R[10, 3, 4, 2] - 16*R[10, 3, 4, 3] + 
    8*R[10, 3, 4, 7] + 8*R[10, 3, 4, 8] - 4*R[10, 3, 7, 2] - 
    8*R[10, 3, 7, 3] + 8*R[10, 3, 7, 4] - 8*R[10, 3, 7, 7] - 
    8*R[10, 3, 7, 8] + 12*R[10, 3, 7, 9] + 4*R[10, 3, 7, 10] - 
    4*R[10, 3, 8, 2] - 8*R[10, 3, 8, 3] + 8*R[10, 3, 8, 4] - 
    8*R[10, 3, 8, 7] - 8*R[10, 3, 8, 8] + 12*R[10, 3, 8, 9] + 
    4*R[10, 3, 8, 10] + 4*R[10, 3, 9, 2] - 8*R[10, 3, 9, 3] + 
    4*R[10, 3, 9, 7] + 4*R[10, 3, 9, 8] + 4*R[10, 3, 10, 2] - 
    8*R[10, 3, 10, 3] + 4*R[10, 3, 10, 7] + 4*R[10, 3, 10, 8] + 
    8*R[10, 3, 12, 8] - 8*R[10, 3, 12, 9] + 8*R[10, 4, 2, 3] - 
    8*R[10, 4, 2, 7] - 8*R[10, 4, 2, 8] + 8*R[10, 4, 3, 2] - 
    16*R[10, 4, 3, 3] + 8*R[10, 4, 3, 7] + 8*R[10, 4, 3, 8] - 
    8*R[10, 4, 7, 2] + 8*R[10, 4, 7, 3] + 4*R[10, 4, 7, 7] + 
    4*R[10, 4, 7, 8] - 8*R[10, 4, 7, 9] - 8*R[10, 4, 7, 10] - 
    8*R[10, 4, 8, 2] + 8*R[10, 4, 8, 3] + 4*R[10, 4, 8, 7] + 
    4*R[10, 4, 8, 8] - 8*R[10, 4, 8, 9] - 8*R[10, 4, 8, 10] - 
    8*R[10, 4, 9, 7] - 8*R[10, 4, 9, 8] - 8*R[10, 4, 10, 7] - 
    8*R[10, 4, 10, 8] + 10*R[10, 7, 2, 2] - 4*R[10, 7, 2, 3] - 
    8*R[10, 7, 2, 4] + 6*R[10, 7, 2, 7] + 6*R[10, 7, 2, 8] - 
    6*R[10, 7, 2, 9] + 2*R[10, 7, 2, 10] - 4*R[10, 7, 3, 2] - 
    8*R[10, 7, 3, 3] + 8*R[10, 7, 3, 4] - 8*R[10, 7, 3, 7] - 
    8*R[10, 7, 3, 8] + 12*R[10, 7, 3, 9] + 4*R[10, 7, 3, 10] - 
    8*R[10, 7, 4, 2] + 8*R[10, 7, 4, 3] + 4*R[10, 7, 4, 7] + 
    4*R[10, 7, 4, 8] - 8*R[10, 7, 4, 9] - 8*R[10, 7, 4, 10] + 
    6*R[10, 7, 7, 2] - 8*R[10, 7, 7, 3] + 4*R[10, 7, 7, 4] + 
    2*R[10, 7, 7, 9] + 6*R[10, 7, 7, 10] + 2*R[10, 7, 7, 12] + 
    6*R[10, 7, 8, 2] - 8*R[10, 7, 8, 3] + 4*R[10, 7, 8, 4] + 
    4*R[10, 7, 8, 9] + 2*R[10, 7, 8, 10] + 6*R[10, 7, 8, 12] - 
    6*R[10, 7, 9, 2] + 12*R[10, 7, 9, 3] - 8*R[10, 7, 9, 4] + 
    8*R[10, 7, 9, 7] + 6*R[10, 7, 9, 8] - 10*R[10, 7, 9, 9] - 
    6*R[10, 7, 9, 10] - 6*R[10, 7, 9, 12] + 2*R[10, 7, 10, 2] + 
    4*R[10, 7, 10, 3] - 8*R[10, 7, 10, 4] + 8*R[10, 7, 10, 7] + 
    4*R[10, 7, 10, 8] - 6*R[10, 7, 10, 9] - 6*R[10, 7, 10, 10] - 
    2*R[10, 7, 10, 12] + 4*R[10, 7, 12, 8] - 4*R[10, 7, 12, 9] + 
    10*R[10, 8, 2, 2] - 4*R[10, 8, 2, 3] - 8*R[10, 8, 2, 4] + 
    6*R[10, 8, 2, 7] + 6*R[10, 8, 2, 8] - 6*R[10, 8, 2, 9] + 
    2*R[10, 8, 2, 10] - 4*R[10, 8, 3, 2] - 8*R[10, 8, 3, 3] + 
    8*R[10, 8, 3, 4] - 8*R[10, 8, 3, 7] - 8*R[10, 8, 3, 8] + 
    12*R[10, 8, 3, 9] + 4*R[10, 8, 3, 10] - 8*R[10, 8, 4, 2] + 
    8*R[10, 8, 4, 3] + 4*R[10, 8, 4, 7] + 4*R[10, 8, 4, 8] - 
    8*R[10, 8, 4, 9] - 8*R[10, 8, 4, 10] + 6*R[10, 8, 7, 2] - 
    8*R[10, 8, 7, 3] + 4*R[10, 8, 7, 4] + 4*R[10, 8, 7, 9] + 
    2*R[10, 8, 7, 10] + 6*R[10, 8, 7, 12] + 6*R[10, 8, 8, 2] - 
    8*R[10, 8, 8, 3] + 4*R[10, 8, 8, 4] + 2*R[10, 8, 8, 9] + 
    6*R[10, 8, 8, 10] + 2*R[10, 8, 8, 12] - 6*R[10, 8, 9, 2] + 
    12*R[10, 8, 9, 3] - 8*R[10, 8, 9, 4] + 8*R[10, 8, 9, 7] - 
    10*R[10, 8, 9, 9] - 6*R[10, 8, 9, 10] - 2*R[10, 8, 9, 12] + 
    2*R[10, 8, 10, 2] + 4*R[10, 8, 10, 3] - 8*R[10, 8, 10, 4] + 
    8*R[10, 8, 10, 7] + 10*R[10, 8, 10, 8] - 6*R[10, 8, 10, 9] - 
    6*R[10, 8, 10, 10] - 6*R[10, 8, 10, 12] + 4*R[10, 8, 12, 8] - 
    4*R[10, 8, 12, 9] + 4*R[10, 9, 2, 3] + 2*R[10, 9, 2, 7] + 
    2*R[10, 9, 2, 8] + 4*R[10, 9, 3, 2] - 8*R[10, 9, 3, 3] + 
    4*R[10, 9, 3, 7] + 4*R[10, 9, 3, 8] - 8*R[10, 9, 4, 7] - 
    8*R[10, 9, 4, 8] + 2*R[10, 9, 7, 2] + 4*R[10, 9, 7, 3] - 
    8*R[10, 9, 7, 4] + 8*R[10, 9, 7, 7] + 8*R[10, 9, 7, 8] - 
    10*R[10, 9, 7, 9] - 6*R[10, 9, 7, 10] - 2*R[10, 9, 7, 12] + 
    2*R[10, 9, 8, 2] + 4*R[10, 9, 8, 3] - 8*R[10, 9, 8, 4] + 
    8*R[10, 9, 8, 7] + 8*R[10, 9, 8, 8] - 10*R[10, 9, 8, 9] - 
    6*R[10, 9, 8, 10] - 2*R[10, 9, 8, 12] - 8*R[10, 9, 9, 7] - 
    8*R[10, 9, 9, 8] + 2*R[10, 9, 9, 12] - 8*R[10, 9, 10, 7] - 
    8*R[10, 9, 10, 8] + 2*R[10, 9, 10, 12] - 4*R[10, 9, 12, 8] + 
    4*R[10, 9, 12, 9] + 4*R[10, 10, 2, 3] + 2*R[10, 10, 2, 7] + 
    2*R[10, 10, 2, 8] + 4*R[10, 10, 3, 2] - 8*R[10, 10, 3, 3] + 
    4*R[10, 10, 3, 7] + 4*R[10, 10, 3, 8] - 8*R[10, 10, 4, 7] - 
    8*R[10, 10, 4, 8] + 2*R[10, 10, 7, 2] + 4*R[10, 10, 7, 3] - 
    8*R[10, 10, 7, 4] + 8*R[10, 10, 7, 7] + 8*R[10, 10, 7, 8] - 
    10*R[10, 10, 7, 9] - 6*R[10, 10, 7, 10] - 2*R[10, 10, 7, 12] + 
    2*R[10, 10, 8, 2] + 4*R[10, 10, 8, 3] - 8*R[10, 10, 8, 4] + 
    8*R[10, 10, 8, 7] + 8*R[10, 10, 8, 8] - 10*R[10, 10, 8, 9] - 
    6*R[10, 10, 8, 10] - 2*R[10, 10, 8, 12] - 8*R[10, 10, 9, 7] - 
    8*R[10, 10, 9, 8] + 2*R[10, 10, 9, 12] - 8*R[10, 10, 10, 7] - 
    8*R[10, 10, 10, 8] + 2*R[10, 10, 10, 12] - 4*R[10, 10, 12, 8] + 
    4*R[10, 10, 12, 9] - 8*R[10, 12, 2, 8] + 8*R[10, 12, 2, 9] + 
    8*R[10, 12, 3, 8] - 8*R[10, 12, 3, 9] - 8*R[10, 12, 8, 2] + 
    8*R[10, 12, 8, 3] - 4*R[10, 12, 8, 8] - 4*R[10, 12, 8, 9] + 
    8*R[10, 12, 9, 2] - 8*R[10, 12, 9, 3] + 4*R[10, 12, 9, 8] + 
    4*R[10, 12, 9, 9] - 8*R[10, 12, 12, 8] + 8*R[10, 12, 12, 9])*T[15])/s1 + 
 (x*(1 - z1)*\[Kappa]*(R[1, 1]*(-72*R[2, 2] + 16*R[2, 3] - 24*R[2, 7] - 
      24*R[2, 8] - 24*R[2, 9] - 24*R[2, 10] + 16*R[3, 2] + 16*R[3, 7] + 
      16*R[3, 8] + 176*R[4, 4] + 32*R[4, 7] + 32*R[4, 8] - 32*R[4, 9] - 
      32*R[4, 10] - 24*R[7, 2] + 16*R[7, 3] + 32*R[7, 4] + 8*R[7, 7] + 
      8*R[7, 8] - 8*R[7, 9] - 8*R[7, 10] - 24*R[8, 2] + 16*R[8, 3] + 
      32*R[8, 4] + 8*R[8, 7] + 8*R[8, 8] - 8*R[8, 9] - 8*R[8, 10] - 
      24*R[9, 2] - 32*R[9, 4] - 8*R[9, 7] - 8*R[9, 8] - 24*R[9, 9] - 
      24*R[9, 10] - 24*R[10, 2] - 32*R[10, 4] - 8*R[10, 7] - 8*R[10, 8] - 
      24*R[10, 9] - 24*R[10, 10]) + (-16*R[2] - 176*R[4] - 48*R[7] - 
      48*R[8] + 32*R[9] + 32*R[10])*R[1, 1, 1] + 
    R[1]*(-52*R[2, 2, 2] + 16*R[2, 2, 3] + 56*R[2, 2, 4] - 8*R[2, 2, 7] - 
      8*R[2, 2, 8] - 36*R[2, 2, 9] - 36*R[2, 2, 10] + 16*R[2, 3, 2] - 
      16*R[2, 3, 4] + 8*R[2, 3, 7] + 8*R[2, 3, 8] + 8*R[2, 3, 9] + 
      8*R[2, 3, 10] + 56*R[2, 4, 2] - 16*R[2, 4, 3] + 16*R[2, 4, 4] + 
      16*R[2, 4, 7] + 16*R[2, 4, 8] + 16*R[2, 4, 9] + 16*R[2, 4, 10] - 
      8*R[2, 7, 2] + 8*R[2, 7, 3] + 16*R[2, 7, 4] + 4*R[2, 7, 7] + 
      4*R[2, 7, 8] - 12*R[2, 7, 9] - 12*R[2, 7, 10] - 8*R[2, 8, 2] + 
      8*R[2, 8, 3] + 16*R[2, 8, 4] + 4*R[2, 8, 7] + 4*R[2, 8, 8] - 
      12*R[2, 8, 9] - 12*R[2, 8, 10] - 36*R[2, 9, 2] + 8*R[2, 9, 3] + 
      16*R[2, 9, 4] - 12*R[2, 9, 7] - 12*R[2, 9, 8] - 12*R[2, 9, 9] - 
      12*R[2, 9, 10] - 36*R[2, 10, 2] + 8*R[2, 10, 3] + 16*R[2, 10, 4] - 
      12*R[2, 10, 7] - 12*R[2, 10, 8] - 12*R[2, 10, 9] - 12*R[2, 10, 10] + 
      16*R[3, 2, 2] - 16*R[3, 2, 4] + 8*R[3, 2, 7] + 8*R[3, 2, 8] + 
      8*R[3, 2, 9] + 8*R[3, 2, 10] - 16*R[3, 4, 2] - 16*R[3, 4, 7] - 
      16*R[3, 4, 8] + 8*R[3, 7, 2] - 16*R[3, 7, 4] + 8*R[3, 7, 9] + 
      8*R[3, 7, 10] + 8*R[3, 8, 2] - 16*R[3, 8, 4] + 8*R[3, 8, 9] + 
      8*R[3, 8, 10] + 8*R[3, 9, 2] + 8*R[3, 9, 7] + 8*R[3, 9, 8] + 
      8*R[3, 10, 2] + 8*R[3, 10, 7] + 8*R[3, 10, 8] + 56*R[4, 2, 2] - 
      16*R[4, 2, 3] + 16*R[4, 2, 4] + 16*R[4, 2, 7] + 16*R[4, 2, 8] + 
      16*R[4, 2, 9] + 16*R[4, 2, 10] - 16*R[4, 3, 2] - 16*R[4, 3, 7] - 
      16*R[4, 3, 8] + 16*R[4, 4, 2] - 176*R[4, 4, 4] - 16*R[4, 4, 7] - 
      16*R[4, 4, 8] + 32*R[4, 4, 9] + 32*R[4, 4, 10] + 16*R[4, 7, 2] - 
      16*R[4, 7, 3] - 16*R[4, 7, 4] - 8*R[4, 7, 7] - 8*R[4, 7, 8] + 
      16*R[4, 8, 2] - 16*R[4, 8, 3] - 16*R[4, 8, 4] - 8*R[4, 8, 7] - 
      8*R[4, 8, 8] + 16*R[4, 9, 2] + 32*R[4, 9, 4] + 24*R[4, 9, 9] + 
      24*R[4, 9, 10] + 16*R[4, 10, 2] + 32*R[4, 10, 4] + 24*R[4, 10, 9] + 
      24*R[4, 10, 10] - 8*R[7, 2, 2] + 8*R[7, 2, 3] + 16*R[7, 2, 4] + 
      4*R[7, 2, 7] + 4*R[7, 2, 8] - 12*R[7, 2, 9] - 12*R[7, 2, 10] + 
      8*R[7, 3, 2] - 16*R[7, 3, 4] + 8*R[7, 3, 9] + 8*R[7, 3, 10] + 
      16*R[7, 4, 2] - 16*R[7, 4, 3] - 16*R[7, 4, 4] - 8*R[7, 4, 7] - 
      8*R[7, 4, 8] + 4*R[7, 7, 2] - 8*R[7, 7, 4] - 4*R[7, 7, 9] - 
      4*R[7, 7, 10] + 4*R[7, 8, 2] - 8*R[7, 8, 4] - 4*R[7, 8, 9] - 
      4*R[7, 8, 10] - 12*R[7, 9, 2] + 8*R[7, 9, 3] - 4*R[7, 9, 7] + 
      4*R[7, 9, 8] - 4*R[7, 9, 9] - 4*R[7, 9, 10] - 12*R[7, 10, 2] + 
      8*R[7, 10, 3] - 4*R[7, 10, 7] + 4*R[7, 10, 8] - 4*R[7, 10, 9] - 
      4*R[7, 10, 10] - 8*R[7, 12, 8] + 8*R[7, 12, 9] - 8*R[8, 2, 2] + 
      8*R[8, 2, 3] + 16*R[8, 2, 4] + 4*R[8, 2, 7] + 4*R[8, 2, 8] - 
      12*R[8, 2, 9] - 12*R[8, 2, 10] + 8*R[8, 3, 2] - 16*R[8, 3, 4] + 
      8*R[8, 3, 9] + 8*R[8, 3, 10] + 16*R[8, 4, 2] - 16*R[8, 4, 3] - 
      16*R[8, 4, 4] - 8*R[8, 4, 7] - 8*R[8, 4, 8] + 4*R[8, 7, 2] - 
      8*R[8, 7, 4] - 4*R[8, 7, 9] - 4*R[8, 7, 10] + 4*R[8, 8, 2] - 
      8*R[8, 8, 4] - 4*R[8, 8, 9] - 4*R[8, 8, 10] - 12*R[8, 9, 2] + 
      8*R[8, 9, 3] - 4*R[8, 9, 7] + 4*R[8, 9, 8] - 4*R[8, 9, 9] - 
      4*R[8, 9, 10] - 12*R[8, 10, 2] + 8*R[8, 10, 3] - 4*R[8, 10, 7] + 
      4*R[8, 10, 8] - 4*R[8, 10, 9] - 4*R[8, 10, 10] - 8*R[8, 12, 8] + 
      8*R[8, 12, 9] - 36*R[9, 2, 2] + 8*R[9, 2, 3] + 16*R[9, 2, 4] - 
      12*R[9, 2, 7] - 12*R[9, 2, 8] - 12*R[9, 2, 9] - 12*R[9, 2, 10] + 
      8*R[9, 3, 2] + 8*R[9, 3, 7] + 8*R[9, 3, 8] + 16*R[9, 4, 2] + 
      32*R[9, 4, 4] + 24*R[9, 4, 9] + 24*R[9, 4, 10] - 12*R[9, 7, 2] + 
      8*R[9, 7, 3] - 4*R[9, 7, 7] - 4*R[9, 7, 8] + 4*R[9, 7, 9] - 
      4*R[9, 7, 10] - 12*R[9, 8, 2] + 8*R[9, 8, 3] - 4*R[9, 8, 7] - 
      4*R[9, 8, 8] + 4*R[9, 8, 9] - 4*R[9, 8, 10] - 12*R[9, 9, 2] + 
      24*R[9, 9, 4] - 4*R[9, 9, 7] - 4*R[9, 9, 8] - 12*R[9, 10, 2] + 
      24*R[9, 10, 4] - 4*R[9, 10, 7] - 4*R[9, 10, 8] + 8*R[9, 12, 8] - 
      8*R[9, 12, 9] - 36*R[10, 2, 2] + 8*R[10, 2, 3] + 16*R[10, 2, 4] - 
      12*R[10, 2, 7] - 12*R[10, 2, 8] - 12*R[10, 2, 9] - 12*R[10, 2, 10] + 
      8*R[10, 3, 2] + 8*R[10, 3, 7] + 8*R[10, 3, 8] + 16*R[10, 4, 2] + 
      32*R[10, 4, 4] + 24*R[10, 4, 9] + 24*R[10, 4, 10] - 12*R[10, 7, 2] + 
      8*R[10, 7, 3] - 4*R[10, 7, 7] - 4*R[10, 7, 8] + 4*R[10, 7, 9] - 
      4*R[10, 7, 10] - 12*R[10, 8, 2] + 8*R[10, 8, 3] - 4*R[10, 8, 7] - 
      4*R[10, 8, 8] + 4*R[10, 8, 9] - 4*R[10, 8, 10] - 12*R[10, 9, 2] + 
      24*R[10, 9, 4] - 4*R[10, 9, 7] - 4*R[10, 9, 8] - 12*R[10, 10, 2] + 
      24*R[10, 10, 4] - 4*R[10, 10, 7] - 4*R[10, 10, 8] + 8*R[10, 12, 8] - 
      8*R[10, 12, 9]) + 176*R[1, 1, 1, 1] - 16*R[2, 2, 2, 2] + 
    52*R[2, 2, 2, 4] - 34*R[2, 2, 2, 9] - 34*R[2, 2, 2, 10] - 
    16*R[2, 2, 3, 4] + 8*R[2, 2, 3, 9] + 8*R[2, 2, 3, 10] + 
    52*R[2, 2, 4, 2] - 16*R[2, 2, 4, 3] - 40*R[2, 2, 4, 4] + 
    8*R[2, 2, 4, 7] + 8*R[2, 2, 4, 8] + 28*R[2, 2, 4, 9] + 
    28*R[2, 2, 4, 10] + 8*R[2, 2, 7, 4] - 10*R[2, 2, 7, 9] - 
    10*R[2, 2, 7, 10] + 8*R[2, 2, 8, 4] - 10*R[2, 2, 8, 9] - 
    10*R[2, 2, 8, 10] - 34*R[2, 2, 9, 2] + 8*R[2, 2, 9, 3] + 
    28*R[2, 2, 9, 4] - 10*R[2, 2, 9, 7] - 10*R[2, 2, 9, 8] - 
    10*R[2, 2, 9, 9] - 10*R[2, 2, 9, 10] - 34*R[2, 2, 10, 2] + 
    8*R[2, 2, 10, 3] + 28*R[2, 2, 10, 4] - 10*R[2, 2, 10, 7] - 
    10*R[2, 2, 10, 8] - 10*R[2, 2, 10, 9] - 10*R[2, 2, 10, 10] - 
    16*R[2, 3, 2, 4] + 8*R[2, 3, 2, 9] + 8*R[2, 3, 2, 10] - 
    16*R[2, 3, 4, 2] + 16*R[2, 3, 4, 4] - 8*R[2, 3, 4, 7] - 8*R[2, 3, 4, 8] - 
    8*R[2, 3, 4, 9] - 8*R[2, 3, 4, 10] - 8*R[2, 3, 7, 4] + 8*R[2, 3, 7, 9] + 
    8*R[2, 3, 7, 10] - 8*R[2, 3, 8, 4] + 8*R[2, 3, 8, 9] + 8*R[2, 3, 8, 10] + 
    8*R[2, 3, 9, 2] - 8*R[2, 3, 9, 4] + 8*R[2, 3, 9, 7] + 8*R[2, 3, 9, 8] - 
    4*R[2, 3, 9, 9] - 4*R[2, 3, 9, 10] + 8*R[2, 3, 10, 2] - 
    8*R[2, 3, 10, 4] + 8*R[2, 3, 10, 7] + 8*R[2, 3, 10, 8] - 
    4*R[2, 3, 10, 9] - 4*R[2, 3, 10, 10] + 52*R[2, 4, 2, 2] - 
    16*R[2, 4, 2, 3] - 40*R[2, 4, 2, 4] + 8*R[2, 4, 2, 7] + 8*R[2, 4, 2, 8] + 
    28*R[2, 4, 2, 9] + 28*R[2, 4, 2, 10] - 16*R[2, 4, 3, 2] + 
    16*R[2, 4, 3, 4] - 8*R[2, 4, 3, 7] - 8*R[2, 4, 3, 8] - 8*R[2, 4, 3, 9] - 
    8*R[2, 4, 3, 10] - 40*R[2, 4, 4, 2] + 16*R[2, 4, 4, 3] - 
    32*R[2, 4, 4, 4] - 8*R[2, 4, 4, 7] - 8*R[2, 4, 4, 8] - 8*R[2, 4, 4, 9] - 
    8*R[2, 4, 4, 10] + 8*R[2, 4, 7, 2] - 8*R[2, 4, 7, 3] - 8*R[2, 4, 7, 4] - 
    4*R[2, 4, 7, 7] - 4*R[2, 4, 7, 8] + 4*R[2, 4, 7, 9] + 4*R[2, 4, 7, 10] + 
    8*R[2, 4, 8, 2] - 8*R[2, 4, 8, 3] - 8*R[2, 4, 8, 4] - 4*R[2, 4, 8, 7] - 
    4*R[2, 4, 8, 8] + 4*R[2, 4, 8, 9] + 4*R[2, 4, 8, 10] + 28*R[2, 4, 9, 2] - 
    8*R[2, 4, 9, 3] - 8*R[2, 4, 9, 4] + 4*R[2, 4, 9, 7] + 4*R[2, 4, 9, 8] + 
    16*R[2, 4, 9, 9] + 16*R[2, 4, 9, 10] + 28*R[2, 4, 10, 2] - 
    8*R[2, 4, 10, 3] - 8*R[2, 4, 10, 4] + 4*R[2, 4, 10, 7] + 
    4*R[2, 4, 10, 8] + 16*R[2, 4, 10, 9] + 16*R[2, 4, 10, 10] + 
    8*R[2, 7, 2, 4] - 10*R[2, 7, 2, 9] - 10*R[2, 7, 2, 10] - 
    8*R[2, 7, 3, 4] + 8*R[2, 7, 3, 9] + 8*R[2, 7, 3, 10] + 8*R[2, 7, 4, 2] - 
    8*R[2, 7, 4, 3] - 8*R[2, 7, 4, 4] - 4*R[2, 7, 4, 7] - 4*R[2, 7, 4, 8] + 
    4*R[2, 7, 4, 9] + 4*R[2, 7, 4, 10] - 4*R[2, 7, 7, 4] - 2*R[2, 7, 7, 9] - 
    2*R[2, 7, 7, 10] - 4*R[2, 7, 8, 4] - 2*R[2, 7, 8, 9] - 2*R[2, 7, 8, 10] - 
    10*R[2, 7, 9, 2] + 8*R[2, 7, 9, 3] + 4*R[2, 7, 9, 4] - 2*R[2, 7, 9, 7] + 
    6*R[2, 7, 9, 8] - 6*R[2, 7, 9, 9] - 6*R[2, 7, 9, 10] - 
    10*R[2, 7, 10, 2] + 8*R[2, 7, 10, 3] + 4*R[2, 7, 10, 4] - 
    2*R[2, 7, 10, 7] + 6*R[2, 7, 10, 8] - 6*R[2, 7, 10, 9] - 
    6*R[2, 7, 10, 10] - 8*R[2, 7, 12, 8] + 8*R[2, 7, 12, 9] + 
    8*R[2, 8, 2, 4] - 10*R[2, 8, 2, 9] - 10*R[2, 8, 2, 10] - 
    8*R[2, 8, 3, 4] + 8*R[2, 8, 3, 9] + 8*R[2, 8, 3, 10] + 8*R[2, 8, 4, 2] - 
    8*R[2, 8, 4, 3] - 8*R[2, 8, 4, 4] - 4*R[2, 8, 4, 7] - 4*R[2, 8, 4, 8] + 
    4*R[2, 8, 4, 9] + 4*R[2, 8, 4, 10] - 4*R[2, 8, 7, 4] - 2*R[2, 8, 7, 9] - 
    2*R[2, 8, 7, 10] - 4*R[2, 8, 8, 4] - 2*R[2, 8, 8, 9] - 2*R[2, 8, 8, 10] - 
    10*R[2, 8, 9, 2] + 8*R[2, 8, 9, 3] + 4*R[2, 8, 9, 4] - 2*R[2, 8, 9, 7] + 
    6*R[2, 8, 9, 8] - 6*R[2, 8, 9, 9] - 6*R[2, 8, 9, 10] - 
    10*R[2, 8, 10, 2] + 8*R[2, 8, 10, 3] + 4*R[2, 8, 10, 4] - 
    2*R[2, 8, 10, 7] + 6*R[2, 8, 10, 8] - 6*R[2, 8, 10, 9] - 
    6*R[2, 8, 10, 10] - 8*R[2, 8, 12, 8] + 8*R[2, 8, 12, 9] - 
    34*R[2, 9, 2, 2] + 8*R[2, 9, 2, 3] + 28*R[2, 9, 2, 4] - 
    10*R[2, 9, 2, 7] - 10*R[2, 9, 2, 8] - 10*R[2, 9, 2, 9] - 
    10*R[2, 9, 2, 10] + 8*R[2, 9, 3, 2] - 8*R[2, 9, 3, 4] + 8*R[2, 9, 3, 7] + 
    8*R[2, 9, 3, 8] - 4*R[2, 9, 3, 9] - 4*R[2, 9, 3, 10] + 28*R[2, 9, 4, 2] - 
    8*R[2, 9, 4, 3] - 8*R[2, 9, 4, 4] + 4*R[2, 9, 4, 7] + 4*R[2, 9, 4, 8] + 
    16*R[2, 9, 4, 9] + 16*R[2, 9, 4, 10] - 10*R[2, 9, 7, 2] + 
    8*R[2, 9, 7, 3] + 4*R[2, 9, 7, 4] - 2*R[2, 9, 7, 7] - 2*R[2, 9, 7, 8] + 
    2*R[2, 9, 7, 9] - 6*R[2, 9, 7, 10] - 10*R[2, 9, 8, 2] + 8*R[2, 9, 8, 3] + 
    4*R[2, 9, 8, 4] - 2*R[2, 9, 8, 7] - 2*R[2, 9, 8, 8] + 2*R[2, 9, 8, 9] - 
    6*R[2, 9, 8, 10] - 10*R[2, 9, 9, 2] - 4*R[2, 9, 9, 3] + 
    16*R[2, 9, 9, 4] - 6*R[2, 9, 9, 7] - 6*R[2, 9, 9, 8] - 
    10*R[2, 9, 10, 2] - 4*R[2, 9, 10, 3] + 16*R[2, 9, 10, 4] - 
    6*R[2, 9, 10, 7] - 6*R[2, 9, 10, 8] + 8*R[2, 9, 12, 8] - 
    8*R[2, 9, 12, 9] - 34*R[2, 10, 2, 2] + 8*R[2, 10, 2, 3] + 
    28*R[2, 10, 2, 4] - 10*R[2, 10, 2, 7] - 10*R[2, 10, 2, 8] - 
    10*R[2, 10, 2, 9] - 10*R[2, 10, 2, 10] + 8*R[2, 10, 3, 2] - 
    8*R[2, 10, 3, 4] + 8*R[2, 10, 3, 7] + 8*R[2, 10, 3, 8] - 
    4*R[2, 10, 3, 9] - 4*R[2, 10, 3, 10] + 28*R[2, 10, 4, 2] - 
    8*R[2, 10, 4, 3] - 8*R[2, 10, 4, 4] + 4*R[2, 10, 4, 7] + 
    4*R[2, 10, 4, 8] + 16*R[2, 10, 4, 9] + 16*R[2, 10, 4, 10] - 
    10*R[2, 10, 7, 2] + 8*R[2, 10, 7, 3] + 4*R[2, 10, 7, 4] - 
    2*R[2, 10, 7, 7] - 2*R[2, 10, 7, 8] + 2*R[2, 10, 7, 9] - 
    6*R[2, 10, 7, 10] - 10*R[2, 10, 8, 2] + 8*R[2, 10, 8, 3] + 
    4*R[2, 10, 8, 4] - 2*R[2, 10, 8, 7] - 2*R[2, 10, 8, 8] + 
    2*R[2, 10, 8, 9] - 6*R[2, 10, 8, 10] - 10*R[2, 10, 9, 2] - 
    4*R[2, 10, 9, 3] + 16*R[2, 10, 9, 4] - 6*R[2, 10, 9, 7] - 
    6*R[2, 10, 9, 8] - 10*R[2, 10, 10, 2] - 4*R[2, 10, 10, 3] + 
    16*R[2, 10, 10, 4] - 6*R[2, 10, 10, 7] - 6*R[2, 10, 10, 8] + 
    8*R[2, 10, 12, 8] - 8*R[2, 10, 12, 9] - 16*R[3, 2, 2, 4] + 
    8*R[3, 2, 2, 9] + 8*R[3, 2, 2, 10] - 16*R[3, 2, 4, 2] + 
    16*R[3, 2, 4, 4] - 8*R[3, 2, 4, 7] - 8*R[3, 2, 4, 8] - 8*R[3, 2, 4, 9] - 
    8*R[3, 2, 4, 10] - 8*R[3, 2, 7, 4] + 8*R[3, 2, 7, 9] + 8*R[3, 2, 7, 10] - 
    8*R[3, 2, 8, 4] + 8*R[3, 2, 8, 9] + 8*R[3, 2, 8, 10] + 8*R[3, 2, 9, 2] - 
    8*R[3, 2, 9, 4] + 8*R[3, 2, 9, 7] + 8*R[3, 2, 9, 8] - 4*R[3, 2, 9, 9] - 
    4*R[3, 2, 9, 10] + 8*R[3, 2, 10, 2] - 8*R[3, 2, 10, 4] + 
    8*R[3, 2, 10, 7] + 8*R[3, 2, 10, 8] - 4*R[3, 2, 10, 9] - 
    4*R[3, 2, 10, 10] - 16*R[3, 4, 2, 2] + 16*R[3, 4, 2, 4] - 
    8*R[3, 4, 2, 7] - 8*R[3, 4, 2, 8] - 8*R[3, 4, 2, 9] - 8*R[3, 4, 2, 10] + 
    16*R[3, 4, 4, 2] + 16*R[3, 4, 4, 7] + 16*R[3, 4, 4, 8] - 
    8*R[3, 4, 7, 2] + 16*R[3, 4, 7, 4] - 8*R[3, 4, 7, 9] - 8*R[3, 4, 7, 10] - 
    8*R[3, 4, 8, 2] + 16*R[3, 4, 8, 4] - 8*R[3, 4, 8, 9] - 8*R[3, 4, 8, 10] - 
    8*R[3, 4, 9, 2] - 8*R[3, 4, 9, 7] - 8*R[3, 4, 9, 8] - 8*R[3, 4, 10, 2] - 
    8*R[3, 4, 10, 7] - 8*R[3, 4, 10, 8] - 8*R[3, 7, 2, 4] + 8*R[3, 7, 2, 9] + 
    8*R[3, 7, 2, 10] - 8*R[3, 7, 4, 2] + 16*R[3, 7, 4, 4] - 8*R[3, 7, 4, 9] - 
    8*R[3, 7, 4, 10] + 8*R[3, 7, 7, 9] + 8*R[3, 7, 7, 10] + 8*R[3, 7, 8, 9] + 
    8*R[3, 7, 8, 10] + 8*R[3, 7, 9, 2] - 8*R[3, 7, 9, 4] + 8*R[3, 7, 9, 7] + 
    8*R[3, 7, 9, 8] - 4*R[3, 7, 9, 9] - 4*R[3, 7, 9, 10] + 8*R[3, 7, 10, 2] - 
    8*R[3, 7, 10, 4] + 8*R[3, 7, 10, 7] + 8*R[3, 7, 10, 8] - 
    4*R[3, 7, 10, 9] - 4*R[3, 7, 10, 10] - 8*R[3, 8, 2, 4] + 
    8*R[3, 8, 2, 9] + 8*R[3, 8, 2, 10] - 8*R[3, 8, 4, 2] + 16*R[3, 8, 4, 4] - 
    8*R[3, 8, 4, 9] - 8*R[3, 8, 4, 10] + 8*R[3, 8, 7, 9] + 8*R[3, 8, 7, 10] + 
    8*R[3, 8, 8, 9] + 8*R[3, 8, 8, 10] + 8*R[3, 8, 9, 2] - 8*R[3, 8, 9, 4] + 
    8*R[3, 8, 9, 7] + 8*R[3, 8, 9, 8] - 4*R[3, 8, 9, 9] - 4*R[3, 8, 9, 10] + 
    8*R[3, 8, 10, 2] - 8*R[3, 8, 10, 4] + 8*R[3, 8, 10, 7] + 
    8*R[3, 8, 10, 8] - 4*R[3, 8, 10, 9] - 4*R[3, 8, 10, 10] + 
    8*R[3, 9, 2, 2] - 8*R[3, 9, 2, 4] + 8*R[3, 9, 2, 7] + 8*R[3, 9, 2, 8] - 
    4*R[3, 9, 2, 9] - 4*R[3, 9, 2, 10] - 8*R[3, 9, 4, 2] - 8*R[3, 9, 4, 7] - 
    8*R[3, 9, 4, 8] + 8*R[3, 9, 7, 2] - 8*R[3, 9, 7, 4] + 8*R[3, 9, 7, 7] + 
    8*R[3, 9, 7, 8] - 4*R[3, 9, 7, 9] - 4*R[3, 9, 7, 10] + 8*R[3, 9, 8, 2] - 
    8*R[3, 9, 8, 4] + 8*R[3, 9, 8, 7] + 8*R[3, 9, 8, 8] - 4*R[3, 9, 8, 9] - 
    4*R[3, 9, 8, 10] - 4*R[3, 9, 9, 2] - 4*R[3, 9, 9, 7] - 4*R[3, 9, 9, 8] - 
    4*R[3, 9, 10, 2] - 4*R[3, 9, 10, 7] - 4*R[3, 9, 10, 8] + 
    8*R[3, 10, 2, 2] - 8*R[3, 10, 2, 4] + 8*R[3, 10, 2, 7] + 
    8*R[3, 10, 2, 8] - 4*R[3, 10, 2, 9] - 4*R[3, 10, 2, 10] - 
    8*R[3, 10, 4, 2] - 8*R[3, 10, 4, 7] - 8*R[3, 10, 4, 8] + 
    8*R[3, 10, 7, 2] - 8*R[3, 10, 7, 4] + 8*R[3, 10, 7, 7] + 
    8*R[3, 10, 7, 8] - 4*R[3, 10, 7, 9] - 4*R[3, 10, 7, 10] + 
    8*R[3, 10, 8, 2] - 8*R[3, 10, 8, 4] + 8*R[3, 10, 8, 7] + 
    8*R[3, 10, 8, 8] - 4*R[3, 10, 8, 9] - 4*R[3, 10, 8, 10] - 
    4*R[3, 10, 9, 2] - 4*R[3, 10, 9, 7] - 4*R[3, 10, 9, 8] - 
    4*R[3, 10, 10, 2] - 4*R[3, 10, 10, 7] - 4*R[3, 10, 10, 8] + 
    52*R[4, 2, 2, 2] - 16*R[4, 2, 2, 3] - 40*R[4, 2, 2, 4] + 
    8*R[4, 2, 2, 7] + 8*R[4, 2, 2, 8] + 28*R[4, 2, 2, 9] + 
    28*R[4, 2, 2, 10] - 16*R[4, 2, 3, 2] + 16*R[4, 2, 3, 4] - 
    8*R[4, 2, 3, 7] - 8*R[4, 2, 3, 8] - 8*R[4, 2, 3, 9] - 8*R[4, 2, 3, 10] - 
    40*R[4, 2, 4, 2] + 16*R[4, 2, 4, 3] - 32*R[4, 2, 4, 4] - 
    8*R[4, 2, 4, 7] - 8*R[4, 2, 4, 8] - 8*R[4, 2, 4, 9] - 8*R[4, 2, 4, 10] + 
    8*R[4, 2, 7, 2] - 8*R[4, 2, 7, 3] - 8*R[4, 2, 7, 4] - 4*R[4, 2, 7, 7] - 
    4*R[4, 2, 7, 8] + 4*R[4, 2, 7, 9] + 4*R[4, 2, 7, 10] + 8*R[4, 2, 8, 2] - 
    8*R[4, 2, 8, 3] - 8*R[4, 2, 8, 4] - 4*R[4, 2, 8, 7] - 4*R[4, 2, 8, 8] + 
    4*R[4, 2, 8, 9] + 4*R[4, 2, 8, 10] + 28*R[4, 2, 9, 2] - 8*R[4, 2, 9, 3] - 
    8*R[4, 2, 9, 4] + 4*R[4, 2, 9, 7] + 4*R[4, 2, 9, 8] + 16*R[4, 2, 9, 9] + 
    16*R[4, 2, 9, 10] + 28*R[4, 2, 10, 2] - 8*R[4, 2, 10, 3] - 
    8*R[4, 2, 10, 4] + 4*R[4, 2, 10, 7] + 4*R[4, 2, 10, 8] + 
    16*R[4, 2, 10, 9] + 16*R[4, 2, 10, 10] - 16*R[4, 3, 2, 2] + 
    16*R[4, 3, 2, 4] - 8*R[4, 3, 2, 7] - 8*R[4, 3, 2, 8] - 8*R[4, 3, 2, 9] - 
    8*R[4, 3, 2, 10] + 16*R[4, 3, 4, 2] + 16*R[4, 3, 4, 7] + 
    16*R[4, 3, 4, 8] - 8*R[4, 3, 7, 2] + 16*R[4, 3, 7, 4] - 8*R[4, 3, 7, 9] - 
    8*R[4, 3, 7, 10] - 8*R[4, 3, 8, 2] + 16*R[4, 3, 8, 4] - 8*R[4, 3, 8, 9] - 
    8*R[4, 3, 8, 10] - 8*R[4, 3, 9, 2] - 8*R[4, 3, 9, 7] - 8*R[4, 3, 9, 8] - 
    8*R[4, 3, 10, 2] - 8*R[4, 3, 10, 7] - 8*R[4, 3, 10, 8] - 
    40*R[4, 4, 2, 2] + 16*R[4, 4, 2, 3] - 32*R[4, 4, 2, 4] - 
    8*R[4, 4, 2, 7] - 8*R[4, 4, 2, 8] - 8*R[4, 4, 2, 9] - 8*R[4, 4, 2, 10] + 
    16*R[4, 4, 3, 2] + 16*R[4, 4, 3, 7] + 16*R[4, 4, 3, 8] - 
    32*R[4, 4, 4, 2] + 176*R[4, 4, 4, 4] - 32*R[4, 4, 4, 9] - 
    32*R[4, 4, 4, 10] - 8*R[4, 4, 7, 2] + 16*R[4, 4, 7, 3] + 
    8*R[4, 4, 7, 7] + 8*R[4, 4, 7, 8] + 8*R[4, 4, 7, 9] + 8*R[4, 4, 7, 10] - 
    8*R[4, 4, 8, 2] + 16*R[4, 4, 8, 3] + 8*R[4, 4, 8, 7] + 8*R[4, 4, 8, 8] + 
    8*R[4, 4, 8, 9] + 8*R[4, 4, 8, 10] - 8*R[4, 4, 9, 2] - 32*R[4, 4, 9, 4] + 
    8*R[4, 4, 9, 7] + 8*R[4, 4, 9, 8] - 24*R[4, 4, 9, 9] - 
    24*R[4, 4, 9, 10] - 8*R[4, 4, 10, 2] - 32*R[4, 4, 10, 4] + 
    8*R[4, 4, 10, 7] + 8*R[4, 4, 10, 8] - 24*R[4, 4, 10, 9] - 
    24*R[4, 4, 10, 10] + 8*R[4, 7, 2, 2] - 8*R[4, 7, 2, 3] - 
    8*R[4, 7, 2, 4] - 4*R[4, 7, 2, 7] - 4*R[4, 7, 2, 8] + 4*R[4, 7, 2, 9] + 
    4*R[4, 7, 2, 10] - 8*R[4, 7, 3, 2] + 16*R[4, 7, 3, 4] - 8*R[4, 7, 3, 9] - 
    8*R[4, 7, 3, 10] - 8*R[4, 7, 4, 2] + 16*R[4, 7, 4, 3] + 8*R[4, 7, 4, 7] + 
    8*R[4, 7, 4, 8] + 8*R[4, 7, 4, 9] + 8*R[4, 7, 4, 10] - 4*R[4, 7, 7, 2] + 
    8*R[4, 7, 7, 4] - 4*R[4, 7, 7, 9] - 4*R[4, 7, 7, 10] - 4*R[4, 7, 8, 2] + 
    8*R[4, 7, 8, 4] - 4*R[4, 7, 8, 9] - 4*R[4, 7, 8, 10] + 4*R[4, 7, 9, 2] - 
    8*R[4, 7, 9, 3] + 8*R[4, 7, 9, 4] - 4*R[4, 7, 9, 7] - 12*R[4, 7, 9, 8] + 
    8*R[4, 7, 9, 9] + 8*R[4, 7, 9, 10] + 4*R[4, 7, 10, 2] - 
    8*R[4, 7, 10, 3] + 8*R[4, 7, 10, 4] - 4*R[4, 7, 10, 7] - 
    12*R[4, 7, 10, 8] + 8*R[4, 7, 10, 9] + 8*R[4, 7, 10, 10] + 
    8*R[4, 7, 12, 8] - 8*R[4, 7, 12, 9] + 8*R[4, 8, 2, 2] - 8*R[4, 8, 2, 3] - 
    8*R[4, 8, 2, 4] - 4*R[4, 8, 2, 7] - 4*R[4, 8, 2, 8] + 4*R[4, 8, 2, 9] + 
    4*R[4, 8, 2, 10] - 8*R[4, 8, 3, 2] + 16*R[4, 8, 3, 4] - 8*R[4, 8, 3, 9] - 
    8*R[4, 8, 3, 10] - 8*R[4, 8, 4, 2] + 16*R[4, 8, 4, 3] + 8*R[4, 8, 4, 7] + 
    8*R[4, 8, 4, 8] + 8*R[4, 8, 4, 9] + 8*R[4, 8, 4, 10] - 4*R[4, 8, 7, 2] + 
    8*R[4, 8, 7, 4] - 4*R[4, 8, 7, 9] - 4*R[4, 8, 7, 10] - 4*R[4, 8, 8, 2] + 
    8*R[4, 8, 8, 4] - 4*R[4, 8, 8, 9] - 4*R[4, 8, 8, 10] + 4*R[4, 8, 9, 2] - 
    8*R[4, 8, 9, 3] + 8*R[4, 8, 9, 4] - 4*R[4, 8, 9, 7] - 12*R[4, 8, 9, 8] + 
    8*R[4, 8, 9, 9] + 8*R[4, 8, 9, 10] + 4*R[4, 8, 10, 2] - 
    8*R[4, 8, 10, 3] + 8*R[4, 8, 10, 4] - 4*R[4, 8, 10, 7] - 
    12*R[4, 8, 10, 8] + 8*R[4, 8, 10, 9] + 8*R[4, 8, 10, 10] + 
    8*R[4, 8, 12, 8] - 8*R[4, 8, 12, 9] + 28*R[4, 9, 2, 2] - 
    8*R[4, 9, 2, 3] - 8*R[4, 9, 2, 4] + 4*R[4, 9, 2, 7] + 4*R[4, 9, 2, 8] + 
    16*R[4, 9, 2, 9] + 16*R[4, 9, 2, 10] - 8*R[4, 9, 3, 2] - 
    8*R[4, 9, 3, 7] - 8*R[4, 9, 3, 8] - 8*R[4, 9, 4, 2] - 32*R[4, 9, 4, 4] + 
    8*R[4, 9, 4, 7] + 8*R[4, 9, 4, 8] - 24*R[4, 9, 4, 9] - 
    24*R[4, 9, 4, 10] + 4*R[4, 9, 7, 2] - 8*R[4, 9, 7, 3] + 8*R[4, 9, 7, 4] - 
    4*R[4, 9, 7, 7] - 4*R[4, 9, 7, 8] + 8*R[4, 9, 7, 10] + 4*R[4, 9, 8, 2] - 
    8*R[4, 9, 8, 3] + 8*R[4, 9, 8, 4] - 4*R[4, 9, 8, 7] - 4*R[4, 9, 8, 8] + 
    8*R[4, 9, 8, 10] + 16*R[4, 9, 9, 2] - 24*R[4, 9, 9, 4] + 
    8*R[4, 9, 9, 7] + 8*R[4, 9, 9, 8] + 16*R[4, 9, 10, 2] - 
    24*R[4, 9, 10, 4] + 8*R[4, 9, 10, 7] + 8*R[4, 9, 10, 8] - 
    8*R[4, 9, 12, 8] + 8*R[4, 9, 12, 9] + 28*R[4, 10, 2, 2] - 
    8*R[4, 10, 2, 3] - 8*R[4, 10, 2, 4] + 4*R[4, 10, 2, 7] + 
    4*R[4, 10, 2, 8] + 16*R[4, 10, 2, 9] + 16*R[4, 10, 2, 10] - 
    8*R[4, 10, 3, 2] - 8*R[4, 10, 3, 7] - 8*R[4, 10, 3, 8] - 
    8*R[4, 10, 4, 2] - 32*R[4, 10, 4, 4] + 8*R[4, 10, 4, 7] + 
    8*R[4, 10, 4, 8] - 24*R[4, 10, 4, 9] - 24*R[4, 10, 4, 10] + 
    4*R[4, 10, 7, 2] - 8*R[4, 10, 7, 3] + 8*R[4, 10, 7, 4] - 
    4*R[4, 10, 7, 7] - 4*R[4, 10, 7, 8] + 8*R[4, 10, 7, 10] + 
    4*R[4, 10, 8, 2] - 8*R[4, 10, 8, 3] + 8*R[4, 10, 8, 4] - 
    4*R[4, 10, 8, 7] - 4*R[4, 10, 8, 8] + 8*R[4, 10, 8, 10] + 
    16*R[4, 10, 9, 2] - 24*R[4, 10, 9, 4] + 8*R[4, 10, 9, 7] + 
    8*R[4, 10, 9, 8] + 16*R[4, 10, 10, 2] - 24*R[4, 10, 10, 4] + 
    8*R[4, 10, 10, 7] + 8*R[4, 10, 10, 8] - 8*R[4, 10, 12, 8] + 
    8*R[4, 10, 12, 9] + 8*R[7, 2, 2, 4] - 10*R[7, 2, 2, 9] - 
    10*R[7, 2, 2, 10] - 8*R[7, 2, 3, 4] + 8*R[7, 2, 3, 9] + 
    8*R[7, 2, 3, 10] + 8*R[7, 2, 4, 2] - 8*R[7, 2, 4, 3] - 8*R[7, 2, 4, 4] - 
    4*R[7, 2, 4, 7] - 4*R[7, 2, 4, 8] + 4*R[7, 2, 4, 9] + 4*R[7, 2, 4, 10] - 
    4*R[7, 2, 7, 4] - 2*R[7, 2, 7, 9] - 2*R[7, 2, 7, 10] - 4*R[7, 2, 8, 4] - 
    2*R[7, 2, 8, 9] - 2*R[7, 2, 8, 10] - 10*R[7, 2, 9, 2] + 8*R[7, 2, 9, 3] + 
    4*R[7, 2, 9, 4] - 2*R[7, 2, 9, 7] + 6*R[7, 2, 9, 8] - 6*R[7, 2, 9, 9] - 
    6*R[7, 2, 9, 10] - 10*R[7, 2, 10, 2] + 8*R[7, 2, 10, 3] + 
    4*R[7, 2, 10, 4] - 2*R[7, 2, 10, 7] + 6*R[7, 2, 10, 8] - 
    6*R[7, 2, 10, 9] - 6*R[7, 2, 10, 10] - 8*R[7, 2, 12, 8] + 
    8*R[7, 2, 12, 9] - 8*R[7, 3, 2, 4] + 8*R[7, 3, 2, 9] + 8*R[7, 3, 2, 10] - 
    8*R[7, 3, 4, 2] + 16*R[7, 3, 4, 4] - 8*R[7, 3, 4, 9] - 8*R[7, 3, 4, 10] + 
    8*R[7, 3, 7, 9] + 8*R[7, 3, 7, 10] + 8*R[7, 3, 8, 9] + 8*R[7, 3, 8, 10] + 
    8*R[7, 3, 9, 2] - 8*R[7, 3, 9, 4] + 8*R[7, 3, 9, 7] + 8*R[7, 3, 9, 8] - 
    4*R[7, 3, 9, 9] - 4*R[7, 3, 9, 10] + 8*R[7, 3, 10, 2] - 
    8*R[7, 3, 10, 4] + 8*R[7, 3, 10, 7] + 8*R[7, 3, 10, 8] - 
    4*R[7, 3, 10, 9] - 4*R[7, 3, 10, 10] + 8*R[7, 4, 2, 2] - 
    8*R[7, 4, 2, 3] - 8*R[7, 4, 2, 4] - 4*R[7, 4, 2, 7] - 4*R[7, 4, 2, 8] + 
    4*R[7, 4, 2, 9] + 4*R[7, 4, 2, 10] - 8*R[7, 4, 3, 2] + 16*R[7, 4, 3, 4] - 
    8*R[7, 4, 3, 9] - 8*R[7, 4, 3, 10] - 8*R[7, 4, 4, 2] + 16*R[7, 4, 4, 3] + 
    8*R[7, 4, 4, 7] + 8*R[7, 4, 4, 8] + 8*R[7, 4, 4, 9] + 8*R[7, 4, 4, 10] - 
    4*R[7, 4, 7, 2] + 8*R[7, 4, 7, 4] - 4*R[7, 4, 7, 9] - 4*R[7, 4, 7, 10] - 
    4*R[7, 4, 8, 2] + 8*R[7, 4, 8, 4] - 4*R[7, 4, 8, 9] - 4*R[7, 4, 8, 10] + 
    4*R[7, 4, 9, 2] - 8*R[7, 4, 9, 3] + 8*R[7, 4, 9, 4] - 4*R[7, 4, 9, 7] - 
    12*R[7, 4, 9, 8] + 8*R[7, 4, 9, 9] + 8*R[7, 4, 9, 10] + 
    4*R[7, 4, 10, 2] - 8*R[7, 4, 10, 3] + 8*R[7, 4, 10, 4] - 
    4*R[7, 4, 10, 7] - 12*R[7, 4, 10, 8] + 8*R[7, 4, 10, 9] + 
    8*R[7, 4, 10, 10] + 8*R[7, 4, 12, 8] - 8*R[7, 4, 12, 9] - 
    4*R[7, 7, 2, 4] - 2*R[7, 7, 2, 9] - 2*R[7, 7, 2, 10] + 8*R[7, 7, 3, 9] + 
    8*R[7, 7, 3, 10] - 4*R[7, 7, 4, 2] + 8*R[7, 7, 4, 4] - 4*R[7, 7, 4, 9] - 
    4*R[7, 7, 4, 10] + 8*R[7, 7, 7, 9] + 8*R[7, 7, 7, 10] - 
    2*R[7, 7, 7, 12] + 8*R[7, 7, 8, 9] + 8*R[7, 7, 8, 10] - 
    2*R[7, 7, 8, 12] - 2*R[7, 7, 9, 2] + 8*R[7, 7, 9, 3] - 4*R[7, 7, 9, 4] + 
    6*R[7, 7, 9, 7] + 10*R[7, 7, 9, 8] - 8*R[7, 7, 9, 9] - 8*R[7, 7, 9, 10] + 
    2*R[7, 7, 9, 12] - 2*R[7, 7, 10, 2] + 8*R[7, 7, 10, 3] - 
    4*R[7, 7, 10, 4] + 6*R[7, 7, 10, 7] + 10*R[7, 7, 10, 8] - 
    8*R[7, 7, 10, 9] - 8*R[7, 7, 10, 10] + 2*R[7, 7, 10, 12] - 
    4*R[7, 7, 12, 8] + 4*R[7, 7, 12, 9] - 4*R[7, 8, 2, 4] - 2*R[7, 8, 2, 9] - 
    2*R[7, 8, 2, 10] + 8*R[7, 8, 3, 9] + 8*R[7, 8, 3, 10] - 4*R[7, 8, 4, 2] + 
    8*R[7, 8, 4, 4] - 4*R[7, 8, 4, 9] - 4*R[7, 8, 4, 10] + 8*R[7, 8, 7, 9] + 
    8*R[7, 8, 7, 10] - 2*R[7, 8, 7, 12] + 8*R[7, 8, 8, 9] + 
    8*R[7, 8, 8, 10] - 2*R[7, 8, 8, 12] - 2*R[7, 8, 9, 2] + 8*R[7, 8, 9, 3] - 
    4*R[7, 8, 9, 4] + 6*R[7, 8, 9, 7] + 10*R[7, 8, 9, 8] - 8*R[7, 8, 9, 9] - 
    8*R[7, 8, 9, 10] + 2*R[7, 8, 9, 12] - 2*R[7, 8, 10, 2] + 
    8*R[7, 8, 10, 3] - 4*R[7, 8, 10, 4] + 6*R[7, 8, 10, 7] + 
    10*R[7, 8, 10, 8] - 8*R[7, 8, 10, 9] - 8*R[7, 8, 10, 10] + 
    2*R[7, 8, 10, 12] - 4*R[7, 8, 12, 8] + 4*R[7, 8, 12, 9] - 
    10*R[7, 9, 2, 2] + 8*R[7, 9, 2, 3] + 4*R[7, 9, 2, 4] - 2*R[7, 9, 2, 7] + 
    6*R[7, 9, 2, 8] - 6*R[7, 9, 2, 9] - 6*R[7, 9, 2, 10] + 8*R[7, 9, 3, 2] - 
    8*R[7, 9, 3, 4] + 8*R[7, 9, 3, 7] + 8*R[7, 9, 3, 8] - 4*R[7, 9, 3, 9] - 
    4*R[7, 9, 3, 10] + 4*R[7, 9, 4, 2] - 8*R[7, 9, 4, 3] + 8*R[7, 9, 4, 4] - 
    4*R[7, 9, 4, 7] - 12*R[7, 9, 4, 8] + 8*R[7, 9, 4, 9] + 8*R[7, 9, 4, 10] - 
    2*R[7, 9, 7, 2] + 8*R[7, 9, 7, 3] - 4*R[7, 9, 7, 4] + 6*R[7, 9, 7, 7] + 
    6*R[7, 9, 7, 8] - 10*R[7, 9, 7, 9] - 8*R[7, 9, 7, 10] + 
    6*R[7, 9, 7, 12] + 6*R[7, 9, 8, 2] + 8*R[7, 9, 8, 3] - 12*R[7, 9, 8, 4] + 
    6*R[7, 9, 8, 7] + 10*R[7, 9, 8, 8] - 8*R[7, 9, 8, 10] + 
    2*R[7, 9, 8, 12] - 6*R[7, 9, 9, 2] - 4*R[7, 9, 9, 3] + 8*R[7, 9, 9, 4] - 
    6*R[7, 9, 9, 7] - 2*R[7, 9, 9, 8] - 2*R[7, 9, 9, 12] - 6*R[7, 9, 10, 2] - 
    4*R[7, 9, 10, 3] + 8*R[7, 9, 10, 4] - 2*R[7, 9, 10, 7] - 
    4*R[7, 9, 10, 8] - 6*R[7, 9, 10, 12] + 4*R[7, 9, 12, 8] - 
    4*R[7, 9, 12, 9] - 10*R[7, 10, 2, 2] + 8*R[7, 10, 2, 3] + 
    4*R[7, 10, 2, 4] - 2*R[7, 10, 2, 7] + 6*R[7, 10, 2, 8] - 
    6*R[7, 10, 2, 9] - 6*R[7, 10, 2, 10] + 8*R[7, 10, 3, 2] - 
    8*R[7, 10, 3, 4] + 8*R[7, 10, 3, 7] + 8*R[7, 10, 3, 8] - 
    4*R[7, 10, 3, 9] - 4*R[7, 10, 3, 10] + 4*R[7, 10, 4, 2] - 
    8*R[7, 10, 4, 3] + 8*R[7, 10, 4, 4] - 4*R[7, 10, 4, 7] - 
    12*R[7, 10, 4, 8] + 8*R[7, 10, 4, 9] + 8*R[7, 10, 4, 10] - 
    2*R[7, 10, 7, 2] + 8*R[7, 10, 7, 3] - 4*R[7, 10, 7, 4] + 
    6*R[7, 10, 7, 7] + 6*R[7, 10, 7, 8] - 4*R[7, 10, 7, 9] - 
    8*R[7, 10, 7, 10] + 2*R[7, 10, 7, 12] + 6*R[7, 10, 8, 2] + 
    8*R[7, 10, 8, 3] - 12*R[7, 10, 8, 4] + 6*R[7, 10, 8, 7] + 
    10*R[7, 10, 8, 8] - 6*R[7, 10, 8, 9] - 8*R[7, 10, 8, 10] + 
    6*R[7, 10, 8, 12] - 6*R[7, 10, 9, 2] - 4*R[7, 10, 9, 3] + 
    8*R[7, 10, 9, 4] - 2*R[7, 10, 9, 7] - 4*R[7, 10, 9, 8] - 
    6*R[7, 10, 9, 12] - 6*R[7, 10, 10, 2] - 4*R[7, 10, 10, 3] + 
    8*R[7, 10, 10, 4] - 6*R[7, 10, 10, 7] - 2*R[7, 10, 10, 8] - 
    2*R[7, 10, 10, 12] + 4*R[7, 10, 12, 8] - 4*R[7, 10, 12, 9] - 
    8*R[7, 12, 2, 8] + 8*R[7, 12, 2, 9] + 8*R[7, 12, 4, 8] - 
    8*R[7, 12, 4, 9] - 8*R[7, 12, 8, 2] + 8*R[7, 12, 8, 4] - 
    4*R[7, 12, 8, 8] - 4*R[7, 12, 8, 9] + 8*R[7, 12, 9, 2] - 
    8*R[7, 12, 9, 4] + 4*R[7, 12, 9, 8] + 4*R[7, 12, 9, 9] - 
    8*R[7, 12, 12, 8] + 8*R[7, 12, 12, 9] + 8*R[8, 2, 2, 4] - 
    10*R[8, 2, 2, 9] - 10*R[8, 2, 2, 10] - 8*R[8, 2, 3, 4] + 
    8*R[8, 2, 3, 9] + 8*R[8, 2, 3, 10] + 8*R[8, 2, 4, 2] - 8*R[8, 2, 4, 3] - 
    8*R[8, 2, 4, 4] - 4*R[8, 2, 4, 7] - 4*R[8, 2, 4, 8] + 4*R[8, 2, 4, 9] + 
    4*R[8, 2, 4, 10] - 4*R[8, 2, 7, 4] - 2*R[8, 2, 7, 9] - 2*R[8, 2, 7, 10] - 
    4*R[8, 2, 8, 4] - 2*R[8, 2, 8, 9] - 2*R[8, 2, 8, 10] - 10*R[8, 2, 9, 2] + 
    8*R[8, 2, 9, 3] + 4*R[8, 2, 9, 4] - 2*R[8, 2, 9, 7] + 6*R[8, 2, 9, 8] - 
    6*R[8, 2, 9, 9] - 6*R[8, 2, 9, 10] - 10*R[8, 2, 10, 2] + 
    8*R[8, 2, 10, 3] + 4*R[8, 2, 10, 4] - 2*R[8, 2, 10, 7] + 
    6*R[8, 2, 10, 8] - 6*R[8, 2, 10, 9] - 6*R[8, 2, 10, 10] - 
    8*R[8, 2, 12, 8] + 8*R[8, 2, 12, 9] - 8*R[8, 3, 2, 4] + 8*R[8, 3, 2, 9] + 
    8*R[8, 3, 2, 10] - 8*R[8, 3, 4, 2] + 16*R[8, 3, 4, 4] - 8*R[8, 3, 4, 9] - 
    8*R[8, 3, 4, 10] + 8*R[8, 3, 7, 9] + 8*R[8, 3, 7, 10] + 8*R[8, 3, 8, 9] + 
    8*R[8, 3, 8, 10] + 8*R[8, 3, 9, 2] - 8*R[8, 3, 9, 4] + 8*R[8, 3, 9, 7] + 
    8*R[8, 3, 9, 8] - 4*R[8, 3, 9, 9] - 4*R[8, 3, 9, 10] + 8*R[8, 3, 10, 2] - 
    8*R[8, 3, 10, 4] + 8*R[8, 3, 10, 7] + 8*R[8, 3, 10, 8] - 
    4*R[8, 3, 10, 9] - 4*R[8, 3, 10, 10] + 8*R[8, 4, 2, 2] - 
    8*R[8, 4, 2, 3] - 8*R[8, 4, 2, 4] - 4*R[8, 4, 2, 7] - 4*R[8, 4, 2, 8] + 
    4*R[8, 4, 2, 9] + 4*R[8, 4, 2, 10] - 8*R[8, 4, 3, 2] + 16*R[8, 4, 3, 4] - 
    8*R[8, 4, 3, 9] - 8*R[8, 4, 3, 10] - 8*R[8, 4, 4, 2] + 16*R[8, 4, 4, 3] + 
    8*R[8, 4, 4, 7] + 8*R[8, 4, 4, 8] + 8*R[8, 4, 4, 9] + 8*R[8, 4, 4, 10] - 
    4*R[8, 4, 7, 2] + 8*R[8, 4, 7, 4] - 4*R[8, 4, 7, 9] - 4*R[8, 4, 7, 10] - 
    4*R[8, 4, 8, 2] + 8*R[8, 4, 8, 4] - 4*R[8, 4, 8, 9] - 4*R[8, 4, 8, 10] + 
    4*R[8, 4, 9, 2] - 8*R[8, 4, 9, 3] + 8*R[8, 4, 9, 4] - 4*R[8, 4, 9, 7] - 
    12*R[8, 4, 9, 8] + 8*R[8, 4, 9, 9] + 8*R[8, 4, 9, 10] + 
    4*R[8, 4, 10, 2] - 8*R[8, 4, 10, 3] + 8*R[8, 4, 10, 4] - 
    4*R[8, 4, 10, 7] - 12*R[8, 4, 10, 8] + 8*R[8, 4, 10, 9] + 
    8*R[8, 4, 10, 10] + 8*R[8, 4, 12, 8] - 8*R[8, 4, 12, 9] - 
    4*R[8, 7, 2, 4] - 2*R[8, 7, 2, 9] - 2*R[8, 7, 2, 10] + 8*R[8, 7, 3, 9] + 
    8*R[8, 7, 3, 10] - 4*R[8, 7, 4, 2] + 8*R[8, 7, 4, 4] - 4*R[8, 7, 4, 9] - 
    4*R[8, 7, 4, 10] + 8*R[8, 7, 7, 9] + 8*R[8, 7, 7, 10] - 
    2*R[8, 7, 7, 12] + 8*R[8, 7, 8, 9] + 8*R[8, 7, 8, 10] - 
    2*R[8, 7, 8, 12] - 2*R[8, 7, 9, 2] + 8*R[8, 7, 9, 3] - 4*R[8, 7, 9, 4] + 
    6*R[8, 7, 9, 7] + 10*R[8, 7, 9, 8] - 8*R[8, 7, 9, 9] - 8*R[8, 7, 9, 10] + 
    2*R[8, 7, 9, 12] - 2*R[8, 7, 10, 2] + 8*R[8, 7, 10, 3] - 
    4*R[8, 7, 10, 4] + 6*R[8, 7, 10, 7] + 10*R[8, 7, 10, 8] - 
    8*R[8, 7, 10, 9] - 8*R[8, 7, 10, 10] + 2*R[8, 7, 10, 12] - 
    4*R[8, 7, 12, 8] + 4*R[8, 7, 12, 9] - 4*R[8, 8, 2, 4] - 2*R[8, 8, 2, 9] - 
    2*R[8, 8, 2, 10] + 8*R[8, 8, 3, 9] + 8*R[8, 8, 3, 10] - 4*R[8, 8, 4, 2] + 
    8*R[8, 8, 4, 4] - 4*R[8, 8, 4, 9] - 4*R[8, 8, 4, 10] + 8*R[8, 8, 7, 9] + 
    8*R[8, 8, 7, 10] - 2*R[8, 8, 7, 12] + 8*R[8, 8, 8, 9] + 
    8*R[8, 8, 8, 10] - 2*R[8, 8, 8, 12] - 2*R[8, 8, 9, 2] + 8*R[8, 8, 9, 3] - 
    4*R[8, 8, 9, 4] + 6*R[8, 8, 9, 7] + 10*R[8, 8, 9, 8] - 8*R[8, 8, 9, 9] - 
    8*R[8, 8, 9, 10] + 2*R[8, 8, 9, 12] - 2*R[8, 8, 10, 2] + 
    8*R[8, 8, 10, 3] - 4*R[8, 8, 10, 4] + 6*R[8, 8, 10, 7] + 
    10*R[8, 8, 10, 8] - 8*R[8, 8, 10, 9] - 8*R[8, 8, 10, 10] + 
    2*R[8, 8, 10, 12] - 4*R[8, 8, 12, 8] + 4*R[8, 8, 12, 9] - 
    10*R[8, 9, 2, 2] + 8*R[8, 9, 2, 3] + 4*R[8, 9, 2, 4] - 2*R[8, 9, 2, 7] + 
    6*R[8, 9, 2, 8] - 6*R[8, 9, 2, 9] - 6*R[8, 9, 2, 10] + 8*R[8, 9, 3, 2] - 
    8*R[8, 9, 3, 4] + 8*R[8, 9, 3, 7] + 8*R[8, 9, 3, 8] - 4*R[8, 9, 3, 9] - 
    4*R[8, 9, 3, 10] + 4*R[8, 9, 4, 2] - 8*R[8, 9, 4, 3] + 8*R[8, 9, 4, 4] - 
    4*R[8, 9, 4, 7] - 12*R[8, 9, 4, 8] + 8*R[8, 9, 4, 9] + 8*R[8, 9, 4, 10] - 
    2*R[8, 9, 7, 2] + 8*R[8, 9, 7, 3] - 4*R[8, 9, 7, 4] + 6*R[8, 9, 7, 7] + 
    6*R[8, 9, 7, 8] - 10*R[8, 9, 7, 9] - 8*R[8, 9, 7, 10] + 
    6*R[8, 9, 7, 12] + 6*R[8, 9, 8, 2] + 8*R[8, 9, 8, 3] - 12*R[8, 9, 8, 4] + 
    6*R[8, 9, 8, 7] + 10*R[8, 9, 8, 8] - 8*R[8, 9, 8, 10] + 
    2*R[8, 9, 8, 12] - 6*R[8, 9, 9, 2] - 4*R[8, 9, 9, 3] + 8*R[8, 9, 9, 4] - 
    6*R[8, 9, 9, 7] - 2*R[8, 9, 9, 8] - 2*R[8, 9, 9, 12] - 6*R[8, 9, 10, 2] - 
    4*R[8, 9, 10, 3] + 8*R[8, 9, 10, 4] - 2*R[8, 9, 10, 7] - 
    4*R[8, 9, 10, 8] - 6*R[8, 9, 10, 12] + 4*R[8, 9, 12, 8] - 
    4*R[8, 9, 12, 9] - 10*R[8, 10, 2, 2] + 8*R[8, 10, 2, 3] + 
    4*R[8, 10, 2, 4] - 2*R[8, 10, 2, 7] + 6*R[8, 10, 2, 8] - 
    6*R[8, 10, 2, 9] - 6*R[8, 10, 2, 10] + 8*R[8, 10, 3, 2] - 
    8*R[8, 10, 3, 4] + 8*R[8, 10, 3, 7] + 8*R[8, 10, 3, 8] - 
    4*R[8, 10, 3, 9] - 4*R[8, 10, 3, 10] + 4*R[8, 10, 4, 2] - 
    8*R[8, 10, 4, 3] + 8*R[8, 10, 4, 4] - 4*R[8, 10, 4, 7] - 
    12*R[8, 10, 4, 8] + 8*R[8, 10, 4, 9] + 8*R[8, 10, 4, 10] - 
    2*R[8, 10, 7, 2] + 8*R[8, 10, 7, 3] - 4*R[8, 10, 7, 4] + 
    6*R[8, 10, 7, 7] + 6*R[8, 10, 7, 8] - 4*R[8, 10, 7, 9] - 
    8*R[8, 10, 7, 10] + 2*R[8, 10, 7, 12] + 6*R[8, 10, 8, 2] + 
    8*R[8, 10, 8, 3] - 12*R[8, 10, 8, 4] + 6*R[8, 10, 8, 7] + 
    10*R[8, 10, 8, 8] - 6*R[8, 10, 8, 9] - 8*R[8, 10, 8, 10] + 
    6*R[8, 10, 8, 12] - 6*R[8, 10, 9, 2] - 4*R[8, 10, 9, 3] + 
    8*R[8, 10, 9, 4] - 2*R[8, 10, 9, 7] - 4*R[8, 10, 9, 8] - 
    6*R[8, 10, 9, 12] - 6*R[8, 10, 10, 2] - 4*R[8, 10, 10, 3] + 
    8*R[8, 10, 10, 4] - 6*R[8, 10, 10, 7] - 2*R[8, 10, 10, 8] - 
    2*R[8, 10, 10, 12] + 4*R[8, 10, 12, 8] - 4*R[8, 10, 12, 9] - 
    8*R[8, 12, 2, 8] + 8*R[8, 12, 2, 9] + 8*R[8, 12, 4, 8] - 
    8*R[8, 12, 4, 9] - 8*R[8, 12, 8, 2] + 8*R[8, 12, 8, 4] - 
    4*R[8, 12, 8, 8] - 4*R[8, 12, 8, 9] + 8*R[8, 12, 9, 2] - 
    8*R[8, 12, 9, 4] + 4*R[8, 12, 9, 8] + 4*R[8, 12, 9, 9] - 
    8*R[8, 12, 12, 8] + 8*R[8, 12, 12, 9] - 34*R[9, 2, 2, 2] + 
    8*R[9, 2, 2, 3] + 28*R[9, 2, 2, 4] - 10*R[9, 2, 2, 7] - 
    10*R[9, 2, 2, 8] - 10*R[9, 2, 2, 9] - 10*R[9, 2, 2, 10] + 
    8*R[9, 2, 3, 2] - 8*R[9, 2, 3, 4] + 8*R[9, 2, 3, 7] + 8*R[9, 2, 3, 8] - 
    4*R[9, 2, 3, 9] - 4*R[9, 2, 3, 10] + 28*R[9, 2, 4, 2] - 8*R[9, 2, 4, 3] - 
    8*R[9, 2, 4, 4] + 4*R[9, 2, 4, 7] + 4*R[9, 2, 4, 8] + 16*R[9, 2, 4, 9] + 
    16*R[9, 2, 4, 10] - 10*R[9, 2, 7, 2] + 8*R[9, 2, 7, 3] + 
    4*R[9, 2, 7, 4] - 2*R[9, 2, 7, 7] - 2*R[9, 2, 7, 8] + 2*R[9, 2, 7, 9] - 
    6*R[9, 2, 7, 10] - 10*R[9, 2, 8, 2] + 8*R[9, 2, 8, 3] + 4*R[9, 2, 8, 4] - 
    2*R[9, 2, 8, 7] - 2*R[9, 2, 8, 8] + 2*R[9, 2, 8, 9] - 6*R[9, 2, 8, 10] - 
    10*R[9, 2, 9, 2] - 4*R[9, 2, 9, 3] + 16*R[9, 2, 9, 4] - 6*R[9, 2, 9, 7] - 
    6*R[9, 2, 9, 8] - 10*R[9, 2, 10, 2] - 4*R[9, 2, 10, 3] + 
    16*R[9, 2, 10, 4] - 6*R[9, 2, 10, 7] - 6*R[9, 2, 10, 8] + 
    8*R[9, 2, 12, 8] - 8*R[9, 2, 12, 9] + 8*R[9, 3, 2, 2] - 8*R[9, 3, 2, 4] + 
    8*R[9, 3, 2, 7] + 8*R[9, 3, 2, 8] - 4*R[9, 3, 2, 9] - 4*R[9, 3, 2, 10] - 
    8*R[9, 3, 4, 2] - 8*R[9, 3, 4, 7] - 8*R[9, 3, 4, 8] + 8*R[9, 3, 7, 2] - 
    8*R[9, 3, 7, 4] + 8*R[9, 3, 7, 7] + 8*R[9, 3, 7, 8] - 4*R[9, 3, 7, 9] - 
    4*R[9, 3, 7, 10] + 8*R[9, 3, 8, 2] - 8*R[9, 3, 8, 4] + 8*R[9, 3, 8, 7] + 
    8*R[9, 3, 8, 8] - 4*R[9, 3, 8, 9] - 4*R[9, 3, 8, 10] - 4*R[9, 3, 9, 2] - 
    4*R[9, 3, 9, 7] - 4*R[9, 3, 9, 8] - 4*R[9, 3, 10, 2] - 4*R[9, 3, 10, 7] - 
    4*R[9, 3, 10, 8] + 28*R[9, 4, 2, 2] - 8*R[9, 4, 2, 3] - 8*R[9, 4, 2, 4] + 
    4*R[9, 4, 2, 7] + 4*R[9, 4, 2, 8] + 16*R[9, 4, 2, 9] + 
    16*R[9, 4, 2, 10] - 8*R[9, 4, 3, 2] - 8*R[9, 4, 3, 7] - 8*R[9, 4, 3, 8] - 
    8*R[9, 4, 4, 2] - 32*R[9, 4, 4, 4] + 8*R[9, 4, 4, 7] + 8*R[9, 4, 4, 8] - 
    24*R[9, 4, 4, 9] - 24*R[9, 4, 4, 10] + 4*R[9, 4, 7, 2] - 
    8*R[9, 4, 7, 3] + 8*R[9, 4, 7, 4] - 4*R[9, 4, 7, 7] - 4*R[9, 4, 7, 8] + 
    8*R[9, 4, 7, 10] + 4*R[9, 4, 8, 2] - 8*R[9, 4, 8, 3] + 8*R[9, 4, 8, 4] - 
    4*R[9, 4, 8, 7] - 4*R[9, 4, 8, 8] + 8*R[9, 4, 8, 10] + 16*R[9, 4, 9, 2] - 
    24*R[9, 4, 9, 4] + 8*R[9, 4, 9, 7] + 8*R[9, 4, 9, 8] + 
    16*R[9, 4, 10, 2] - 24*R[9, 4, 10, 4] + 8*R[9, 4, 10, 7] + 
    8*R[9, 4, 10, 8] - 8*R[9, 4, 12, 8] + 8*R[9, 4, 12, 9] - 
    10*R[9, 7, 2, 2] + 8*R[9, 7, 2, 3] + 4*R[9, 7, 2, 4] - 2*R[9, 7, 2, 7] - 
    2*R[9, 7, 2, 8] + 2*R[9, 7, 2, 9] - 6*R[9, 7, 2, 10] + 8*R[9, 7, 3, 2] - 
    8*R[9, 7, 3, 4] + 8*R[9, 7, 3, 7] + 8*R[9, 7, 3, 8] - 4*R[9, 7, 3, 9] - 
    4*R[9, 7, 3, 10] + 4*R[9, 7, 4, 2] - 8*R[9, 7, 4, 3] + 8*R[9, 7, 4, 4] - 
    4*R[9, 7, 4, 7] - 4*R[9, 7, 4, 8] + 8*R[9, 7, 4, 10] - 2*R[9, 7, 7, 2] + 
    8*R[9, 7, 7, 3] - 4*R[9, 7, 7, 4] + 6*R[9, 7, 7, 7] + 6*R[9, 7, 7, 8] - 
    4*R[9, 7, 7, 9] - 8*R[9, 7, 7, 10] + 2*R[9, 7, 7, 12] - 2*R[9, 7, 8, 2] + 
    8*R[9, 7, 8, 3] - 4*R[9, 7, 8, 4] + 6*R[9, 7, 8, 7] + 6*R[9, 7, 8, 8] - 
    10*R[9, 7, 8, 9] - 8*R[9, 7, 8, 10] + 6*R[9, 7, 8, 12] + 
    2*R[9, 7, 9, 2] - 4*R[9, 7, 9, 3] - 2*R[9, 7, 9, 7] + 4*R[9, 7, 9, 9] - 
    6*R[9, 7, 9, 12] - 6*R[9, 7, 10, 2] - 4*R[9, 7, 10, 3] + 
    8*R[9, 7, 10, 4] - 6*R[9, 7, 10, 7] - 2*R[9, 7, 10, 8] - 
    2*R[9, 7, 10, 12] - 4*R[9, 7, 12, 8] + 4*R[9, 7, 12, 9] - 
    10*R[9, 8, 2, 2] + 8*R[9, 8, 2, 3] + 4*R[9, 8, 2, 4] - 2*R[9, 8, 2, 7] - 
    2*R[9, 8, 2, 8] + 2*R[9, 8, 2, 9] - 6*R[9, 8, 2, 10] + 8*R[9, 8, 3, 2] - 
    8*R[9, 8, 3, 4] + 8*R[9, 8, 3, 7] + 8*R[9, 8, 3, 8] - 4*R[9, 8, 3, 9] - 
    4*R[9, 8, 3, 10] + 4*R[9, 8, 4, 2] - 8*R[9, 8, 4, 3] + 8*R[9, 8, 4, 4] - 
    4*R[9, 8, 4, 7] - 4*R[9, 8, 4, 8] + 8*R[9, 8, 4, 10] - 2*R[9, 8, 7, 2] + 
    8*R[9, 8, 7, 3] - 4*R[9, 8, 7, 4] + 6*R[9, 8, 7, 7] + 6*R[9, 8, 7, 8] - 
    10*R[9, 8, 7, 9] - 8*R[9, 8, 7, 10] + 6*R[9, 8, 7, 12] - 
    2*R[9, 8, 8, 2] + 8*R[9, 8, 8, 3] - 4*R[9, 8, 8, 4] + 6*R[9, 8, 8, 7] + 
    6*R[9, 8, 8, 8] - 4*R[9, 8, 8, 9] - 8*R[9, 8, 8, 10] + 2*R[9, 8, 8, 12] + 
    2*R[9, 8, 9, 2] - 4*R[9, 8, 9, 3] - 6*R[9, 8, 9, 7] + 2*R[9, 8, 9, 8] + 
    4*R[9, 8, 9, 9] - 2*R[9, 8, 9, 12] - 6*R[9, 8, 10, 2] - 
    4*R[9, 8, 10, 3] + 8*R[9, 8, 10, 4] - 2*R[9, 8, 10, 7] - 
    4*R[9, 8, 10, 8] - 6*R[9, 8, 10, 12] - 4*R[9, 8, 12, 8] + 
    4*R[9, 8, 12, 9] - 10*R[9, 9, 2, 2] - 4*R[9, 9, 2, 3] + 
    16*R[9, 9, 2, 4] - 6*R[9, 9, 2, 7] - 6*R[9, 9, 2, 8] - 4*R[9, 9, 3, 2] - 
    4*R[9, 9, 3, 7] - 4*R[9, 9, 3, 8] + 16*R[9, 9, 4, 2] - 24*R[9, 9, 4, 4] + 
    8*R[9, 9, 4, 7] + 8*R[9, 9, 4, 8] - 6*R[9, 9, 7, 2] - 4*R[9, 9, 7, 3] + 
    8*R[9, 9, 7, 4] - 6*R[9, 9, 7, 7] - 6*R[9, 9, 7, 8] + 4*R[9, 9, 7, 9] - 
    2*R[9, 9, 7, 12] - 6*R[9, 9, 8, 2] - 4*R[9, 9, 8, 3] + 8*R[9, 9, 8, 4] - 
    6*R[9, 9, 8, 7] - 6*R[9, 9, 8, 8] + 4*R[9, 9, 8, 9] - 2*R[9, 9, 8, 12] - 
    2*R[9, 9, 9, 7] - 2*R[9, 9, 9, 8] + 2*R[9, 9, 9, 12] - 2*R[9, 9, 10, 7] - 
    2*R[9, 9, 10, 8] + 2*R[9, 9, 10, 12] + 4*R[9, 9, 12, 8] - 
    4*R[9, 9, 12, 9] - 10*R[9, 10, 2, 2] - 4*R[9, 10, 2, 3] + 
    16*R[9, 10, 2, 4] - 6*R[9, 10, 2, 7] - 6*R[9, 10, 2, 8] - 
    4*R[9, 10, 3, 2] - 4*R[9, 10, 3, 7] - 4*R[9, 10, 3, 8] + 
    16*R[9, 10, 4, 2] - 24*R[9, 10, 4, 4] + 8*R[9, 10, 4, 7] + 
    8*R[9, 10, 4, 8] - 6*R[9, 10, 7, 2] - 4*R[9, 10, 7, 3] + 
    8*R[9, 10, 7, 4] - 6*R[9, 10, 7, 7] - 6*R[9, 10, 7, 8] + 
    4*R[9, 10, 7, 9] - 2*R[9, 10, 7, 12] - 6*R[9, 10, 8, 2] - 
    4*R[9, 10, 8, 3] + 8*R[9, 10, 8, 4] - 6*R[9, 10, 8, 7] - 
    6*R[9, 10, 8, 8] + 4*R[9, 10, 8, 9] - 2*R[9, 10, 8, 12] - 
    2*R[9, 10, 9, 7] - 2*R[9, 10, 9, 8] + 2*R[9, 10, 9, 12] - 
    2*R[9, 10, 10, 7] - 2*R[9, 10, 10, 8] + 2*R[9, 10, 10, 12] + 
    4*R[9, 10, 12, 8] - 4*R[9, 10, 12, 9] + 8*R[9, 12, 2, 8] - 
    8*R[9, 12, 2, 9] - 8*R[9, 12, 4, 8] + 8*R[9, 12, 4, 9] + 
    8*R[9, 12, 8, 2] - 8*R[9, 12, 8, 4] + 4*R[9, 12, 8, 8] + 
    4*R[9, 12, 8, 9] - 8*R[9, 12, 9, 2] + 8*R[9, 12, 9, 4] - 
    4*R[9, 12, 9, 8] - 4*R[9, 12, 9, 9] + 8*R[9, 12, 12, 8] - 
    8*R[9, 12, 12, 9] - 34*R[10, 2, 2, 2] + 8*R[10, 2, 2, 3] + 
    28*R[10, 2, 2, 4] - 10*R[10, 2, 2, 7] - 10*R[10, 2, 2, 8] - 
    10*R[10, 2, 2, 9] - 10*R[10, 2, 2, 10] + 8*R[10, 2, 3, 2] - 
    8*R[10, 2, 3, 4] + 8*R[10, 2, 3, 7] + 8*R[10, 2, 3, 8] - 
    4*R[10, 2, 3, 9] - 4*R[10, 2, 3, 10] + 28*R[10, 2, 4, 2] - 
    8*R[10, 2, 4, 3] - 8*R[10, 2, 4, 4] + 4*R[10, 2, 4, 7] + 
    4*R[10, 2, 4, 8] + 16*R[10, 2, 4, 9] + 16*R[10, 2, 4, 10] - 
    10*R[10, 2, 7, 2] + 8*R[10, 2, 7, 3] + 4*R[10, 2, 7, 4] - 
    2*R[10, 2, 7, 7] - 2*R[10, 2, 7, 8] + 2*R[10, 2, 7, 9] - 
    6*R[10, 2, 7, 10] - 10*R[10, 2, 8, 2] + 8*R[10, 2, 8, 3] + 
    4*R[10, 2, 8, 4] - 2*R[10, 2, 8, 7] - 2*R[10, 2, 8, 8] + 
    2*R[10, 2, 8, 9] - 6*R[10, 2, 8, 10] - 10*R[10, 2, 9, 2] - 
    4*R[10, 2, 9, 3] + 16*R[10, 2, 9, 4] - 6*R[10, 2, 9, 7] - 
    6*R[10, 2, 9, 8] - 10*R[10, 2, 10, 2] - 4*R[10, 2, 10, 3] + 
    16*R[10, 2, 10, 4] - 6*R[10, 2, 10, 7] - 6*R[10, 2, 10, 8] + 
    8*R[10, 2, 12, 8] - 8*R[10, 2, 12, 9] + 8*R[10, 3, 2, 2] - 
    8*R[10, 3, 2, 4] + 8*R[10, 3, 2, 7] + 8*R[10, 3, 2, 8] - 
    4*R[10, 3, 2, 9] - 4*R[10, 3, 2, 10] - 8*R[10, 3, 4, 2] - 
    8*R[10, 3, 4, 7] - 8*R[10, 3, 4, 8] + 8*R[10, 3, 7, 2] - 
    8*R[10, 3, 7, 4] + 8*R[10, 3, 7, 7] + 8*R[10, 3, 7, 8] - 
    4*R[10, 3, 7, 9] - 4*R[10, 3, 7, 10] + 8*R[10, 3, 8, 2] - 
    8*R[10, 3, 8, 4] + 8*R[10, 3, 8, 7] + 8*R[10, 3, 8, 8] - 
    4*R[10, 3, 8, 9] - 4*R[10, 3, 8, 10] - 4*R[10, 3, 9, 2] - 
    4*R[10, 3, 9, 7] - 4*R[10, 3, 9, 8] - 4*R[10, 3, 10, 2] - 
    4*R[10, 3, 10, 7] - 4*R[10, 3, 10, 8] + 28*R[10, 4, 2, 2] - 
    8*R[10, 4, 2, 3] - 8*R[10, 4, 2, 4] + 4*R[10, 4, 2, 7] + 
    4*R[10, 4, 2, 8] + 16*R[10, 4, 2, 9] + 16*R[10, 4, 2, 10] - 
    8*R[10, 4, 3, 2] - 8*R[10, 4, 3, 7] - 8*R[10, 4, 3, 8] - 
    8*R[10, 4, 4, 2] - 32*R[10, 4, 4, 4] + 8*R[10, 4, 4, 7] + 
    8*R[10, 4, 4, 8] - 24*R[10, 4, 4, 9] - 24*R[10, 4, 4, 10] + 
    4*R[10, 4, 7, 2] - 8*R[10, 4, 7, 3] + 8*R[10, 4, 7, 4] - 
    4*R[10, 4, 7, 7] - 4*R[10, 4, 7, 8] + 8*R[10, 4, 7, 10] + 
    4*R[10, 4, 8, 2] - 8*R[10, 4, 8, 3] + 8*R[10, 4, 8, 4] - 
    4*R[10, 4, 8, 7] - 4*R[10, 4, 8, 8] + 8*R[10, 4, 8, 10] + 
    16*R[10, 4, 9, 2] - 24*R[10, 4, 9, 4] + 8*R[10, 4, 9, 7] + 
    8*R[10, 4, 9, 8] + 16*R[10, 4, 10, 2] - 24*R[10, 4, 10, 4] + 
    8*R[10, 4, 10, 7] + 8*R[10, 4, 10, 8] - 8*R[10, 4, 12, 8] + 
    8*R[10, 4, 12, 9] - 10*R[10, 7, 2, 2] + 8*R[10, 7, 2, 3] + 
    4*R[10, 7, 2, 4] - 2*R[10, 7, 2, 7] - 2*R[10, 7, 2, 8] + 
    2*R[10, 7, 2, 9] - 6*R[10, 7, 2, 10] + 8*R[10, 7, 3, 2] - 
    8*R[10, 7, 3, 4] + 8*R[10, 7, 3, 7] + 8*R[10, 7, 3, 8] - 
    4*R[10, 7, 3, 9] - 4*R[10, 7, 3, 10] + 4*R[10, 7, 4, 2] - 
    8*R[10, 7, 4, 3] + 8*R[10, 7, 4, 4] - 4*R[10, 7, 4, 7] - 
    4*R[10, 7, 4, 8] + 8*R[10, 7, 4, 10] - 2*R[10, 7, 7, 2] + 
    8*R[10, 7, 7, 3] - 4*R[10, 7, 7, 4] + 6*R[10, 7, 7, 7] + 
    6*R[10, 7, 7, 8] - 4*R[10, 7, 7, 9] - 8*R[10, 7, 7, 10] + 
    2*R[10, 7, 7, 12] - 2*R[10, 7, 8, 2] + 8*R[10, 7, 8, 3] - 
    4*R[10, 7, 8, 4] + 6*R[10, 7, 8, 7] + 6*R[10, 7, 8, 8] - 
    10*R[10, 7, 8, 9] - 8*R[10, 7, 8, 10] + 6*R[10, 7, 8, 12] + 
    2*R[10, 7, 9, 2] - 4*R[10, 7, 9, 3] - 2*R[10, 7, 9, 7] + 
    4*R[10, 7, 9, 9] - 6*R[10, 7, 9, 12] - 6*R[10, 7, 10, 2] - 
    4*R[10, 7, 10, 3] + 8*R[10, 7, 10, 4] - 6*R[10, 7, 10, 7] - 
    2*R[10, 7, 10, 8] - 2*R[10, 7, 10, 12] - 4*R[10, 7, 12, 8] + 
    4*R[10, 7, 12, 9] - 10*R[10, 8, 2, 2] + 8*R[10, 8, 2, 3] + 
    4*R[10, 8, 2, 4] - 2*R[10, 8, 2, 7] - 2*R[10, 8, 2, 8] + 
    2*R[10, 8, 2, 9] - 6*R[10, 8, 2, 10] + 8*R[10, 8, 3, 2] - 
    8*R[10, 8, 3, 4] + 8*R[10, 8, 3, 7] + 8*R[10, 8, 3, 8] - 
    4*R[10, 8, 3, 9] - 4*R[10, 8, 3, 10] + 4*R[10, 8, 4, 2] - 
    8*R[10, 8, 4, 3] + 8*R[10, 8, 4, 4] - 4*R[10, 8, 4, 7] - 
    4*R[10, 8, 4, 8] + 8*R[10, 8, 4, 10] - 2*R[10, 8, 7, 2] + 
    8*R[10, 8, 7, 3] - 4*R[10, 8, 7, 4] + 6*R[10, 8, 7, 7] + 
    6*R[10, 8, 7, 8] - 10*R[10, 8, 7, 9] - 8*R[10, 8, 7, 10] + 
    6*R[10, 8, 7, 12] - 2*R[10, 8, 8, 2] + 8*R[10, 8, 8, 3] - 
    4*R[10, 8, 8, 4] + 6*R[10, 8, 8, 7] + 6*R[10, 8, 8, 8] - 
    4*R[10, 8, 8, 9] - 8*R[10, 8, 8, 10] + 2*R[10, 8, 8, 12] + 
    2*R[10, 8, 9, 2] - 4*R[10, 8, 9, 3] - 6*R[10, 8, 9, 7] + 
    2*R[10, 8, 9, 8] + 4*R[10, 8, 9, 9] - 2*R[10, 8, 9, 12] - 
    6*R[10, 8, 10, 2] - 4*R[10, 8, 10, 3] + 8*R[10, 8, 10, 4] - 
    2*R[10, 8, 10, 7] - 4*R[10, 8, 10, 8] - 6*R[10, 8, 10, 12] - 
    4*R[10, 8, 12, 8] + 4*R[10, 8, 12, 9] - 10*R[10, 9, 2, 2] - 
    4*R[10, 9, 2, 3] + 16*R[10, 9, 2, 4] - 6*R[10, 9, 2, 7] - 
    6*R[10, 9, 2, 8] - 4*R[10, 9, 3, 2] - 4*R[10, 9, 3, 7] - 
    4*R[10, 9, 3, 8] + 16*R[10, 9, 4, 2] - 24*R[10, 9, 4, 4] + 
    8*R[10, 9, 4, 7] + 8*R[10, 9, 4, 8] - 6*R[10, 9, 7, 2] - 
    4*R[10, 9, 7, 3] + 8*R[10, 9, 7, 4] - 6*R[10, 9, 7, 7] - 
    6*R[10, 9, 7, 8] + 4*R[10, 9, 7, 9] - 2*R[10, 9, 7, 12] - 
    6*R[10, 9, 8, 2] - 4*R[10, 9, 8, 3] + 8*R[10, 9, 8, 4] - 
    6*R[10, 9, 8, 7] - 6*R[10, 9, 8, 8] + 4*R[10, 9, 8, 9] - 
    2*R[10, 9, 8, 12] - 2*R[10, 9, 9, 7] - 2*R[10, 9, 9, 8] + 
    2*R[10, 9, 9, 12] - 2*R[10, 9, 10, 7] - 2*R[10, 9, 10, 8] + 
    2*R[10, 9, 10, 12] + 4*R[10, 9, 12, 8] - 4*R[10, 9, 12, 9] - 
    10*R[10, 10, 2, 2] - 4*R[10, 10, 2, 3] + 16*R[10, 10, 2, 4] - 
    6*R[10, 10, 2, 7] - 6*R[10, 10, 2, 8] - 4*R[10, 10, 3, 2] - 
    4*R[10, 10, 3, 7] - 4*R[10, 10, 3, 8] + 16*R[10, 10, 4, 2] - 
    24*R[10, 10, 4, 4] + 8*R[10, 10, 4, 7] + 8*R[10, 10, 4, 8] - 
    6*R[10, 10, 7, 2] - 4*R[10, 10, 7, 3] + 8*R[10, 10, 7, 4] - 
    6*R[10, 10, 7, 7] - 6*R[10, 10, 7, 8] + 4*R[10, 10, 7, 9] - 
    2*R[10, 10, 7, 12] - 6*R[10, 10, 8, 2] - 4*R[10, 10, 8, 3] + 
    8*R[10, 10, 8, 4] - 6*R[10, 10, 8, 7] - 6*R[10, 10, 8, 8] + 
    4*R[10, 10, 8, 9] - 2*R[10, 10, 8, 12] - 2*R[10, 10, 9, 7] - 
    2*R[10, 10, 9, 8] + 2*R[10, 10, 9, 12] - 2*R[10, 10, 10, 7] - 
    2*R[10, 10, 10, 8] + 2*R[10, 10, 10, 12] + 4*R[10, 10, 12, 8] - 
    4*R[10, 10, 12, 9] + 8*R[10, 12, 2, 8] - 8*R[10, 12, 2, 9] - 
    8*R[10, 12, 4, 8] + 8*R[10, 12, 4, 9] + 8*R[10, 12, 8, 2] - 
    8*R[10, 12, 8, 4] + 4*R[10, 12, 8, 8] + 4*R[10, 12, 8, 9] - 
    8*R[10, 12, 9, 2] + 8*R[10, 12, 9, 4] - 4*R[10, 12, 9, 8] - 
    4*R[10, 12, 9, 9] + 8*R[10, 12, 12, 8] - 8*R[10, 12, 12, 9])*T[16])/s2 + 
 (x*(1 - z1)*\[Kappa]*(R[1, 1]*(-72*R[2, 2] + 16*R[2, 3] + 96*R[2, 4] - 
      24*R[2, 7] - 24*R[2, 8] - 48*R[2, 9] - 48*R[2, 10] + 16*R[3, 2] + 
      16*R[3, 7] + 16*R[3, 8] + 96*R[4, 2] - 64*R[4, 4] + 32*R[4, 7] + 
      32*R[4, 8] + 64*R[4, 9] + 64*R[4, 10] - 24*R[7, 2] + 16*R[7, 3] + 
      32*R[7, 4] + 8*R[7, 7] + 8*R[7, 8] - 32*R[7, 9] - 32*R[7, 10] - 
      24*R[8, 2] + 16*R[8, 3] + 32*R[8, 4] + 8*R[8, 7] + 8*R[8, 8] - 
      32*R[8, 9] - 32*R[8, 10] - 48*R[9, 2] + 64*R[9, 4] - 32*R[9, 7] - 
      32*R[9, 8] - 48*R[10, 2] + 64*R[10, 4] - 32*R[10, 7] - 32*R[10, 8]) + 
    (-112*R[2] + 64*R[4] - 48*R[7] - 48*R[8] - 64*R[9] - 64*R[10])*
     R[1, 1, 1] + R[1]*(-4*R[2, 2, 2] + 16*R[2, 2, 3] + 56*R[2, 2, 4] - 
      8*R[2, 2, 7] - 8*R[2, 2, 8] - 12*R[2, 2, 9] - 12*R[2, 2, 10] + 
      16*R[2, 3, 2] - 16*R[2, 3, 4] + 8*R[2, 3, 7] + 8*R[2, 3, 8] + 
      8*R[2, 3, 9] + 8*R[2, 3, 10] + 56*R[2, 4, 2] - 16*R[2, 4, 3] - 
      80*R[2, 4, 4] + 16*R[2, 4, 7] + 16*R[2, 4, 8] + 40*R[2, 4, 9] + 
      40*R[2, 4, 10] - 8*R[2, 7, 2] + 8*R[2, 7, 3] + 16*R[2, 7, 4] + 
      4*R[2, 7, 7] + 4*R[2, 7, 8] - 24*R[2, 7, 9] - 24*R[2, 7, 10] - 
      8*R[2, 8, 2] + 8*R[2, 8, 3] + 16*R[2, 8, 4] + 4*R[2, 8, 7] + 
      4*R[2, 8, 8] - 24*R[2, 8, 9] - 24*R[2, 8, 10] - 12*R[2, 9, 2] + 
      8*R[2, 9, 3] + 40*R[2, 9, 4] - 24*R[2, 9, 7] - 24*R[2, 9, 8] + 
      24*R[2, 9, 9] + 24*R[2, 9, 10] - 12*R[2, 10, 2] + 8*R[2, 10, 3] + 
      40*R[2, 10, 4] - 24*R[2, 10, 7] - 24*R[2, 10, 8] + 24*R[2, 10, 9] + 
      24*R[2, 10, 10] + 16*R[3, 2, 2] - 16*R[3, 2, 4] + 8*R[3, 2, 7] + 
      8*R[3, 2, 8] + 8*R[3, 2, 9] + 8*R[3, 2, 10] - 16*R[3, 4, 2] - 
      16*R[3, 4, 7] - 16*R[3, 4, 8] + 8*R[3, 7, 2] - 16*R[3, 7, 4] + 
      8*R[3, 7, 9] + 8*R[3, 7, 10] + 8*R[3, 8, 2] - 16*R[3, 8, 4] + 
      8*R[3, 8, 9] + 8*R[3, 8, 10] + 8*R[3, 9, 2] + 8*R[3, 9, 7] + 
      8*R[3, 9, 8] + 8*R[3, 10, 2] + 8*R[3, 10, 7] + 8*R[3, 10, 8] + 
      56*R[4, 2, 2] - 16*R[4, 2, 3] - 80*R[4, 2, 4] + 16*R[4, 2, 7] + 
      16*R[4, 2, 8] + 40*R[4, 2, 9] + 40*R[4, 2, 10] - 16*R[4, 3, 2] - 
      16*R[4, 3, 7] - 16*R[4, 3, 8] - 80*R[4, 4, 2] + 64*R[4, 4, 4] - 
      16*R[4, 4, 7] - 16*R[4, 4, 8] - 64*R[4, 4, 9] - 64*R[4, 4, 10] + 
      16*R[4, 7, 2] - 16*R[4, 7, 3] - 16*R[4, 7, 4] - 8*R[4, 7, 7] - 
      8*R[4, 7, 8] + 24*R[4, 7, 9] + 24*R[4, 7, 10] + 16*R[4, 8, 2] - 
      16*R[4, 8, 3] - 16*R[4, 8, 4] - 8*R[4, 8, 7] - 8*R[4, 8, 8] + 
      24*R[4, 8, 9] + 24*R[4, 8, 10] + 40*R[4, 9, 2] - 64*R[4, 9, 4] + 
      24*R[4, 9, 7] + 24*R[4, 9, 8] + 40*R[4, 10, 2] - 64*R[4, 10, 4] + 
      24*R[4, 10, 7] + 24*R[4, 10, 8] - 8*R[7, 2, 2] + 8*R[7, 2, 3] + 
      16*R[7, 2, 4] + 4*R[7, 2, 7] + 4*R[7, 2, 8] - 24*R[7, 2, 9] - 
      24*R[7, 2, 10] + 8*R[7, 3, 2] - 16*R[7, 3, 4] + 8*R[7, 3, 9] + 
      8*R[7, 3, 10] + 16*R[7, 4, 2] - 16*R[7, 4, 3] - 16*R[7, 4, 4] - 
      8*R[7, 4, 7] - 8*R[7, 4, 8] + 24*R[7, 4, 9] + 24*R[7, 4, 10] + 
      4*R[7, 7, 2] - 8*R[7, 7, 4] - 4*R[7, 7, 9] - 4*R[7, 7, 10] + 
      4*R[7, 8, 2] - 8*R[7, 8, 4] - 4*R[7, 8, 9] - 4*R[7, 8, 10] - 
      24*R[7, 9, 2] + 8*R[7, 9, 3] + 24*R[7, 9, 4] - 4*R[7, 9, 7] - 
      20*R[7, 9, 8] - 4*R[7, 9, 9] - 4*R[7, 9, 10] - 24*R[7, 10, 2] + 
      8*R[7, 10, 3] + 24*R[7, 10, 4] - 4*R[7, 10, 7] - 20*R[7, 10, 8] - 
      4*R[7, 10, 9] - 4*R[7, 10, 10] + 16*R[7, 12, 8] - 16*R[7, 12, 9] - 
      8*R[8, 2, 2] + 8*R[8, 2, 3] + 16*R[8, 2, 4] + 4*R[8, 2, 7] + 
      4*R[8, 2, 8] - 24*R[8, 2, 9] - 24*R[8, 2, 10] + 8*R[8, 3, 2] - 
      16*R[8, 3, 4] + 8*R[8, 3, 9] + 8*R[8, 3, 10] + 16*R[8, 4, 2] - 
      16*R[8, 4, 3] - 16*R[8, 4, 4] - 8*R[8, 4, 7] - 8*R[8, 4, 8] + 
      24*R[8, 4, 9] + 24*R[8, 4, 10] + 4*R[8, 7, 2] - 8*R[8, 7, 4] - 
      4*R[8, 7, 9] - 4*R[8, 7, 10] + 4*R[8, 8, 2] - 8*R[8, 8, 4] - 
      4*R[8, 8, 9] - 4*R[8, 8, 10] - 24*R[8, 9, 2] + 8*R[8, 9, 3] + 
      24*R[8, 9, 4] - 4*R[8, 9, 7] - 20*R[8, 9, 8] - 4*R[8, 9, 9] - 
      4*R[8, 9, 10] - 24*R[8, 10, 2] + 8*R[8, 10, 3] + 24*R[8, 10, 4] - 
      4*R[8, 10, 7] - 20*R[8, 10, 8] - 4*R[8, 10, 9] - 4*R[8, 10, 10] + 
      16*R[8, 12, 8] - 16*R[8, 12, 9] - 12*R[9, 2, 2] + 8*R[9, 2, 3] + 
      40*R[9, 2, 4] - 24*R[9, 2, 7] - 24*R[9, 2, 8] + 24*R[9, 2, 9] + 
      24*R[9, 2, 10] + 8*R[9, 3, 2] + 8*R[9, 3, 7] + 8*R[9, 3, 8] + 
      40*R[9, 4, 2] - 64*R[9, 4, 4] + 24*R[9, 4, 7] + 24*R[9, 4, 8] - 
      24*R[9, 7, 2] + 8*R[9, 7, 3] + 24*R[9, 7, 4] - 4*R[9, 7, 7] - 
      4*R[9, 7, 8] - 20*R[9, 7, 9] - 4*R[9, 7, 10] - 24*R[9, 8, 2] + 
      8*R[9, 8, 3] + 24*R[9, 8, 4] - 4*R[9, 8, 7] - 4*R[9, 8, 8] - 
      20*R[9, 8, 9] - 4*R[9, 8, 10] + 24*R[9, 9, 2] - 4*R[9, 9, 7] - 
      4*R[9, 9, 8] + 36*R[9, 9, 9] + 36*R[9, 9, 10] + 24*R[9, 10, 2] - 
      4*R[9, 10, 7] - 4*R[9, 10, 8] + 36*R[9, 10, 9] + 36*R[9, 10, 10] - 
      16*R[9, 12, 8] + 16*R[9, 12, 9] - 12*R[10, 2, 2] + 8*R[10, 2, 3] + 
      40*R[10, 2, 4] - 24*R[10, 2, 7] - 24*R[10, 2, 8] + 24*R[10, 2, 9] + 
      24*R[10, 2, 10] + 8*R[10, 3, 2] + 8*R[10, 3, 7] + 8*R[10, 3, 8] + 
      40*R[10, 4, 2] - 64*R[10, 4, 4] + 24*R[10, 4, 7] + 24*R[10, 4, 8] - 
      24*R[10, 7, 2] + 8*R[10, 7, 3] + 24*R[10, 7, 4] - 4*R[10, 7, 7] - 
      4*R[10, 7, 8] - 20*R[10, 7, 9] - 4*R[10, 7, 10] - 24*R[10, 8, 2] + 
      8*R[10, 8, 3] + 24*R[10, 8, 4] - 4*R[10, 8, 7] - 4*R[10, 8, 8] - 
      20*R[10, 8, 9] - 4*R[10, 8, 10] + 24*R[10, 9, 2] - 4*R[10, 9, 7] - 
      4*R[10, 9, 8] + 36*R[10, 9, 9] + 36*R[10, 9, 10] + 24*R[10, 10, 2] - 
      4*R[10, 10, 7] - 4*R[10, 10, 8] + 36*R[10, 10, 9] + 36*R[10, 10, 10] - 
      16*R[10, 12, 8] + 16*R[10, 12, 9]) - 64*R[1, 1, 1, 1] + 
    32*R[2, 2, 2, 2] + 4*R[2, 2, 2, 4] + 14*R[2, 2, 2, 9] + 
    14*R[2, 2, 2, 10] - 16*R[2, 2, 3, 4] + 8*R[2, 2, 3, 9] + 
    8*R[2, 2, 3, 10] + 4*R[2, 2, 4, 2] - 16*R[2, 2, 4, 3] - 
    40*R[2, 2, 4, 4] + 8*R[2, 2, 4, 7] + 8*R[2, 2, 4, 8] + 4*R[2, 2, 4, 9] + 
    4*R[2, 2, 4, 10] + 8*R[2, 2, 7, 4] - 10*R[2, 2, 7, 9] - 
    10*R[2, 2, 7, 10] + 8*R[2, 2, 8, 4] - 10*R[2, 2, 8, 9] - 
    10*R[2, 2, 8, 10] + 14*R[2, 2, 9, 2] + 8*R[2, 2, 9, 3] + 
    4*R[2, 2, 9, 4] - 10*R[2, 2, 9, 7] - 10*R[2, 2, 9, 8] + 
    26*R[2, 2, 9, 9] + 26*R[2, 2, 9, 10] + 14*R[2, 2, 10, 2] + 
    8*R[2, 2, 10, 3] + 4*R[2, 2, 10, 4] - 10*R[2, 2, 10, 7] - 
    10*R[2, 2, 10, 8] + 26*R[2, 2, 10, 9] + 26*R[2, 2, 10, 10] - 
    16*R[2, 3, 2, 4] + 8*R[2, 3, 2, 9] + 8*R[2, 3, 2, 10] - 
    16*R[2, 3, 4, 2] + 16*R[2, 3, 4, 4] - 8*R[2, 3, 4, 7] - 8*R[2, 3, 4, 8] - 
    8*R[2, 3, 4, 9] - 8*R[2, 3, 4, 10] - 8*R[2, 3, 7, 4] + 8*R[2, 3, 7, 9] + 
    8*R[2, 3, 7, 10] - 8*R[2, 3, 8, 4] + 8*R[2, 3, 8, 9] + 8*R[2, 3, 8, 10] + 
    8*R[2, 3, 9, 2] - 8*R[2, 3, 9, 4] + 8*R[2, 3, 9, 7] + 8*R[2, 3, 9, 8] - 
    4*R[2, 3, 9, 9] - 4*R[2, 3, 9, 10] + 8*R[2, 3, 10, 2] - 
    8*R[2, 3, 10, 4] + 8*R[2, 3, 10, 7] + 8*R[2, 3, 10, 8] - 
    4*R[2, 3, 10, 9] - 4*R[2, 3, 10, 10] + 4*R[2, 4, 2, 2] - 
    16*R[2, 4, 2, 3] - 40*R[2, 4, 2, 4] + 8*R[2, 4, 2, 7] + 8*R[2, 4, 2, 8] + 
    4*R[2, 4, 2, 9] + 4*R[2, 4, 2, 10] - 16*R[2, 4, 3, 2] + 
    16*R[2, 4, 3, 4] - 8*R[2, 4, 3, 7] - 8*R[2, 4, 3, 8] - 8*R[2, 4, 3, 9] - 
    8*R[2, 4, 3, 10] - 40*R[2, 4, 4, 2] + 16*R[2, 4, 4, 3] + 
    64*R[2, 4, 4, 4] - 8*R[2, 4, 4, 7] - 8*R[2, 4, 4, 8] - 32*R[2, 4, 4, 9] - 
    32*R[2, 4, 4, 10] + 8*R[2, 4, 7, 2] - 8*R[2, 4, 7, 3] - 8*R[2, 4, 7, 4] - 
    4*R[2, 4, 7, 7] - 4*R[2, 4, 7, 8] + 16*R[2, 4, 7, 9] + 
    16*R[2, 4, 7, 10] + 8*R[2, 4, 8, 2] - 8*R[2, 4, 8, 3] - 8*R[2, 4, 8, 4] - 
    4*R[2, 4, 8, 7] - 4*R[2, 4, 8, 8] + 16*R[2, 4, 8, 9] + 
    16*R[2, 4, 8, 10] + 4*R[2, 4, 9, 2] - 8*R[2, 4, 9, 3] - 
    32*R[2, 4, 9, 4] + 16*R[2, 4, 9, 7] + 16*R[2, 4, 9, 8] - 
    20*R[2, 4, 9, 9] - 20*R[2, 4, 9, 10] + 4*R[2, 4, 10, 2] - 
    8*R[2, 4, 10, 3] - 32*R[2, 4, 10, 4] + 16*R[2, 4, 10, 7] + 
    16*R[2, 4, 10, 8] - 20*R[2, 4, 10, 9] - 20*R[2, 4, 10, 10] + 
    8*R[2, 7, 2, 4] - 10*R[2, 7, 2, 9] - 10*R[2, 7, 2, 10] - 
    8*R[2, 7, 3, 4] + 8*R[2, 7, 3, 9] + 8*R[2, 7, 3, 10] + 8*R[2, 7, 4, 2] - 
    8*R[2, 7, 4, 3] - 8*R[2, 7, 4, 4] - 4*R[2, 7, 4, 7] - 4*R[2, 7, 4, 8] + 
    16*R[2, 7, 4, 9] + 16*R[2, 7, 4, 10] - 4*R[2, 7, 7, 4] - 
    2*R[2, 7, 7, 9] - 2*R[2, 7, 7, 10] - 4*R[2, 7, 8, 4] - 2*R[2, 7, 8, 9] - 
    2*R[2, 7, 8, 10] - 10*R[2, 7, 9, 2] + 8*R[2, 7, 9, 3] + 
    16*R[2, 7, 9, 4] - 2*R[2, 7, 9, 7] - 18*R[2, 7, 9, 8] + 6*R[2, 7, 9, 9] + 
    6*R[2, 7, 9, 10] - 10*R[2, 7, 10, 2] + 8*R[2, 7, 10, 3] + 
    16*R[2, 7, 10, 4] - 2*R[2, 7, 10, 7] - 18*R[2, 7, 10, 8] + 
    6*R[2, 7, 10, 9] + 6*R[2, 7, 10, 10] + 16*R[2, 7, 12, 8] - 
    16*R[2, 7, 12, 9] + 8*R[2, 8, 2, 4] - 10*R[2, 8, 2, 9] - 
    10*R[2, 8, 2, 10] - 8*R[2, 8, 3, 4] + 8*R[2, 8, 3, 9] + 
    8*R[2, 8, 3, 10] + 8*R[2, 8, 4, 2] - 8*R[2, 8, 4, 3] - 8*R[2, 8, 4, 4] - 
    4*R[2, 8, 4, 7] - 4*R[2, 8, 4, 8] + 16*R[2, 8, 4, 9] + 
    16*R[2, 8, 4, 10] - 4*R[2, 8, 7, 4] - 2*R[2, 8, 7, 9] - 
    2*R[2, 8, 7, 10] - 4*R[2, 8, 8, 4] - 2*R[2, 8, 8, 9] - 2*R[2, 8, 8, 10] - 
    10*R[2, 8, 9, 2] + 8*R[2, 8, 9, 3] + 16*R[2, 8, 9, 4] - 2*R[2, 8, 9, 7] - 
    18*R[2, 8, 9, 8] + 6*R[2, 8, 9, 9] + 6*R[2, 8, 9, 10] - 
    10*R[2, 8, 10, 2] + 8*R[2, 8, 10, 3] + 16*R[2, 8, 10, 4] - 
    2*R[2, 8, 10, 7] - 18*R[2, 8, 10, 8] + 6*R[2, 8, 10, 9] + 
    6*R[2, 8, 10, 10] + 16*R[2, 8, 12, 8] - 16*R[2, 8, 12, 9] + 
    14*R[2, 9, 2, 2] + 8*R[2, 9, 2, 3] + 4*R[2, 9, 2, 4] - 10*R[2, 9, 2, 7] - 
    10*R[2, 9, 2, 8] + 26*R[2, 9, 2, 9] + 26*R[2, 9, 2, 10] + 
    8*R[2, 9, 3, 2] - 8*R[2, 9, 3, 4] + 8*R[2, 9, 3, 7] + 8*R[2, 9, 3, 8] - 
    4*R[2, 9, 3, 9] - 4*R[2, 9, 3, 10] + 4*R[2, 9, 4, 2] - 8*R[2, 9, 4, 3] - 
    32*R[2, 9, 4, 4] + 16*R[2, 9, 4, 7] + 16*R[2, 9, 4, 8] - 
    20*R[2, 9, 4, 9] - 20*R[2, 9, 4, 10] - 10*R[2, 9, 7, 2] + 
    8*R[2, 9, 7, 3] + 16*R[2, 9, 7, 4] - 2*R[2, 9, 7, 7] - 2*R[2, 9, 7, 8] - 
    10*R[2, 9, 7, 9] + 6*R[2, 9, 7, 10] - 10*R[2, 9, 8, 2] + 
    8*R[2, 9, 8, 3] + 16*R[2, 9, 8, 4] - 2*R[2, 9, 8, 7] - 2*R[2, 9, 8, 8] - 
    10*R[2, 9, 8, 9] + 6*R[2, 9, 8, 10] + 26*R[2, 9, 9, 2] - 
    4*R[2, 9, 9, 3] - 20*R[2, 9, 9, 4] + 6*R[2, 9, 9, 7] + 6*R[2, 9, 9, 8] + 
    18*R[2, 9, 9, 9] + 18*R[2, 9, 9, 10] + 26*R[2, 9, 10, 2] - 
    4*R[2, 9, 10, 3] - 20*R[2, 9, 10, 4] + 6*R[2, 9, 10, 7] + 
    6*R[2, 9, 10, 8] + 18*R[2, 9, 10, 9] + 18*R[2, 9, 10, 10] - 
    16*R[2, 9, 12, 8] + 16*R[2, 9, 12, 9] + 14*R[2, 10, 2, 2] + 
    8*R[2, 10, 2, 3] + 4*R[2, 10, 2, 4] - 10*R[2, 10, 2, 7] - 
    10*R[2, 10, 2, 8] + 26*R[2, 10, 2, 9] + 26*R[2, 10, 2, 10] + 
    8*R[2, 10, 3, 2] - 8*R[2, 10, 3, 4] + 8*R[2, 10, 3, 7] + 
    8*R[2, 10, 3, 8] - 4*R[2, 10, 3, 9] - 4*R[2, 10, 3, 10] + 
    4*R[2, 10, 4, 2] - 8*R[2, 10, 4, 3] - 32*R[2, 10, 4, 4] + 
    16*R[2, 10, 4, 7] + 16*R[2, 10, 4, 8] - 20*R[2, 10, 4, 9] - 
    20*R[2, 10, 4, 10] - 10*R[2, 10, 7, 2] + 8*R[2, 10, 7, 3] + 
    16*R[2, 10, 7, 4] - 2*R[2, 10, 7, 7] - 2*R[2, 10, 7, 8] - 
    10*R[2, 10, 7, 9] + 6*R[2, 10, 7, 10] - 10*R[2, 10, 8, 2] + 
    8*R[2, 10, 8, 3] + 16*R[2, 10, 8, 4] - 2*R[2, 10, 8, 7] - 
    2*R[2, 10, 8, 8] - 10*R[2, 10, 8, 9] + 6*R[2, 10, 8, 10] + 
    26*R[2, 10, 9, 2] - 4*R[2, 10, 9, 3] - 20*R[2, 10, 9, 4] + 
    6*R[2, 10, 9, 7] + 6*R[2, 10, 9, 8] + 18*R[2, 10, 9, 9] + 
    18*R[2, 10, 9, 10] + 26*R[2, 10, 10, 2] - 4*R[2, 10, 10, 3] - 
    20*R[2, 10, 10, 4] + 6*R[2, 10, 10, 7] + 6*R[2, 10, 10, 8] + 
    18*R[2, 10, 10, 9] + 18*R[2, 10, 10, 10] - 16*R[2, 10, 12, 8] + 
    16*R[2, 10, 12, 9] - 16*R[3, 2, 2, 4] + 8*R[3, 2, 2, 9] + 
    8*R[3, 2, 2, 10] - 16*R[3, 2, 4, 2] + 16*R[3, 2, 4, 4] - 
    8*R[3, 2, 4, 7] - 8*R[3, 2, 4, 8] - 8*R[3, 2, 4, 9] - 8*R[3, 2, 4, 10] - 
    8*R[3, 2, 7, 4] + 8*R[3, 2, 7, 9] + 8*R[3, 2, 7, 10] - 8*R[3, 2, 8, 4] + 
    8*R[3, 2, 8, 9] + 8*R[3, 2, 8, 10] + 8*R[3, 2, 9, 2] - 8*R[3, 2, 9, 4] + 
    8*R[3, 2, 9, 7] + 8*R[3, 2, 9, 8] - 4*R[3, 2, 9, 9] - 4*R[3, 2, 9, 10] + 
    8*R[3, 2, 10, 2] - 8*R[3, 2, 10, 4] + 8*R[3, 2, 10, 7] + 
    8*R[3, 2, 10, 8] - 4*R[3, 2, 10, 9] - 4*R[3, 2, 10, 10] - 
    16*R[3, 4, 2, 2] + 16*R[3, 4, 2, 4] - 8*R[3, 4, 2, 7] - 8*R[3, 4, 2, 8] - 
    8*R[3, 4, 2, 9] - 8*R[3, 4, 2, 10] + 16*R[3, 4, 4, 2] + 
    16*R[3, 4, 4, 7] + 16*R[3, 4, 4, 8] - 8*R[3, 4, 7, 2] + 
    16*R[3, 4, 7, 4] - 8*R[3, 4, 7, 9] - 8*R[3, 4, 7, 10] - 8*R[3, 4, 8, 2] + 
    16*R[3, 4, 8, 4] - 8*R[3, 4, 8, 9] - 8*R[3, 4, 8, 10] - 8*R[3, 4, 9, 2] - 
    8*R[3, 4, 9, 7] - 8*R[3, 4, 9, 8] - 8*R[3, 4, 10, 2] - 8*R[3, 4, 10, 7] - 
    8*R[3, 4, 10, 8] - 8*R[3, 7, 2, 4] + 8*R[3, 7, 2, 9] + 8*R[3, 7, 2, 10] - 
    8*R[3, 7, 4, 2] + 16*R[3, 7, 4, 4] - 8*R[3, 7, 4, 9] - 8*R[3, 7, 4, 10] + 
    8*R[3, 7, 7, 9] + 8*R[3, 7, 7, 10] + 8*R[3, 7, 8, 9] + 8*R[3, 7, 8, 10] + 
    8*R[3, 7, 9, 2] - 8*R[3, 7, 9, 4] + 8*R[3, 7, 9, 7] + 8*R[3, 7, 9, 8] - 
    4*R[3, 7, 9, 9] - 4*R[3, 7, 9, 10] + 8*R[3, 7, 10, 2] - 
    8*R[3, 7, 10, 4] + 8*R[3, 7, 10, 7] + 8*R[3, 7, 10, 8] - 
    4*R[3, 7, 10, 9] - 4*R[3, 7, 10, 10] - 8*R[3, 8, 2, 4] + 
    8*R[3, 8, 2, 9] + 8*R[3, 8, 2, 10] - 8*R[3, 8, 4, 2] + 16*R[3, 8, 4, 4] - 
    8*R[3, 8, 4, 9] - 8*R[3, 8, 4, 10] + 8*R[3, 8, 7, 9] + 8*R[3, 8, 7, 10] + 
    8*R[3, 8, 8, 9] + 8*R[3, 8, 8, 10] + 8*R[3, 8, 9, 2] - 8*R[3, 8, 9, 4] + 
    8*R[3, 8, 9, 7] + 8*R[3, 8, 9, 8] - 4*R[3, 8, 9, 9] - 4*R[3, 8, 9, 10] + 
    8*R[3, 8, 10, 2] - 8*R[3, 8, 10, 4] + 8*R[3, 8, 10, 7] + 
    8*R[3, 8, 10, 8] - 4*R[3, 8, 10, 9] - 4*R[3, 8, 10, 10] + 
    8*R[3, 9, 2, 2] - 8*R[3, 9, 2, 4] + 8*R[3, 9, 2, 7] + 8*R[3, 9, 2, 8] - 
    4*R[3, 9, 2, 9] - 4*R[3, 9, 2, 10] - 8*R[3, 9, 4, 2] - 8*R[3, 9, 4, 7] - 
    8*R[3, 9, 4, 8] + 8*R[3, 9, 7, 2] - 8*R[3, 9, 7, 4] + 8*R[3, 9, 7, 7] + 
    8*R[3, 9, 7, 8] - 4*R[3, 9, 7, 9] - 4*R[3, 9, 7, 10] + 8*R[3, 9, 8, 2] - 
    8*R[3, 9, 8, 4] + 8*R[3, 9, 8, 7] + 8*R[3, 9, 8, 8] - 4*R[3, 9, 8, 9] - 
    4*R[3, 9, 8, 10] - 4*R[3, 9, 9, 2] - 4*R[3, 9, 9, 7] - 4*R[3, 9, 9, 8] - 
    4*R[3, 9, 10, 2] - 4*R[3, 9, 10, 7] - 4*R[3, 9, 10, 8] + 
    8*R[3, 10, 2, 2] - 8*R[3, 10, 2, 4] + 8*R[3, 10, 2, 7] + 
    8*R[3, 10, 2, 8] - 4*R[3, 10, 2, 9] - 4*R[3, 10, 2, 10] - 
    8*R[3, 10, 4, 2] - 8*R[3, 10, 4, 7] - 8*R[3, 10, 4, 8] + 
    8*R[3, 10, 7, 2] - 8*R[3, 10, 7, 4] + 8*R[3, 10, 7, 7] + 
    8*R[3, 10, 7, 8] - 4*R[3, 10, 7, 9] - 4*R[3, 10, 7, 10] + 
    8*R[3, 10, 8, 2] - 8*R[3, 10, 8, 4] + 8*R[3, 10, 8, 7] + 
    8*R[3, 10, 8, 8] - 4*R[3, 10, 8, 9] - 4*R[3, 10, 8, 10] - 
    4*R[3, 10, 9, 2] - 4*R[3, 10, 9, 7] - 4*R[3, 10, 9, 8] - 
    4*R[3, 10, 10, 2] - 4*R[3, 10, 10, 7] - 4*R[3, 10, 10, 8] + 
    4*R[4, 2, 2, 2] - 16*R[4, 2, 2, 3] - 40*R[4, 2, 2, 4] + 8*R[4, 2, 2, 7] + 
    8*R[4, 2, 2, 8] + 4*R[4, 2, 2, 9] + 4*R[4, 2, 2, 10] - 16*R[4, 2, 3, 2] + 
    16*R[4, 2, 3, 4] - 8*R[4, 2, 3, 7] - 8*R[4, 2, 3, 8] - 8*R[4, 2, 3, 9] - 
    8*R[4, 2, 3, 10] - 40*R[4, 2, 4, 2] + 16*R[4, 2, 4, 3] + 
    64*R[4, 2, 4, 4] - 8*R[4, 2, 4, 7] - 8*R[4, 2, 4, 8] - 32*R[4, 2, 4, 9] - 
    32*R[4, 2, 4, 10] + 8*R[4, 2, 7, 2] - 8*R[4, 2, 7, 3] - 8*R[4, 2, 7, 4] - 
    4*R[4, 2, 7, 7] - 4*R[4, 2, 7, 8] + 16*R[4, 2, 7, 9] + 
    16*R[4, 2, 7, 10] + 8*R[4, 2, 8, 2] - 8*R[4, 2, 8, 3] - 8*R[4, 2, 8, 4] - 
    4*R[4, 2, 8, 7] - 4*R[4, 2, 8, 8] + 16*R[4, 2, 8, 9] + 
    16*R[4, 2, 8, 10] + 4*R[4, 2, 9, 2] - 8*R[4, 2, 9, 3] - 
    32*R[4, 2, 9, 4] + 16*R[4, 2, 9, 7] + 16*R[4, 2, 9, 8] - 
    20*R[4, 2, 9, 9] - 20*R[4, 2, 9, 10] + 4*R[4, 2, 10, 2] - 
    8*R[4, 2, 10, 3] - 32*R[4, 2, 10, 4] + 16*R[4, 2, 10, 7] + 
    16*R[4, 2, 10, 8] - 20*R[4, 2, 10, 9] - 20*R[4, 2, 10, 10] - 
    16*R[4, 3, 2, 2] + 16*R[4, 3, 2, 4] - 8*R[4, 3, 2, 7] - 8*R[4, 3, 2, 8] - 
    8*R[4, 3, 2, 9] - 8*R[4, 3, 2, 10] + 16*R[4, 3, 4, 2] + 
    16*R[4, 3, 4, 7] + 16*R[4, 3, 4, 8] - 8*R[4, 3, 7, 2] + 
    16*R[4, 3, 7, 4] - 8*R[4, 3, 7, 9] - 8*R[4, 3, 7, 10] - 8*R[4, 3, 8, 2] + 
    16*R[4, 3, 8, 4] - 8*R[4, 3, 8, 9] - 8*R[4, 3, 8, 10] - 8*R[4, 3, 9, 2] - 
    8*R[4, 3, 9, 7] - 8*R[4, 3, 9, 8] - 8*R[4, 3, 10, 2] - 8*R[4, 3, 10, 7] - 
    8*R[4, 3, 10, 8] - 40*R[4, 4, 2, 2] + 16*R[4, 4, 2, 3] + 
    64*R[4, 4, 2, 4] - 8*R[4, 4, 2, 7] - 8*R[4, 4, 2, 8] - 32*R[4, 4, 2, 9] - 
    32*R[4, 4, 2, 10] + 16*R[4, 4, 3, 2] + 16*R[4, 4, 3, 7] + 
    16*R[4, 4, 3, 8] + 64*R[4, 4, 4, 2] - 64*R[4, 4, 4, 4] + 
    64*R[4, 4, 4, 9] + 64*R[4, 4, 4, 10] - 8*R[4, 4, 7, 2] + 
    16*R[4, 4, 7, 3] + 8*R[4, 4, 7, 7] + 8*R[4, 4, 7, 8] - 16*R[4, 4, 7, 9] - 
    16*R[4, 4, 7, 10] - 8*R[4, 4, 8, 2] + 16*R[4, 4, 8, 3] + 
    8*R[4, 4, 8, 7] + 8*R[4, 4, 8, 8] - 16*R[4, 4, 8, 9] - 
    16*R[4, 4, 8, 10] - 32*R[4, 4, 9, 2] + 64*R[4, 4, 9, 4] - 
    16*R[4, 4, 9, 7] - 16*R[4, 4, 9, 8] - 32*R[4, 4, 10, 2] + 
    64*R[4, 4, 10, 4] - 16*R[4, 4, 10, 7] - 16*R[4, 4, 10, 8] + 
    8*R[4, 7, 2, 2] - 8*R[4, 7, 2, 3] - 8*R[4, 7, 2, 4] - 4*R[4, 7, 2, 7] - 
    4*R[4, 7, 2, 8] + 16*R[4, 7, 2, 9] + 16*R[4, 7, 2, 10] - 
    8*R[4, 7, 3, 2] + 16*R[4, 7, 3, 4] - 8*R[4, 7, 3, 9] - 8*R[4, 7, 3, 10] - 
    8*R[4, 7, 4, 2] + 16*R[4, 7, 4, 3] + 8*R[4, 7, 4, 7] + 8*R[4, 7, 4, 8] - 
    16*R[4, 7, 4, 9] - 16*R[4, 7, 4, 10] - 4*R[4, 7, 7, 2] + 
    8*R[4, 7, 7, 4] - 4*R[4, 7, 7, 9] - 4*R[4, 7, 7, 10] - 4*R[4, 7, 8, 2] + 
    8*R[4, 7, 8, 4] - 4*R[4, 7, 8, 9] - 4*R[4, 7, 8, 10] + 16*R[4, 7, 9, 2] - 
    8*R[4, 7, 9, 3] - 16*R[4, 7, 9, 4] - 4*R[4, 7, 9, 7] + 12*R[4, 7, 9, 8] + 
    8*R[4, 7, 9, 9] + 8*R[4, 7, 9, 10] + 16*R[4, 7, 10, 2] - 
    8*R[4, 7, 10, 3] - 16*R[4, 7, 10, 4] - 4*R[4, 7, 10, 7] + 
    12*R[4, 7, 10, 8] + 8*R[4, 7, 10, 9] + 8*R[4, 7, 10, 10] - 
    16*R[4, 7, 12, 8] + 16*R[4, 7, 12, 9] + 8*R[4, 8, 2, 2] - 
    8*R[4, 8, 2, 3] - 8*R[4, 8, 2, 4] - 4*R[4, 8, 2, 7] - 4*R[4, 8, 2, 8] + 
    16*R[4, 8, 2, 9] + 16*R[4, 8, 2, 10] - 8*R[4, 8, 3, 2] + 
    16*R[4, 8, 3, 4] - 8*R[4, 8, 3, 9] - 8*R[4, 8, 3, 10] - 8*R[4, 8, 4, 2] + 
    16*R[4, 8, 4, 3] + 8*R[4, 8, 4, 7] + 8*R[4, 8, 4, 8] - 16*R[4, 8, 4, 9] - 
    16*R[4, 8, 4, 10] - 4*R[4, 8, 7, 2] + 8*R[4, 8, 7, 4] - 4*R[4, 8, 7, 9] - 
    4*R[4, 8, 7, 10] - 4*R[4, 8, 8, 2] + 8*R[4, 8, 8, 4] - 4*R[4, 8, 8, 9] - 
    4*R[4, 8, 8, 10] + 16*R[4, 8, 9, 2] - 8*R[4, 8, 9, 3] - 
    16*R[4, 8, 9, 4] - 4*R[4, 8, 9, 7] + 12*R[4, 8, 9, 8] + 8*R[4, 8, 9, 9] + 
    8*R[4, 8, 9, 10] + 16*R[4, 8, 10, 2] - 8*R[4, 8, 10, 3] - 
    16*R[4, 8, 10, 4] - 4*R[4, 8, 10, 7] + 12*R[4, 8, 10, 8] + 
    8*R[4, 8, 10, 9] + 8*R[4, 8, 10, 10] - 16*R[4, 8, 12, 8] + 
    16*R[4, 8, 12, 9] + 4*R[4, 9, 2, 2] - 8*R[4, 9, 2, 3] - 
    32*R[4, 9, 2, 4] + 16*R[4, 9, 2, 7] + 16*R[4, 9, 2, 8] - 
    20*R[4, 9, 2, 9] - 20*R[4, 9, 2, 10] - 8*R[4, 9, 3, 2] - 
    8*R[4, 9, 3, 7] - 8*R[4, 9, 3, 8] - 32*R[4, 9, 4, 2] + 64*R[4, 9, 4, 4] - 
    16*R[4, 9, 4, 7] - 16*R[4, 9, 4, 8] + 16*R[4, 9, 7, 2] - 
    8*R[4, 9, 7, 3] - 16*R[4, 9, 7, 4] - 4*R[4, 9, 7, 7] - 4*R[4, 9, 7, 8] + 
    24*R[4, 9, 7, 9] + 8*R[4, 9, 7, 10] + 16*R[4, 9, 8, 2] - 
    8*R[4, 9, 8, 3] - 16*R[4, 9, 8, 4] - 4*R[4, 9, 8, 7] - 4*R[4, 9, 8, 8] + 
    24*R[4, 9, 8, 9] + 8*R[4, 9, 8, 10] - 20*R[4, 9, 9, 2] + 
    8*R[4, 9, 9, 7] + 8*R[4, 9, 9, 8] - 36*R[4, 9, 9, 9] - 
    36*R[4, 9, 9, 10] - 20*R[4, 9, 10, 2] + 8*R[4, 9, 10, 7] + 
    8*R[4, 9, 10, 8] - 36*R[4, 9, 10, 9] - 36*R[4, 9, 10, 10] + 
    16*R[4, 9, 12, 8] - 16*R[4, 9, 12, 9] + 4*R[4, 10, 2, 2] - 
    8*R[4, 10, 2, 3] - 32*R[4, 10, 2, 4] + 16*R[4, 10, 2, 7] + 
    16*R[4, 10, 2, 8] - 20*R[4, 10, 2, 9] - 20*R[4, 10, 2, 10] - 
    8*R[4, 10, 3, 2] - 8*R[4, 10, 3, 7] - 8*R[4, 10, 3, 8] - 
    32*R[4, 10, 4, 2] + 64*R[4, 10, 4, 4] - 16*R[4, 10, 4, 7] - 
    16*R[4, 10, 4, 8] + 16*R[4, 10, 7, 2] - 8*R[4, 10, 7, 3] - 
    16*R[4, 10, 7, 4] - 4*R[4, 10, 7, 7] - 4*R[4, 10, 7, 8] + 
    24*R[4, 10, 7, 9] + 8*R[4, 10, 7, 10] + 16*R[4, 10, 8, 2] - 
    8*R[4, 10, 8, 3] - 16*R[4, 10, 8, 4] - 4*R[4, 10, 8, 7] - 
    4*R[4, 10, 8, 8] + 24*R[4, 10, 8, 9] + 8*R[4, 10, 8, 10] - 
    20*R[4, 10, 9, 2] + 8*R[4, 10, 9, 7] + 8*R[4, 10, 9, 8] - 
    36*R[4, 10, 9, 9] - 36*R[4, 10, 9, 10] - 20*R[4, 10, 10, 2] + 
    8*R[4, 10, 10, 7] + 8*R[4, 10, 10, 8] - 36*R[4, 10, 10, 9] - 
    36*R[4, 10, 10, 10] + 16*R[4, 10, 12, 8] - 16*R[4, 10, 12, 9] + 
    8*R[7, 2, 2, 4] - 10*R[7, 2, 2, 9] - 10*R[7, 2, 2, 10] - 
    8*R[7, 2, 3, 4] + 8*R[7, 2, 3, 9] + 8*R[7, 2, 3, 10] + 8*R[7, 2, 4, 2] - 
    8*R[7, 2, 4, 3] - 8*R[7, 2, 4, 4] - 4*R[7, 2, 4, 7] - 4*R[7, 2, 4, 8] + 
    16*R[7, 2, 4, 9] + 16*R[7, 2, 4, 10] - 4*R[7, 2, 7, 4] - 
    2*R[7, 2, 7, 9] - 2*R[7, 2, 7, 10] - 4*R[7, 2, 8, 4] - 2*R[7, 2, 8, 9] - 
    2*R[7, 2, 8, 10] - 10*R[7, 2, 9, 2] + 8*R[7, 2, 9, 3] + 
    16*R[7, 2, 9, 4] - 2*R[7, 2, 9, 7] - 18*R[7, 2, 9, 8] + 6*R[7, 2, 9, 9] + 
    6*R[7, 2, 9, 10] - 10*R[7, 2, 10, 2] + 8*R[7, 2, 10, 3] + 
    16*R[7, 2, 10, 4] - 2*R[7, 2, 10, 7] - 18*R[7, 2, 10, 8] + 
    6*R[7, 2, 10, 9] + 6*R[7, 2, 10, 10] + 16*R[7, 2, 12, 8] - 
    16*R[7, 2, 12, 9] - 8*R[7, 3, 2, 4] + 8*R[7, 3, 2, 9] + 
    8*R[7, 3, 2, 10] - 8*R[7, 3, 4, 2] + 16*R[7, 3, 4, 4] - 8*R[7, 3, 4, 9] - 
    8*R[7, 3, 4, 10] + 8*R[7, 3, 7, 9] + 8*R[7, 3, 7, 10] + 8*R[7, 3, 8, 9] + 
    8*R[7, 3, 8, 10] + 8*R[7, 3, 9, 2] - 8*R[7, 3, 9, 4] + 8*R[7, 3, 9, 7] + 
    8*R[7, 3, 9, 8] - 4*R[7, 3, 9, 9] - 4*R[7, 3, 9, 10] + 8*R[7, 3, 10, 2] - 
    8*R[7, 3, 10, 4] + 8*R[7, 3, 10, 7] + 8*R[7, 3, 10, 8] - 
    4*R[7, 3, 10, 9] - 4*R[7, 3, 10, 10] + 8*R[7, 4, 2, 2] - 
    8*R[7, 4, 2, 3] - 8*R[7, 4, 2, 4] - 4*R[7, 4, 2, 7] - 4*R[7, 4, 2, 8] + 
    16*R[7, 4, 2, 9] + 16*R[7, 4, 2, 10] - 8*R[7, 4, 3, 2] + 
    16*R[7, 4, 3, 4] - 8*R[7, 4, 3, 9] - 8*R[7, 4, 3, 10] - 8*R[7, 4, 4, 2] + 
    16*R[7, 4, 4, 3] + 8*R[7, 4, 4, 7] + 8*R[7, 4, 4, 8] - 16*R[7, 4, 4, 9] - 
    16*R[7, 4, 4, 10] - 4*R[7, 4, 7, 2] + 8*R[7, 4, 7, 4] - 4*R[7, 4, 7, 9] - 
    4*R[7, 4, 7, 10] - 4*R[7, 4, 8, 2] + 8*R[7, 4, 8, 4] - 4*R[7, 4, 8, 9] - 
    4*R[7, 4, 8, 10] + 16*R[7, 4, 9, 2] - 8*R[7, 4, 9, 3] - 
    16*R[7, 4, 9, 4] - 4*R[7, 4, 9, 7] + 12*R[7, 4, 9, 8] + 8*R[7, 4, 9, 9] + 
    8*R[7, 4, 9, 10] + 16*R[7, 4, 10, 2] - 8*R[7, 4, 10, 3] - 
    16*R[7, 4, 10, 4] - 4*R[7, 4, 10, 7] + 12*R[7, 4, 10, 8] + 
    8*R[7, 4, 10, 9] + 8*R[7, 4, 10, 10] - 16*R[7, 4, 12, 8] + 
    16*R[7, 4, 12, 9] - 4*R[7, 7, 2, 4] - 2*R[7, 7, 2, 9] - 
    2*R[7, 7, 2, 10] + 8*R[7, 7, 3, 9] + 8*R[7, 7, 3, 10] - 4*R[7, 7, 4, 2] + 
    8*R[7, 7, 4, 4] - 4*R[7, 7, 4, 9] - 4*R[7, 7, 4, 10] + 2*R[7, 7, 7, 9] + 
    2*R[7, 7, 7, 10] + 4*R[7, 7, 7, 12] + 2*R[7, 7, 8, 9] + 
    2*R[7, 7, 8, 10] + 4*R[7, 7, 8, 12] - 2*R[7, 7, 9, 2] + 8*R[7, 7, 9, 3] - 
    4*R[7, 7, 9, 4] + 6*R[7, 7, 9, 7] - 2*R[7, 7, 9, 8] - 2*R[7, 7, 9, 9] - 
    2*R[7, 7, 9, 10] - 4*R[7, 7, 9, 12] - 2*R[7, 7, 10, 2] + 
    8*R[7, 7, 10, 3] - 4*R[7, 7, 10, 4] + 6*R[7, 7, 10, 7] - 
    2*R[7, 7, 10, 8] - 2*R[7, 7, 10, 9] - 2*R[7, 7, 10, 10] - 
    4*R[7, 7, 10, 12] + 8*R[7, 7, 12, 8] - 8*R[7, 7, 12, 9] - 
    4*R[7, 8, 2, 4] - 2*R[7, 8, 2, 9] - 2*R[7, 8, 2, 10] + 8*R[7, 8, 3, 9] + 
    8*R[7, 8, 3, 10] - 4*R[7, 8, 4, 2] + 8*R[7, 8, 4, 4] - 4*R[7, 8, 4, 9] - 
    4*R[7, 8, 4, 10] + 2*R[7, 8, 7, 9] + 2*R[7, 8, 7, 10] + 
    4*R[7, 8, 7, 12] + 2*R[7, 8, 8, 9] + 2*R[7, 8, 8, 10] + 
    4*R[7, 8, 8, 12] - 2*R[7, 8, 9, 2] + 8*R[7, 8, 9, 3] - 4*R[7, 8, 9, 4] + 
    6*R[7, 8, 9, 7] - 2*R[7, 8, 9, 8] - 2*R[7, 8, 9, 9] - 2*R[7, 8, 9, 10] - 
    4*R[7, 8, 9, 12] - 2*R[7, 8, 10, 2] + 8*R[7, 8, 10, 3] - 
    4*R[7, 8, 10, 4] + 6*R[7, 8, 10, 7] - 2*R[7, 8, 10, 8] - 
    2*R[7, 8, 10, 9] - 2*R[7, 8, 10, 10] - 4*R[7, 8, 10, 12] + 
    8*R[7, 8, 12, 8] - 8*R[7, 8, 12, 9] - 10*R[7, 9, 2, 2] + 
    8*R[7, 9, 2, 3] + 16*R[7, 9, 2, 4] - 2*R[7, 9, 2, 7] - 18*R[7, 9, 2, 8] + 
    6*R[7, 9, 2, 9] + 6*R[7, 9, 2, 10] + 8*R[7, 9, 3, 2] - 8*R[7, 9, 3, 4] + 
    8*R[7, 9, 3, 7] + 8*R[7, 9, 3, 8] - 4*R[7, 9, 3, 9] - 4*R[7, 9, 3, 10] + 
    16*R[7, 9, 4, 2] - 8*R[7, 9, 4, 3] - 16*R[7, 9, 4, 4] - 4*R[7, 9, 4, 7] + 
    12*R[7, 9, 4, 8] + 8*R[7, 9, 4, 9] + 8*R[7, 9, 4, 10] - 2*R[7, 9, 7, 2] + 
    8*R[7, 9, 7, 3] - 4*R[7, 9, 7, 4] + 6*R[7, 9, 7, 7] + 6*R[7, 9, 7, 8] + 
    2*R[7, 9, 7, 9] - 2*R[7, 9, 7, 10] - 12*R[7, 9, 7, 12] - 
    18*R[7, 9, 8, 2] + 8*R[7, 9, 8, 3] + 12*R[7, 9, 8, 4] + 6*R[7, 9, 8, 7] - 
    2*R[7, 9, 8, 8] - 18*R[7, 9, 8, 9] - 2*R[7, 9, 8, 10] - 
    4*R[7, 9, 8, 12] + 6*R[7, 9, 9, 2] - 4*R[7, 9, 9, 3] + 8*R[7, 9, 9, 4] - 
    6*R[7, 9, 9, 7] - 14*R[7, 9, 9, 8] + 18*R[7, 9, 9, 9] + 
    18*R[7, 9, 9, 10] + 4*R[7, 9, 9, 12] + 6*R[7, 9, 10, 2] - 
    4*R[7, 9, 10, 3] + 8*R[7, 9, 10, 4] - 14*R[7, 9, 10, 7] - 
    10*R[7, 9, 10, 8] + 18*R[7, 9, 10, 9] + 18*R[7, 9, 10, 10] + 
    12*R[7, 9, 10, 12] - 8*R[7, 9, 12, 8] + 8*R[7, 9, 12, 9] - 
    10*R[7, 10, 2, 2] + 8*R[7, 10, 2, 3] + 16*R[7, 10, 2, 4] - 
    2*R[7, 10, 2, 7] - 18*R[7, 10, 2, 8] + 6*R[7, 10, 2, 9] + 
    6*R[7, 10, 2, 10] + 8*R[7, 10, 3, 2] - 8*R[7, 10, 3, 4] + 
    8*R[7, 10, 3, 7] + 8*R[7, 10, 3, 8] - 4*R[7, 10, 3, 9] - 
    4*R[7, 10, 3, 10] + 16*R[7, 10, 4, 2] - 8*R[7, 10, 4, 3] - 
    16*R[7, 10, 4, 4] - 4*R[7, 10, 4, 7] + 12*R[7, 10, 4, 8] + 
    8*R[7, 10, 4, 9] + 8*R[7, 10, 4, 10] - 2*R[7, 10, 7, 2] + 
    8*R[7, 10, 7, 3] - 4*R[7, 10, 7, 4] + 6*R[7, 10, 7, 7] + 
    6*R[7, 10, 7, 8] - 10*R[7, 10, 7, 9] - 2*R[7, 10, 7, 10] - 
    4*R[7, 10, 7, 12] - 18*R[7, 10, 8, 2] + 8*R[7, 10, 8, 3] + 
    12*R[7, 10, 8, 4] + 6*R[7, 10, 8, 7] - 2*R[7, 10, 8, 8] - 
    6*R[7, 10, 8, 9] - 2*R[7, 10, 8, 10] - 12*R[7, 10, 8, 12] + 
    6*R[7, 10, 9, 2] - 4*R[7, 10, 9, 3] + 8*R[7, 10, 9, 4] - 
    14*R[7, 10, 9, 7] - 10*R[7, 10, 9, 8] + 18*R[7, 10, 9, 9] + 
    18*R[7, 10, 9, 10] + 12*R[7, 10, 9, 12] + 6*R[7, 10, 10, 2] - 
    4*R[7, 10, 10, 3] + 8*R[7, 10, 10, 4] - 6*R[7, 10, 10, 7] - 
    14*R[7, 10, 10, 8] + 18*R[7, 10, 10, 9] + 18*R[7, 10, 10, 10] + 
    4*R[7, 10, 10, 12] - 8*R[7, 10, 12, 8] + 8*R[7, 10, 12, 9] + 
    16*R[7, 12, 2, 8] - 16*R[7, 12, 2, 9] - 16*R[7, 12, 4, 8] + 
    16*R[7, 12, 4, 9] + 16*R[7, 12, 8, 2] - 16*R[7, 12, 8, 4] + 
    8*R[7, 12, 8, 8] + 8*R[7, 12, 8, 9] - 16*R[7, 12, 9, 2] + 
    16*R[7, 12, 9, 4] - 8*R[7, 12, 9, 8] - 8*R[7, 12, 9, 9] + 
    16*R[7, 12, 12, 8] - 16*R[7, 12, 12, 9] + 8*R[8, 2, 2, 4] - 
    10*R[8, 2, 2, 9] - 10*R[8, 2, 2, 10] - 8*R[8, 2, 3, 4] + 
    8*R[8, 2, 3, 9] + 8*R[8, 2, 3, 10] + 8*R[8, 2, 4, 2] - 8*R[8, 2, 4, 3] - 
    8*R[8, 2, 4, 4] - 4*R[8, 2, 4, 7] - 4*R[8, 2, 4, 8] + 16*R[8, 2, 4, 9] + 
    16*R[8, 2, 4, 10] - 4*R[8, 2, 7, 4] - 2*R[8, 2, 7, 9] - 
    2*R[8, 2, 7, 10] - 4*R[8, 2, 8, 4] - 2*R[8, 2, 8, 9] - 2*R[8, 2, 8, 10] - 
    10*R[8, 2, 9, 2] + 8*R[8, 2, 9, 3] + 16*R[8, 2, 9, 4] - 2*R[8, 2, 9, 7] - 
    18*R[8, 2, 9, 8] + 6*R[8, 2, 9, 9] + 6*R[8, 2, 9, 10] - 
    10*R[8, 2, 10, 2] + 8*R[8, 2, 10, 3] + 16*R[8, 2, 10, 4] - 
    2*R[8, 2, 10, 7] - 18*R[8, 2, 10, 8] + 6*R[8, 2, 10, 9] + 
    6*R[8, 2, 10, 10] + 16*R[8, 2, 12, 8] - 16*R[8, 2, 12, 9] - 
    8*R[8, 3, 2, 4] + 8*R[8, 3, 2, 9] + 8*R[8, 3, 2, 10] - 8*R[8, 3, 4, 2] + 
    16*R[8, 3, 4, 4] - 8*R[8, 3, 4, 9] - 8*R[8, 3, 4, 10] + 8*R[8, 3, 7, 9] + 
    8*R[8, 3, 7, 10] + 8*R[8, 3, 8, 9] + 8*R[8, 3, 8, 10] + 8*R[8, 3, 9, 2] - 
    8*R[8, 3, 9, 4] + 8*R[8, 3, 9, 7] + 8*R[8, 3, 9, 8] - 4*R[8, 3, 9, 9] - 
    4*R[8, 3, 9, 10] + 8*R[8, 3, 10, 2] - 8*R[8, 3, 10, 4] + 
    8*R[8, 3, 10, 7] + 8*R[8, 3, 10, 8] - 4*R[8, 3, 10, 9] - 
    4*R[8, 3, 10, 10] + 8*R[8, 4, 2, 2] - 8*R[8, 4, 2, 3] - 8*R[8, 4, 2, 4] - 
    4*R[8, 4, 2, 7] - 4*R[8, 4, 2, 8] + 16*R[8, 4, 2, 9] + 
    16*R[8, 4, 2, 10] - 8*R[8, 4, 3, 2] + 16*R[8, 4, 3, 4] - 
    8*R[8, 4, 3, 9] - 8*R[8, 4, 3, 10] - 8*R[8, 4, 4, 2] + 16*R[8, 4, 4, 3] + 
    8*R[8, 4, 4, 7] + 8*R[8, 4, 4, 8] - 16*R[8, 4, 4, 9] - 
    16*R[8, 4, 4, 10] - 4*R[8, 4, 7, 2] + 8*R[8, 4, 7, 4] - 4*R[8, 4, 7, 9] - 
    4*R[8, 4, 7, 10] - 4*R[8, 4, 8, 2] + 8*R[8, 4, 8, 4] - 4*R[8, 4, 8, 9] - 
    4*R[8, 4, 8, 10] + 16*R[8, 4, 9, 2] - 8*R[8, 4, 9, 3] - 
    16*R[8, 4, 9, 4] - 4*R[8, 4, 9, 7] + 12*R[8, 4, 9, 8] + 8*R[8, 4, 9, 9] + 
    8*R[8, 4, 9, 10] + 16*R[8, 4, 10, 2] - 8*R[8, 4, 10, 3] - 
    16*R[8, 4, 10, 4] - 4*R[8, 4, 10, 7] + 12*R[8, 4, 10, 8] + 
    8*R[8, 4, 10, 9] + 8*R[8, 4, 10, 10] - 16*R[8, 4, 12, 8] + 
    16*R[8, 4, 12, 9] - 4*R[8, 7, 2, 4] - 2*R[8, 7, 2, 9] - 
    2*R[8, 7, 2, 10] + 8*R[8, 7, 3, 9] + 8*R[8, 7, 3, 10] - 4*R[8, 7, 4, 2] + 
    8*R[8, 7, 4, 4] - 4*R[8, 7, 4, 9] - 4*R[8, 7, 4, 10] + 2*R[8, 7, 7, 9] + 
    2*R[8, 7, 7, 10] + 4*R[8, 7, 7, 12] + 2*R[8, 7, 8, 9] + 
    2*R[8, 7, 8, 10] + 4*R[8, 7, 8, 12] - 2*R[8, 7, 9, 2] + 8*R[8, 7, 9, 3] - 
    4*R[8, 7, 9, 4] + 6*R[8, 7, 9, 7] - 2*R[8, 7, 9, 8] - 2*R[8, 7, 9, 9] - 
    2*R[8, 7, 9, 10] - 4*R[8, 7, 9, 12] - 2*R[8, 7, 10, 2] + 
    8*R[8, 7, 10, 3] - 4*R[8, 7, 10, 4] + 6*R[8, 7, 10, 7] - 
    2*R[8, 7, 10, 8] - 2*R[8, 7, 10, 9] - 2*R[8, 7, 10, 10] - 
    4*R[8, 7, 10, 12] + 8*R[8, 7, 12, 8] - 8*R[8, 7, 12, 9] - 
    4*R[8, 8, 2, 4] - 2*R[8, 8, 2, 9] - 2*R[8, 8, 2, 10] + 8*R[8, 8, 3, 9] + 
    8*R[8, 8, 3, 10] - 4*R[8, 8, 4, 2] + 8*R[8, 8, 4, 4] - 4*R[8, 8, 4, 9] - 
    4*R[8, 8, 4, 10] + 2*R[8, 8, 7, 9] + 2*R[8, 8, 7, 10] + 
    4*R[8, 8, 7, 12] + 2*R[8, 8, 8, 9] + 2*R[8, 8, 8, 10] + 
    4*R[8, 8, 8, 12] - 2*R[8, 8, 9, 2] + 8*R[8, 8, 9, 3] - 4*R[8, 8, 9, 4] + 
    6*R[8, 8, 9, 7] - 2*R[8, 8, 9, 8] - 2*R[8, 8, 9, 9] - 2*R[8, 8, 9, 10] - 
    4*R[8, 8, 9, 12] - 2*R[8, 8, 10, 2] + 8*R[8, 8, 10, 3] - 
    4*R[8, 8, 10, 4] + 6*R[8, 8, 10, 7] - 2*R[8, 8, 10, 8] - 
    2*R[8, 8, 10, 9] - 2*R[8, 8, 10, 10] - 4*R[8, 8, 10, 12] + 
    8*R[8, 8, 12, 8] - 8*R[8, 8, 12, 9] - 10*R[8, 9, 2, 2] + 
    8*R[8, 9, 2, 3] + 16*R[8, 9, 2, 4] - 2*R[8, 9, 2, 7] - 18*R[8, 9, 2, 8] + 
    6*R[8, 9, 2, 9] + 6*R[8, 9, 2, 10] + 8*R[8, 9, 3, 2] - 8*R[8, 9, 3, 4] + 
    8*R[8, 9, 3, 7] + 8*R[8, 9, 3, 8] - 4*R[8, 9, 3, 9] - 4*R[8, 9, 3, 10] + 
    16*R[8, 9, 4, 2] - 8*R[8, 9, 4, 3] - 16*R[8, 9, 4, 4] - 4*R[8, 9, 4, 7] + 
    12*R[8, 9, 4, 8] + 8*R[8, 9, 4, 9] + 8*R[8, 9, 4, 10] - 2*R[8, 9, 7, 2] + 
    8*R[8, 9, 7, 3] - 4*R[8, 9, 7, 4] + 6*R[8, 9, 7, 7] + 6*R[8, 9, 7, 8] + 
    2*R[8, 9, 7, 9] - 2*R[8, 9, 7, 10] - 12*R[8, 9, 7, 12] - 
    18*R[8, 9, 8, 2] + 8*R[8, 9, 8, 3] + 12*R[8, 9, 8, 4] + 6*R[8, 9, 8, 7] - 
    2*R[8, 9, 8, 8] - 18*R[8, 9, 8, 9] - 2*R[8, 9, 8, 10] - 
    4*R[8, 9, 8, 12] + 6*R[8, 9, 9, 2] - 4*R[8, 9, 9, 3] + 8*R[8, 9, 9, 4] - 
    6*R[8, 9, 9, 7] - 14*R[8, 9, 9, 8] + 18*R[8, 9, 9, 9] + 
    18*R[8, 9, 9, 10] + 4*R[8, 9, 9, 12] + 6*R[8, 9, 10, 2] - 
    4*R[8, 9, 10, 3] + 8*R[8, 9, 10, 4] - 14*R[8, 9, 10, 7] - 
    10*R[8, 9, 10, 8] + 18*R[8, 9, 10, 9] + 18*R[8, 9, 10, 10] + 
    12*R[8, 9, 10, 12] - 8*R[8, 9, 12, 8] + 8*R[8, 9, 12, 9] - 
    10*R[8, 10, 2, 2] + 8*R[8, 10, 2, 3] + 16*R[8, 10, 2, 4] - 
    2*R[8, 10, 2, 7] - 18*R[8, 10, 2, 8] + 6*R[8, 10, 2, 9] + 
    6*R[8, 10, 2, 10] + 8*R[8, 10, 3, 2] - 8*R[8, 10, 3, 4] + 
    8*R[8, 10, 3, 7] + 8*R[8, 10, 3, 8] - 4*R[8, 10, 3, 9] - 
    4*R[8, 10, 3, 10] + 16*R[8, 10, 4, 2] - 8*R[8, 10, 4, 3] - 
    16*R[8, 10, 4, 4] - 4*R[8, 10, 4, 7] + 12*R[8, 10, 4, 8] + 
    8*R[8, 10, 4, 9] + 8*R[8, 10, 4, 10] - 2*R[8, 10, 7, 2] + 
    8*R[8, 10, 7, 3] - 4*R[8, 10, 7, 4] + 6*R[8, 10, 7, 7] + 
    6*R[8, 10, 7, 8] - 10*R[8, 10, 7, 9] - 2*R[8, 10, 7, 10] - 
    4*R[8, 10, 7, 12] - 18*R[8, 10, 8, 2] + 8*R[8, 10, 8, 3] + 
    12*R[8, 10, 8, 4] + 6*R[8, 10, 8, 7] - 2*R[8, 10, 8, 8] - 
    6*R[8, 10, 8, 9] - 2*R[8, 10, 8, 10] - 12*R[8, 10, 8, 12] + 
    6*R[8, 10, 9, 2] - 4*R[8, 10, 9, 3] + 8*R[8, 10, 9, 4] - 
    14*R[8, 10, 9, 7] - 10*R[8, 10, 9, 8] + 18*R[8, 10, 9, 9] + 
    18*R[8, 10, 9, 10] + 12*R[8, 10, 9, 12] + 6*R[8, 10, 10, 2] - 
    4*R[8, 10, 10, 3] + 8*R[8, 10, 10, 4] - 6*R[8, 10, 10, 7] - 
    14*R[8, 10, 10, 8] + 18*R[8, 10, 10, 9] + 18*R[8, 10, 10, 10] + 
    4*R[8, 10, 10, 12] - 8*R[8, 10, 12, 8] + 8*R[8, 10, 12, 9] + 
    16*R[8, 12, 2, 8] - 16*R[8, 12, 2, 9] - 16*R[8, 12, 4, 8] + 
    16*R[8, 12, 4, 9] + 16*R[8, 12, 8, 2] - 16*R[8, 12, 8, 4] + 
    8*R[8, 12, 8, 8] + 8*R[8, 12, 8, 9] - 16*R[8, 12, 9, 2] + 
    16*R[8, 12, 9, 4] - 8*R[8, 12, 9, 8] - 8*R[8, 12, 9, 9] + 
    16*R[8, 12, 12, 8] - 16*R[8, 12, 12, 9] + 14*R[9, 2, 2, 2] + 
    8*R[9, 2, 2, 3] + 4*R[9, 2, 2, 4] - 10*R[9, 2, 2, 7] - 10*R[9, 2, 2, 8] + 
    26*R[9, 2, 2, 9] + 26*R[9, 2, 2, 10] + 8*R[9, 2, 3, 2] - 
    8*R[9, 2, 3, 4] + 8*R[9, 2, 3, 7] + 8*R[9, 2, 3, 8] - 4*R[9, 2, 3, 9] - 
    4*R[9, 2, 3, 10] + 4*R[9, 2, 4, 2] - 8*R[9, 2, 4, 3] - 32*R[9, 2, 4, 4] + 
    16*R[9, 2, 4, 7] + 16*R[9, 2, 4, 8] - 20*R[9, 2, 4, 9] - 
    20*R[9, 2, 4, 10] - 10*R[9, 2, 7, 2] + 8*R[9, 2, 7, 3] + 
    16*R[9, 2, 7, 4] - 2*R[9, 2, 7, 7] - 2*R[9, 2, 7, 8] - 10*R[9, 2, 7, 9] + 
    6*R[9, 2, 7, 10] - 10*R[9, 2, 8, 2] + 8*R[9, 2, 8, 3] + 
    16*R[9, 2, 8, 4] - 2*R[9, 2, 8, 7] - 2*R[9, 2, 8, 8] - 10*R[9, 2, 8, 9] + 
    6*R[9, 2, 8, 10] + 26*R[9, 2, 9, 2] - 4*R[9, 2, 9, 3] - 
    20*R[9, 2, 9, 4] + 6*R[9, 2, 9, 7] + 6*R[9, 2, 9, 8] + 18*R[9, 2, 9, 9] + 
    18*R[9, 2, 9, 10] + 26*R[9, 2, 10, 2] - 4*R[9, 2, 10, 3] - 
    20*R[9, 2, 10, 4] + 6*R[9, 2, 10, 7] + 6*R[9, 2, 10, 8] + 
    18*R[9, 2, 10, 9] + 18*R[9, 2, 10, 10] - 16*R[9, 2, 12, 8] + 
    16*R[9, 2, 12, 9] + 8*R[9, 3, 2, 2] - 8*R[9, 3, 2, 4] + 8*R[9, 3, 2, 7] + 
    8*R[9, 3, 2, 8] - 4*R[9, 3, 2, 9] - 4*R[9, 3, 2, 10] - 8*R[9, 3, 4, 2] - 
    8*R[9, 3, 4, 7] - 8*R[9, 3, 4, 8] + 8*R[9, 3, 7, 2] - 8*R[9, 3, 7, 4] + 
    8*R[9, 3, 7, 7] + 8*R[9, 3, 7, 8] - 4*R[9, 3, 7, 9] - 4*R[9, 3, 7, 10] + 
    8*R[9, 3, 8, 2] - 8*R[9, 3, 8, 4] + 8*R[9, 3, 8, 7] + 8*R[9, 3, 8, 8] - 
    4*R[9, 3, 8, 9] - 4*R[9, 3, 8, 10] - 4*R[9, 3, 9, 2] - 4*R[9, 3, 9, 7] - 
    4*R[9, 3, 9, 8] - 4*R[9, 3, 10, 2] - 4*R[9, 3, 10, 7] - 
    4*R[9, 3, 10, 8] + 4*R[9, 4, 2, 2] - 8*R[9, 4, 2, 3] - 32*R[9, 4, 2, 4] + 
    16*R[9, 4, 2, 7] + 16*R[9, 4, 2, 8] - 20*R[9, 4, 2, 9] - 
    20*R[9, 4, 2, 10] - 8*R[9, 4, 3, 2] - 8*R[9, 4, 3, 7] - 8*R[9, 4, 3, 8] - 
    32*R[9, 4, 4, 2] + 64*R[9, 4, 4, 4] - 16*R[9, 4, 4, 7] - 
    16*R[9, 4, 4, 8] + 16*R[9, 4, 7, 2] - 8*R[9, 4, 7, 3] - 
    16*R[9, 4, 7, 4] - 4*R[9, 4, 7, 7] - 4*R[9, 4, 7, 8] + 24*R[9, 4, 7, 9] + 
    8*R[9, 4, 7, 10] + 16*R[9, 4, 8, 2] - 8*R[9, 4, 8, 3] - 
    16*R[9, 4, 8, 4] - 4*R[9, 4, 8, 7] - 4*R[9, 4, 8, 8] + 24*R[9, 4, 8, 9] + 
    8*R[9, 4, 8, 10] - 20*R[9, 4, 9, 2] + 8*R[9, 4, 9, 7] + 8*R[9, 4, 9, 8] - 
    36*R[9, 4, 9, 9] - 36*R[9, 4, 9, 10] - 20*R[9, 4, 10, 2] + 
    8*R[9, 4, 10, 7] + 8*R[9, 4, 10, 8] - 36*R[9, 4, 10, 9] - 
    36*R[9, 4, 10, 10] + 16*R[9, 4, 12, 8] - 16*R[9, 4, 12, 9] - 
    10*R[9, 7, 2, 2] + 8*R[9, 7, 2, 3] + 16*R[9, 7, 2, 4] - 2*R[9, 7, 2, 7] - 
    2*R[9, 7, 2, 8] - 10*R[9, 7, 2, 9] + 6*R[9, 7, 2, 10] + 8*R[9, 7, 3, 2] - 
    8*R[9, 7, 3, 4] + 8*R[9, 7, 3, 7] + 8*R[9, 7, 3, 8] - 4*R[9, 7, 3, 9] - 
    4*R[9, 7, 3, 10] + 16*R[9, 7, 4, 2] - 8*R[9, 7, 4, 3] - 
    16*R[9, 7, 4, 4] - 4*R[9, 7, 4, 7] - 4*R[9, 7, 4, 8] + 24*R[9, 7, 4, 9] + 
    8*R[9, 7, 4, 10] - 2*R[9, 7, 7, 2] + 8*R[9, 7, 7, 3] - 4*R[9, 7, 7, 4] + 
    6*R[9, 7, 7, 7] + 6*R[9, 7, 7, 8] - 10*R[9, 7, 7, 9] - 2*R[9, 7, 7, 10] - 
    4*R[9, 7, 7, 12] - 2*R[9, 7, 8, 2] + 8*R[9, 7, 8, 3] - 4*R[9, 7, 8, 4] + 
    6*R[9, 7, 8, 7] + 6*R[9, 7, 8, 8] + 2*R[9, 7, 8, 9] - 2*R[9, 7, 8, 10] - 
    12*R[9, 7, 8, 12] - 10*R[9, 7, 9, 2] - 4*R[9, 7, 9, 3] + 
    24*R[9, 7, 9, 4] - 14*R[9, 7, 9, 7] - 18*R[9, 7, 9, 8] + 
    10*R[9, 7, 9, 9] + 18*R[9, 7, 9, 10] + 12*R[9, 7, 9, 12] + 
    6*R[9, 7, 10, 2] - 4*R[9, 7, 10, 3] + 8*R[9, 7, 10, 4] - 
    6*R[9, 7, 10, 7] - 14*R[9, 7, 10, 8] + 18*R[9, 7, 10, 9] + 
    18*R[9, 7, 10, 10] + 4*R[9, 7, 10, 12] + 8*R[9, 7, 12, 8] - 
    8*R[9, 7, 12, 9] - 10*R[9, 8, 2, 2] + 8*R[9, 8, 2, 3] + 
    16*R[9, 8, 2, 4] - 2*R[9, 8, 2, 7] - 2*R[9, 8, 2, 8] - 10*R[9, 8, 2, 9] + 
    6*R[9, 8, 2, 10] + 8*R[9, 8, 3, 2] - 8*R[9, 8, 3, 4] + 8*R[9, 8, 3, 7] + 
    8*R[9, 8, 3, 8] - 4*R[9, 8, 3, 9] - 4*R[9, 8, 3, 10] + 16*R[9, 8, 4, 2] - 
    8*R[9, 8, 4, 3] - 16*R[9, 8, 4, 4] - 4*R[9, 8, 4, 7] - 4*R[9, 8, 4, 8] + 
    24*R[9, 8, 4, 9] + 8*R[9, 8, 4, 10] - 2*R[9, 8, 7, 2] + 8*R[9, 8, 7, 3] - 
    4*R[9, 8, 7, 4] + 6*R[9, 8, 7, 7] + 6*R[9, 8, 7, 8] + 2*R[9, 8, 7, 9] - 
    2*R[9, 8, 7, 10] - 12*R[9, 8, 7, 12] - 2*R[9, 8, 8, 2] + 
    8*R[9, 8, 8, 3] - 4*R[9, 8, 8, 4] + 6*R[9, 8, 8, 7] + 6*R[9, 8, 8, 8] - 
    10*R[9, 8, 8, 9] - 2*R[9, 8, 8, 10] - 4*R[9, 8, 8, 12] - 
    10*R[9, 8, 9, 2] - 4*R[9, 8, 9, 3] + 24*R[9, 8, 9, 4] - 6*R[9, 8, 9, 7] - 
    22*R[9, 8, 9, 8] + 10*R[9, 8, 9, 9] + 18*R[9, 8, 9, 10] + 
    4*R[9, 8, 9, 12] + 6*R[9, 8, 10, 2] - 4*R[9, 8, 10, 3] + 
    8*R[9, 8, 10, 4] - 14*R[9, 8, 10, 7] - 10*R[9, 8, 10, 8] + 
    18*R[9, 8, 10, 9] + 18*R[9, 8, 10, 10] + 12*R[9, 8, 10, 12] + 
    8*R[9, 8, 12, 8] - 8*R[9, 8, 12, 9] + 26*R[9, 9, 2, 2] - 
    4*R[9, 9, 2, 3] - 20*R[9, 9, 2, 4] + 6*R[9, 9, 2, 7] + 6*R[9, 9, 2, 8] + 
    18*R[9, 9, 2, 9] + 18*R[9, 9, 2, 10] - 4*R[9, 9, 3, 2] - 
    4*R[9, 9, 3, 7] - 4*R[9, 9, 3, 8] - 20*R[9, 9, 4, 2] + 8*R[9, 9, 4, 7] + 
    8*R[9, 9, 4, 8] - 36*R[9, 9, 4, 9] - 36*R[9, 9, 4, 10] + 
    6*R[9, 9, 7, 2] - 4*R[9, 9, 7, 3] + 8*R[9, 9, 7, 4] - 6*R[9, 9, 7, 7] - 
    6*R[9, 9, 7, 8] + 10*R[9, 9, 7, 9] + 18*R[9, 9, 7, 10] + 
    4*R[9, 9, 7, 12] + 6*R[9, 9, 8, 2] - 4*R[9, 9, 8, 3] + 8*R[9, 9, 8, 4] - 
    6*R[9, 9, 8, 7] - 6*R[9, 9, 8, 8] + 10*R[9, 9, 8, 9] + 
    18*R[9, 9, 8, 10] + 4*R[9, 9, 8, 12] + 18*R[9, 9, 9, 2] - 
    36*R[9, 9, 9, 4] + 22*R[9, 9, 9, 7] + 22*R[9, 9, 9, 8] - 
    18*R[9, 9, 9, 9] - 18*R[9, 9, 9, 10] - 4*R[9, 9, 9, 12] + 
    18*R[9, 9, 10, 2] - 36*R[9, 9, 10, 4] + 22*R[9, 9, 10, 7] + 
    22*R[9, 9, 10, 8] - 18*R[9, 9, 10, 9] - 18*R[9, 9, 10, 10] - 
    4*R[9, 9, 10, 12] - 8*R[9, 9, 12, 8] + 8*R[9, 9, 12, 9] + 
    26*R[9, 10, 2, 2] - 4*R[9, 10, 2, 3] - 20*R[9, 10, 2, 4] + 
    6*R[9, 10, 2, 7] + 6*R[9, 10, 2, 8] + 18*R[9, 10, 2, 9] + 
    18*R[9, 10, 2, 10] - 4*R[9, 10, 3, 2] - 4*R[9, 10, 3, 7] - 
    4*R[9, 10, 3, 8] - 20*R[9, 10, 4, 2] + 8*R[9, 10, 4, 7] + 
    8*R[9, 10, 4, 8] - 36*R[9, 10, 4, 9] - 36*R[9, 10, 4, 10] + 
    6*R[9, 10, 7, 2] - 4*R[9, 10, 7, 3] + 8*R[9, 10, 7, 4] - 
    6*R[9, 10, 7, 7] - 6*R[9, 10, 7, 8] + 10*R[9, 10, 7, 9] + 
    18*R[9, 10, 7, 10] + 4*R[9, 10, 7, 12] + 6*R[9, 10, 8, 2] - 
    4*R[9, 10, 8, 3] + 8*R[9, 10, 8, 4] - 6*R[9, 10, 8, 7] - 
    6*R[9, 10, 8, 8] + 10*R[9, 10, 8, 9] + 18*R[9, 10, 8, 10] + 
    4*R[9, 10, 8, 12] + 18*R[9, 10, 9, 2] - 36*R[9, 10, 9, 4] + 
    22*R[9, 10, 9, 7] + 22*R[9, 10, 9, 8] - 18*R[9, 10, 9, 9] - 
    18*R[9, 10, 9, 10] - 4*R[9, 10, 9, 12] + 18*R[9, 10, 10, 2] - 
    36*R[9, 10, 10, 4] + 22*R[9, 10, 10, 7] + 22*R[9, 10, 10, 8] - 
    18*R[9, 10, 10, 9] - 18*R[9, 10, 10, 10] - 4*R[9, 10, 10, 12] - 
    8*R[9, 10, 12, 8] + 8*R[9, 10, 12, 9] - 16*R[9, 12, 2, 8] + 
    16*R[9, 12, 2, 9] + 16*R[9, 12, 4, 8] - 16*R[9, 12, 4, 9] - 
    16*R[9, 12, 8, 2] + 16*R[9, 12, 8, 4] - 8*R[9, 12, 8, 8] - 
    8*R[9, 12, 8, 9] + 16*R[9, 12, 9, 2] - 16*R[9, 12, 9, 4] + 
    8*R[9, 12, 9, 8] + 8*R[9, 12, 9, 9] - 16*R[9, 12, 12, 8] + 
    16*R[9, 12, 12, 9] + 14*R[10, 2, 2, 2] + 8*R[10, 2, 2, 3] + 
    4*R[10, 2, 2, 4] - 10*R[10, 2, 2, 7] - 10*R[10, 2, 2, 8] + 
    26*R[10, 2, 2, 9] + 26*R[10, 2, 2, 10] + 8*R[10, 2, 3, 2] - 
    8*R[10, 2, 3, 4] + 8*R[10, 2, 3, 7] + 8*R[10, 2, 3, 8] - 
    4*R[10, 2, 3, 9] - 4*R[10, 2, 3, 10] + 4*R[10, 2, 4, 2] - 
    8*R[10, 2, 4, 3] - 32*R[10, 2, 4, 4] + 16*R[10, 2, 4, 7] + 
    16*R[10, 2, 4, 8] - 20*R[10, 2, 4, 9] - 20*R[10, 2, 4, 10] - 
    10*R[10, 2, 7, 2] + 8*R[10, 2, 7, 3] + 16*R[10, 2, 7, 4] - 
    2*R[10, 2, 7, 7] - 2*R[10, 2, 7, 8] - 10*R[10, 2, 7, 9] + 
    6*R[10, 2, 7, 10] - 10*R[10, 2, 8, 2] + 8*R[10, 2, 8, 3] + 
    16*R[10, 2, 8, 4] - 2*R[10, 2, 8, 7] - 2*R[10, 2, 8, 8] - 
    10*R[10, 2, 8, 9] + 6*R[10, 2, 8, 10] + 26*R[10, 2, 9, 2] - 
    4*R[10, 2, 9, 3] - 20*R[10, 2, 9, 4] + 6*R[10, 2, 9, 7] + 
    6*R[10, 2, 9, 8] + 18*R[10, 2, 9, 9] + 18*R[10, 2, 9, 10] + 
    26*R[10, 2, 10, 2] - 4*R[10, 2, 10, 3] - 20*R[10, 2, 10, 4] + 
    6*R[10, 2, 10, 7] + 6*R[10, 2, 10, 8] + 18*R[10, 2, 10, 9] + 
    18*R[10, 2, 10, 10] - 16*R[10, 2, 12, 8] + 16*R[10, 2, 12, 9] + 
    8*R[10, 3, 2, 2] - 8*R[10, 3, 2, 4] + 8*R[10, 3, 2, 7] + 
    8*R[10, 3, 2, 8] - 4*R[10, 3, 2, 9] - 4*R[10, 3, 2, 10] - 
    8*R[10, 3, 4, 2] - 8*R[10, 3, 4, 7] - 8*R[10, 3, 4, 8] + 
    8*R[10, 3, 7, 2] - 8*R[10, 3, 7, 4] + 8*R[10, 3, 7, 7] + 
    8*R[10, 3, 7, 8] - 4*R[10, 3, 7, 9] - 4*R[10, 3, 7, 10] + 
    8*R[10, 3, 8, 2] - 8*R[10, 3, 8, 4] + 8*R[10, 3, 8, 7] + 
    8*R[10, 3, 8, 8] - 4*R[10, 3, 8, 9] - 4*R[10, 3, 8, 10] - 
    4*R[10, 3, 9, 2] - 4*R[10, 3, 9, 7] - 4*R[10, 3, 9, 8] - 
    4*R[10, 3, 10, 2] - 4*R[10, 3, 10, 7] - 4*R[10, 3, 10, 8] + 
    4*R[10, 4, 2, 2] - 8*R[10, 4, 2, 3] - 32*R[10, 4, 2, 4] + 
    16*R[10, 4, 2, 7] + 16*R[10, 4, 2, 8] - 20*R[10, 4, 2, 9] - 
    20*R[10, 4, 2, 10] - 8*R[10, 4, 3, 2] - 8*R[10, 4, 3, 7] - 
    8*R[10, 4, 3, 8] - 32*R[10, 4, 4, 2] + 64*R[10, 4, 4, 4] - 
    16*R[10, 4, 4, 7] - 16*R[10, 4, 4, 8] + 16*R[10, 4, 7, 2] - 
    8*R[10, 4, 7, 3] - 16*R[10, 4, 7, 4] - 4*R[10, 4, 7, 7] - 
    4*R[10, 4, 7, 8] + 24*R[10, 4, 7, 9] + 8*R[10, 4, 7, 10] + 
    16*R[10, 4, 8, 2] - 8*R[10, 4, 8, 3] - 16*R[10, 4, 8, 4] - 
    4*R[10, 4, 8, 7] - 4*R[10, 4, 8, 8] + 24*R[10, 4, 8, 9] + 
    8*R[10, 4, 8, 10] - 20*R[10, 4, 9, 2] + 8*R[10, 4, 9, 7] + 
    8*R[10, 4, 9, 8] - 36*R[10, 4, 9, 9] - 36*R[10, 4, 9, 10] - 
    20*R[10, 4, 10, 2] + 8*R[10, 4, 10, 7] + 8*R[10, 4, 10, 8] - 
    36*R[10, 4, 10, 9] - 36*R[10, 4, 10, 10] + 16*R[10, 4, 12, 8] - 
    16*R[10, 4, 12, 9] - 10*R[10, 7, 2, 2] + 8*R[10, 7, 2, 3] + 
    16*R[10, 7, 2, 4] - 2*R[10, 7, 2, 7] - 2*R[10, 7, 2, 8] - 
    10*R[10, 7, 2, 9] + 6*R[10, 7, 2, 10] + 8*R[10, 7, 3, 2] - 
    8*R[10, 7, 3, 4] + 8*R[10, 7, 3, 7] + 8*R[10, 7, 3, 8] - 
    4*R[10, 7, 3, 9] - 4*R[10, 7, 3, 10] + 16*R[10, 7, 4, 2] - 
    8*R[10, 7, 4, 3] - 16*R[10, 7, 4, 4] - 4*R[10, 7, 4, 7] - 
    4*R[10, 7, 4, 8] + 24*R[10, 7, 4, 9] + 8*R[10, 7, 4, 10] - 
    2*R[10, 7, 7, 2] + 8*R[10, 7, 7, 3] - 4*R[10, 7, 7, 4] + 
    6*R[10, 7, 7, 7] + 6*R[10, 7, 7, 8] - 10*R[10, 7, 7, 9] - 
    2*R[10, 7, 7, 10] - 4*R[10, 7, 7, 12] - 2*R[10, 7, 8, 2] + 
    8*R[10, 7, 8, 3] - 4*R[10, 7, 8, 4] + 6*R[10, 7, 8, 7] + 
    6*R[10, 7, 8, 8] + 2*R[10, 7, 8, 9] - 2*R[10, 7, 8, 10] - 
    12*R[10, 7, 8, 12] - 10*R[10, 7, 9, 2] - 4*R[10, 7, 9, 3] + 
    24*R[10, 7, 9, 4] - 14*R[10, 7, 9, 7] - 18*R[10, 7, 9, 8] + 
    10*R[10, 7, 9, 9] + 18*R[10, 7, 9, 10] + 12*R[10, 7, 9, 12] + 
    6*R[10, 7, 10, 2] - 4*R[10, 7, 10, 3] + 8*R[10, 7, 10, 4] - 
    6*R[10, 7, 10, 7] - 14*R[10, 7, 10, 8] + 18*R[10, 7, 10, 9] + 
    18*R[10, 7, 10, 10] + 4*R[10, 7, 10, 12] + 8*R[10, 7, 12, 8] - 
    8*R[10, 7, 12, 9] - 10*R[10, 8, 2, 2] + 8*R[10, 8, 2, 3] + 
    16*R[10, 8, 2, 4] - 2*R[10, 8, 2, 7] - 2*R[10, 8, 2, 8] - 
    10*R[10, 8, 2, 9] + 6*R[10, 8, 2, 10] + 8*R[10, 8, 3, 2] - 
    8*R[10, 8, 3, 4] + 8*R[10, 8, 3, 7] + 8*R[10, 8, 3, 8] - 
    4*R[10, 8, 3, 9] - 4*R[10, 8, 3, 10] + 16*R[10, 8, 4, 2] - 
    8*R[10, 8, 4, 3] - 16*R[10, 8, 4, 4] - 4*R[10, 8, 4, 7] - 
    4*R[10, 8, 4, 8] + 24*R[10, 8, 4, 9] + 8*R[10, 8, 4, 10] - 
    2*R[10, 8, 7, 2] + 8*R[10, 8, 7, 3] - 4*R[10, 8, 7, 4] + 
    6*R[10, 8, 7, 7] + 6*R[10, 8, 7, 8] + 2*R[10, 8, 7, 9] - 
    2*R[10, 8, 7, 10] - 12*R[10, 8, 7, 12] - 2*R[10, 8, 8, 2] + 
    8*R[10, 8, 8, 3] - 4*R[10, 8, 8, 4] + 6*R[10, 8, 8, 7] + 
    6*R[10, 8, 8, 8] - 10*R[10, 8, 8, 9] - 2*R[10, 8, 8, 10] - 
    4*R[10, 8, 8, 12] - 10*R[10, 8, 9, 2] - 4*R[10, 8, 9, 3] + 
    24*R[10, 8, 9, 4] - 6*R[10, 8, 9, 7] - 22*R[10, 8, 9, 8] + 
    10*R[10, 8, 9, 9] + 18*R[10, 8, 9, 10] + 4*R[10, 8, 9, 12] + 
    6*R[10, 8, 10, 2] - 4*R[10, 8, 10, 3] + 8*R[10, 8, 10, 4] - 
    14*R[10, 8, 10, 7] - 10*R[10, 8, 10, 8] + 18*R[10, 8, 10, 9] + 
    18*R[10, 8, 10, 10] + 12*R[10, 8, 10, 12] + 8*R[10, 8, 12, 8] - 
    8*R[10, 8, 12, 9] + 26*R[10, 9, 2, 2] - 4*R[10, 9, 2, 3] - 
    20*R[10, 9, 2, 4] + 6*R[10, 9, 2, 7] + 6*R[10, 9, 2, 8] + 
    18*R[10, 9, 2, 9] + 18*R[10, 9, 2, 10] - 4*R[10, 9, 3, 2] - 
    4*R[10, 9, 3, 7] - 4*R[10, 9, 3, 8] - 20*R[10, 9, 4, 2] + 
    8*R[10, 9, 4, 7] + 8*R[10, 9, 4, 8] - 36*R[10, 9, 4, 9] - 
    36*R[10, 9, 4, 10] + 6*R[10, 9, 7, 2] - 4*R[10, 9, 7, 3] + 
    8*R[10, 9, 7, 4] - 6*R[10, 9, 7, 7] - 6*R[10, 9, 7, 8] + 
    10*R[10, 9, 7, 9] + 18*R[10, 9, 7, 10] + 4*R[10, 9, 7, 12] + 
    6*R[10, 9, 8, 2] - 4*R[10, 9, 8, 3] + 8*R[10, 9, 8, 4] - 
    6*R[10, 9, 8, 7] - 6*R[10, 9, 8, 8] + 10*R[10, 9, 8, 9] + 
    18*R[10, 9, 8, 10] + 4*R[10, 9, 8, 12] + 18*R[10, 9, 9, 2] - 
    36*R[10, 9, 9, 4] + 22*R[10, 9, 9, 7] + 22*R[10, 9, 9, 8] - 
    18*R[10, 9, 9, 9] - 18*R[10, 9, 9, 10] - 4*R[10, 9, 9, 12] + 
    18*R[10, 9, 10, 2] - 36*R[10, 9, 10, 4] + 22*R[10, 9, 10, 7] + 
    22*R[10, 9, 10, 8] - 18*R[10, 9, 10, 9] - 18*R[10, 9, 10, 10] - 
    4*R[10, 9, 10, 12] - 8*R[10, 9, 12, 8] + 8*R[10, 9, 12, 9] + 
    26*R[10, 10, 2, 2] - 4*R[10, 10, 2, 3] - 20*R[10, 10, 2, 4] + 
    6*R[10, 10, 2, 7] + 6*R[10, 10, 2, 8] + 18*R[10, 10, 2, 9] + 
    18*R[10, 10, 2, 10] - 4*R[10, 10, 3, 2] - 4*R[10, 10, 3, 7] - 
    4*R[10, 10, 3, 8] - 20*R[10, 10, 4, 2] + 8*R[10, 10, 4, 7] + 
    8*R[10, 10, 4, 8] - 36*R[10, 10, 4, 9] - 36*R[10, 10, 4, 10] + 
    6*R[10, 10, 7, 2] - 4*R[10, 10, 7, 3] + 8*R[10, 10, 7, 4] - 
    6*R[10, 10, 7, 7] - 6*R[10, 10, 7, 8] + 10*R[10, 10, 7, 9] + 
    18*R[10, 10, 7, 10] + 4*R[10, 10, 7, 12] + 6*R[10, 10, 8, 2] - 
    4*R[10, 10, 8, 3] + 8*R[10, 10, 8, 4] - 6*R[10, 10, 8, 7] - 
    6*R[10, 10, 8, 8] + 10*R[10, 10, 8, 9] + 18*R[10, 10, 8, 10] + 
    4*R[10, 10, 8, 12] + 18*R[10, 10, 9, 2] - 36*R[10, 10, 9, 4] + 
    22*R[10, 10, 9, 7] + 22*R[10, 10, 9, 8] - 18*R[10, 10, 9, 9] - 
    18*R[10, 10, 9, 10] - 4*R[10, 10, 9, 12] + 18*R[10, 10, 10, 2] - 
    36*R[10, 10, 10, 4] + 22*R[10, 10, 10, 7] + 22*R[10, 10, 10, 8] - 
    18*R[10, 10, 10, 9] - 18*R[10, 10, 10, 10] - 4*R[10, 10, 10, 12] - 
    8*R[10, 10, 12, 8] + 8*R[10, 10, 12, 9] - 16*R[10, 12, 2, 8] + 
    16*R[10, 12, 2, 9] + 16*R[10, 12, 4, 8] - 16*R[10, 12, 4, 9] - 
    16*R[10, 12, 8, 2] + 16*R[10, 12, 8, 4] - 8*R[10, 12, 8, 8] - 
    8*R[10, 12, 8, 9] + 16*R[10, 12, 9, 2] - 16*R[10, 12, 9, 4] + 
    8*R[10, 12, 9, 8] + 8*R[10, 12, 9, 9] - 16*R[10, 12, 12, 8] + 
    16*R[10, 12, 12, 9])*T[17])/s2 - 
 (x*z2*\[Kappa]*(R[1, 1]*(72*R[2, 2] - 16*R[2, 4] + 24*R[2, 7] + 24*R[2, 8] + 
      24*R[2, 9] + 24*R[2, 10] - 176*R[3, 3] + 32*R[3, 7] + 32*R[3, 8] - 
      32*R[3, 9] - 32*R[3, 10] - 16*R[4, 2] - 16*R[4, 9] - 16*R[4, 10] + 
      24*R[7, 2] + 32*R[7, 3] + 24*R[7, 7] + 24*R[7, 8] + 8*R[7, 9] + 
      8*R[7, 10] + 24*R[8, 2] + 32*R[8, 3] + 24*R[8, 7] + 24*R[8, 8] + 
      8*R[8, 9] + 8*R[8, 10] + 24*R[9, 2] - 32*R[9, 3] - 16*R[9, 4] + 
      8*R[9, 7] + 8*R[9, 8] - 8*R[9, 9] - 8*R[9, 10] + 24*R[10, 2] - 
      32*R[10, 3] - 16*R[10, 4] + 8*R[10, 7] + 8*R[10, 8] - 8*R[10, 9] - 
      8*R[10, 10]) + (16*R[2] + 176*R[3] - 32*R[7] - 32*R[8] + 48*R[9] + 
      48*R[10])*R[1, 1, 1] + R[1]*(52*R[2, 2, 2] - 56*R[2, 2, 3] - 
      16*R[2, 2, 4] + 36*R[2, 2, 7] + 36*R[2, 2, 8] + 8*R[2, 2, 9] + 
      8*R[2, 2, 10] - 56*R[2, 3, 2] - 16*R[2, 3, 3] + 16*R[2, 3, 4] - 
      16*R[2, 3, 7] - 16*R[2, 3, 8] - 16*R[2, 3, 9] - 16*R[2, 3, 10] - 
      16*R[2, 4, 2] + 16*R[2, 4, 3] - 8*R[2, 4, 7] - 8*R[2, 4, 8] - 
      8*R[2, 4, 9] - 8*R[2, 4, 10] + 36*R[2, 7, 2] - 16*R[2, 7, 3] - 
      8*R[2, 7, 4] + 12*R[2, 7, 7] + 12*R[2, 7, 8] + 12*R[2, 7, 9] + 
      12*R[2, 7, 10] + 36*R[2, 8, 2] - 16*R[2, 8, 3] - 8*R[2, 8, 4] + 
      12*R[2, 8, 7] + 12*R[2, 8, 8] + 12*R[2, 8, 9] + 12*R[2, 8, 10] + 
      8*R[2, 9, 2] - 16*R[2, 9, 3] - 8*R[2, 9, 4] + 12*R[2, 9, 7] + 
      12*R[2, 9, 8] - 4*R[2, 9, 9] - 4*R[2, 9, 10] + 8*R[2, 10, 2] - 
      16*R[2, 10, 3] - 8*R[2, 10, 4] + 12*R[2, 10, 7] + 12*R[2, 10, 8] - 
      4*R[2, 10, 9] - 4*R[2, 10, 10] - 56*R[3, 2, 2] - 16*R[3, 2, 3] + 
      16*R[3, 2, 4] - 16*R[3, 2, 7] - 16*R[3, 2, 8] - 16*R[3, 2, 9] - 
      16*R[3, 2, 10] - 16*R[3, 3, 2] + 176*R[3, 3, 3] - 32*R[3, 3, 7] - 
      32*R[3, 3, 8] + 16*R[3, 3, 9] + 16*R[3, 3, 10] + 16*R[3, 4, 2] + 
      16*R[3, 4, 9] + 16*R[3, 4, 10] - 16*R[3, 7, 2] - 32*R[3, 7, 3] - 
      24*R[3, 7, 7] - 24*R[3, 7, 8] - 16*R[3, 8, 2] - 32*R[3, 8, 3] - 
      24*R[3, 8, 7] - 24*R[3, 8, 8] - 16*R[3, 9, 2] + 16*R[3, 9, 3] + 
      16*R[3, 9, 4] + 8*R[3, 9, 9] + 8*R[3, 9, 10] - 16*R[3, 10, 2] + 
      16*R[3, 10, 3] + 16*R[3, 10, 4] + 8*R[3, 10, 9] + 8*R[3, 10, 10] - 
      16*R[4, 2, 2] + 16*R[4, 2, 3] - 8*R[4, 2, 7] - 8*R[4, 2, 8] - 
      8*R[4, 2, 9] - 8*R[4, 2, 10] + 16*R[4, 3, 2] + 16*R[4, 3, 9] + 
      16*R[4, 3, 10] - 8*R[4, 7, 2] - 8*R[4, 7, 9] - 8*R[4, 7, 10] - 
      8*R[4, 8, 2] - 8*R[4, 8, 9] - 8*R[4, 8, 10] - 8*R[4, 9, 2] + 
      16*R[4, 9, 3] - 8*R[4, 9, 7] - 8*R[4, 9, 8] - 8*R[4, 10, 2] + 
      16*R[4, 10, 3] - 8*R[4, 10, 7] - 8*R[4, 10, 8] + 36*R[7, 2, 2] - 
      16*R[7, 2, 3] - 8*R[7, 2, 4] + 12*R[7, 2, 7] + 12*R[7, 2, 8] + 
      12*R[7, 2, 9] + 12*R[7, 2, 10] - 16*R[7, 3, 2] - 32*R[7, 3, 3] - 
      24*R[7, 3, 7] - 24*R[7, 3, 8] - 8*R[7, 4, 2] - 8*R[7, 4, 9] - 
      8*R[7, 4, 10] + 12*R[7, 7, 2] - 24*R[7, 7, 3] + 4*R[7, 7, 9] + 
      4*R[7, 7, 10] + 12*R[7, 8, 2] - 24*R[7, 8, 3] + 4*R[7, 8, 9] + 
      4*R[7, 8, 10] + 12*R[7, 9, 2] - 8*R[7, 9, 4] + 4*R[7, 9, 7] - 
      4*R[7, 9, 8] + 4*R[7, 9, 9] + 4*R[7, 9, 10] + 12*R[7, 10, 2] - 
      8*R[7, 10, 4] + 4*R[7, 10, 7] - 4*R[7, 10, 8] + 4*R[7, 10, 9] + 
      4*R[7, 10, 10] + 8*R[7, 12, 8] - 8*R[7, 12, 9] + 36*R[8, 2, 2] - 
      16*R[8, 2, 3] - 8*R[8, 2, 4] + 12*R[8, 2, 7] + 12*R[8, 2, 8] + 
      12*R[8, 2, 9] + 12*R[8, 2, 10] - 16*R[8, 3, 2] - 32*R[8, 3, 3] - 
      24*R[8, 3, 7] - 24*R[8, 3, 8] - 8*R[8, 4, 2] - 8*R[8, 4, 9] - 
      8*R[8, 4, 10] + 12*R[8, 7, 2] - 24*R[8, 7, 3] + 4*R[8, 7, 9] + 
      4*R[8, 7, 10] + 12*R[8, 8, 2] - 24*R[8, 8, 3] + 4*R[8, 8, 9] + 
      4*R[8, 8, 10] + 12*R[8, 9, 2] - 8*R[8, 9, 4] + 4*R[8, 9, 7] - 
      4*R[8, 9, 8] + 4*R[8, 9, 9] + 4*R[8, 9, 10] + 12*R[8, 10, 2] - 
      8*R[8, 10, 4] + 4*R[8, 10, 7] - 4*R[8, 10, 8] + 4*R[8, 10, 9] + 
      4*R[8, 10, 10] + 8*R[8, 12, 8] - 8*R[8, 12, 9] + 8*R[9, 2, 2] - 
      16*R[9, 2, 3] - 8*R[9, 2, 4] + 12*R[9, 2, 7] + 12*R[9, 2, 8] - 
      4*R[9, 2, 9] - 4*R[9, 2, 10] - 16*R[9, 3, 2] + 16*R[9, 3, 3] + 
      16*R[9, 3, 4] + 8*R[9, 3, 9] + 8*R[9, 3, 10] - 8*R[9, 4, 2] + 
      16*R[9, 4, 3] - 8*R[9, 4, 7] - 8*R[9, 4, 8] + 12*R[9, 7, 2] - 
      8*R[9, 7, 4] + 4*R[9, 7, 7] + 4*R[9, 7, 8] - 4*R[9, 7, 9] + 
      4*R[9, 7, 10] + 12*R[9, 8, 2] - 8*R[9, 8, 4] + 4*R[9, 8, 7] + 
      4*R[9, 8, 8] - 4*R[9, 8, 9] + 4*R[9, 8, 10] - 4*R[9, 9, 2] + 
      8*R[9, 9, 3] + 4*R[9, 9, 7] + 4*R[9, 9, 8] - 4*R[9, 10, 2] + 
      8*R[9, 10, 3] + 4*R[9, 10, 7] + 4*R[9, 10, 8] - 8*R[9, 12, 8] + 
      8*R[9, 12, 9] + 8*R[10, 2, 2] - 16*R[10, 2, 3] - 8*R[10, 2, 4] + 
      12*R[10, 2, 7] + 12*R[10, 2, 8] - 4*R[10, 2, 9] - 4*R[10, 2, 10] - 
      16*R[10, 3, 2] + 16*R[10, 3, 3] + 16*R[10, 3, 4] + 8*R[10, 3, 9] + 
      8*R[10, 3, 10] - 8*R[10, 4, 2] + 16*R[10, 4, 3] - 8*R[10, 4, 7] - 
      8*R[10, 4, 8] + 12*R[10, 7, 2] - 8*R[10, 7, 4] + 4*R[10, 7, 7] + 
      4*R[10, 7, 8] - 4*R[10, 7, 9] + 4*R[10, 7, 10] + 12*R[10, 8, 2] - 
      8*R[10, 8, 4] + 4*R[10, 8, 7] + 4*R[10, 8, 8] - 4*R[10, 8, 9] + 
      4*R[10, 8, 10] - 4*R[10, 9, 2] + 8*R[10, 9, 3] + 4*R[10, 9, 7] + 
      4*R[10, 9, 8] - 4*R[10, 10, 2] + 8*R[10, 10, 3] + 4*R[10, 10, 7] + 
      4*R[10, 10, 8] - 8*R[10, 12, 8] + 8*R[10, 12, 9]) - 176*R[1, 1, 1, 1] + 
    16*R[2, 2, 2, 2] - 52*R[2, 2, 2, 3] + 34*R[2, 2, 2, 7] + 
    34*R[2, 2, 2, 8] - 52*R[2, 2, 3, 2] + 40*R[2, 2, 3, 3] + 
    16*R[2, 2, 3, 4] - 28*R[2, 2, 3, 7] - 28*R[2, 2, 3, 8] - 
    8*R[2, 2, 3, 9] - 8*R[2, 2, 3, 10] + 16*R[2, 2, 4, 3] - 8*R[2, 2, 4, 7] - 
    8*R[2, 2, 4, 8] + 34*R[2, 2, 7, 2] - 28*R[2, 2, 7, 3] - 8*R[2, 2, 7, 4] + 
    10*R[2, 2, 7, 7] + 10*R[2, 2, 7, 8] + 10*R[2, 2, 7, 9] + 
    10*R[2, 2, 7, 10] + 34*R[2, 2, 8, 2] - 28*R[2, 2, 8, 3] - 
    8*R[2, 2, 8, 4] + 10*R[2, 2, 8, 7] + 10*R[2, 2, 8, 8] + 
    10*R[2, 2, 8, 9] + 10*R[2, 2, 8, 10] - 8*R[2, 2, 9, 3] + 
    10*R[2, 2, 9, 7] + 10*R[2, 2, 9, 8] - 8*R[2, 2, 10, 3] + 
    10*R[2, 2, 10, 7] + 10*R[2, 2, 10, 8] - 52*R[2, 3, 2, 2] + 
    40*R[2, 3, 2, 3] + 16*R[2, 3, 2, 4] - 28*R[2, 3, 2, 7] - 
    28*R[2, 3, 2, 8] - 8*R[2, 3, 2, 9] - 8*R[2, 3, 2, 10] + 
    40*R[2, 3, 3, 2] + 32*R[2, 3, 3, 3] - 16*R[2, 3, 3, 4] + 
    8*R[2, 3, 3, 7] + 8*R[2, 3, 3, 8] + 8*R[2, 3, 3, 9] + 8*R[2, 3, 3, 10] + 
    16*R[2, 3, 4, 2] - 16*R[2, 3, 4, 3] + 8*R[2, 3, 4, 7] + 8*R[2, 3, 4, 8] + 
    8*R[2, 3, 4, 9] + 8*R[2, 3, 4, 10] - 28*R[2, 3, 7, 2] + 8*R[2, 3, 7, 3] + 
    8*R[2, 3, 7, 4] - 16*R[2, 3, 7, 7] - 16*R[2, 3, 7, 8] - 4*R[2, 3, 7, 9] - 
    4*R[2, 3, 7, 10] - 28*R[2, 3, 8, 2] + 8*R[2, 3, 8, 3] + 8*R[2, 3, 8, 4] - 
    16*R[2, 3, 8, 7] - 16*R[2, 3, 8, 8] - 4*R[2, 3, 8, 9] - 
    4*R[2, 3, 8, 10] - 8*R[2, 3, 9, 2] + 8*R[2, 3, 9, 3] + 8*R[2, 3, 9, 4] - 
    4*R[2, 3, 9, 7] - 4*R[2, 3, 9, 8] + 4*R[2, 3, 9, 9] + 4*R[2, 3, 9, 10] - 
    8*R[2, 3, 10, 2] + 8*R[2, 3, 10, 3] + 8*R[2, 3, 10, 4] - 
    4*R[2, 3, 10, 7] - 4*R[2, 3, 10, 8] + 4*R[2, 3, 10, 9] + 
    4*R[2, 3, 10, 10] + 16*R[2, 4, 2, 3] - 8*R[2, 4, 2, 7] - 
    8*R[2, 4, 2, 8] + 16*R[2, 4, 3, 2] - 16*R[2, 4, 3, 3] + 8*R[2, 4, 3, 7] + 
    8*R[2, 4, 3, 8] + 8*R[2, 4, 3, 9] + 8*R[2, 4, 3, 10] - 8*R[2, 4, 7, 2] + 
    8*R[2, 4, 7, 3] + 4*R[2, 4, 7, 7] + 4*R[2, 4, 7, 8] - 8*R[2, 4, 7, 9] - 
    8*R[2, 4, 7, 10] - 8*R[2, 4, 8, 2] + 8*R[2, 4, 8, 3] + 4*R[2, 4, 8, 7] + 
    4*R[2, 4, 8, 8] - 8*R[2, 4, 8, 9] - 8*R[2, 4, 8, 10] + 8*R[2, 4, 9, 3] - 
    8*R[2, 4, 9, 7] - 8*R[2, 4, 9, 8] + 8*R[2, 4, 10, 3] - 8*R[2, 4, 10, 7] - 
    8*R[2, 4, 10, 8] + 34*R[2, 7, 2, 2] - 28*R[2, 7, 2, 3] - 
    8*R[2, 7, 2, 4] + 10*R[2, 7, 2, 7] + 10*R[2, 7, 2, 8] + 
    10*R[2, 7, 2, 9] + 10*R[2, 7, 2, 10] - 28*R[2, 7, 3, 2] + 
    8*R[2, 7, 3, 3] + 8*R[2, 7, 3, 4] - 16*R[2, 7, 3, 7] - 16*R[2, 7, 3, 8] - 
    4*R[2, 7, 3, 9] - 4*R[2, 7, 3, 10] - 8*R[2, 7, 4, 2] + 8*R[2, 7, 4, 3] + 
    4*R[2, 7, 4, 7] + 4*R[2, 7, 4, 8] - 8*R[2, 7, 4, 9] - 8*R[2, 7, 4, 10] + 
    10*R[2, 7, 7, 2] - 16*R[2, 7, 7, 3] + 4*R[2, 7, 7, 4] + 6*R[2, 7, 7, 9] + 
    6*R[2, 7, 7, 10] + 10*R[2, 7, 8, 2] - 16*R[2, 7, 8, 3] + 
    4*R[2, 7, 8, 4] + 6*R[2, 7, 8, 9] + 6*R[2, 7, 8, 10] + 10*R[2, 7, 9, 2] - 
    4*R[2, 7, 9, 3] - 8*R[2, 7, 9, 4] + 6*R[2, 7, 9, 7] - 2*R[2, 7, 9, 8] + 
    2*R[2, 7, 9, 9] + 2*R[2, 7, 9, 10] + 10*R[2, 7, 10, 2] - 
    4*R[2, 7, 10, 3] - 8*R[2, 7, 10, 4] + 6*R[2, 7, 10, 7] - 
    2*R[2, 7, 10, 8] + 2*R[2, 7, 10, 9] + 2*R[2, 7, 10, 10] + 
    8*R[2, 7, 12, 8] - 8*R[2, 7, 12, 9] + 34*R[2, 8, 2, 2] - 
    28*R[2, 8, 2, 3] - 8*R[2, 8, 2, 4] + 10*R[2, 8, 2, 7] + 
    10*R[2, 8, 2, 8] + 10*R[2, 8, 2, 9] + 10*R[2, 8, 2, 10] - 
    28*R[2, 8, 3, 2] + 8*R[2, 8, 3, 3] + 8*R[2, 8, 3, 4] - 16*R[2, 8, 3, 7] - 
    16*R[2, 8, 3, 8] - 4*R[2, 8, 3, 9] - 4*R[2, 8, 3, 10] - 8*R[2, 8, 4, 2] + 
    8*R[2, 8, 4, 3] + 4*R[2, 8, 4, 7] + 4*R[2, 8, 4, 8] - 8*R[2, 8, 4, 9] - 
    8*R[2, 8, 4, 10] + 10*R[2, 8, 7, 2] - 16*R[2, 8, 7, 3] + 
    4*R[2, 8, 7, 4] + 6*R[2, 8, 7, 9] + 6*R[2, 8, 7, 10] + 10*R[2, 8, 8, 2] - 
    16*R[2, 8, 8, 3] + 4*R[2, 8, 8, 4] + 6*R[2, 8, 8, 9] + 6*R[2, 8, 8, 10] + 
    10*R[2, 8, 9, 2] - 4*R[2, 8, 9, 3] - 8*R[2, 8, 9, 4] + 6*R[2, 8, 9, 7] - 
    2*R[2, 8, 9, 8] + 2*R[2, 8, 9, 9] + 2*R[2, 8, 9, 10] + 
    10*R[2, 8, 10, 2] - 4*R[2, 8, 10, 3] - 8*R[2, 8, 10, 4] + 
    6*R[2, 8, 10, 7] - 2*R[2, 8, 10, 8] + 2*R[2, 8, 10, 9] + 
    2*R[2, 8, 10, 10] + 8*R[2, 8, 12, 8] - 8*R[2, 8, 12, 9] - 
    8*R[2, 9, 2, 3] + 10*R[2, 9, 2, 7] + 10*R[2, 9, 2, 8] - 8*R[2, 9, 3, 2] + 
    8*R[2, 9, 3, 3] + 8*R[2, 9, 3, 4] - 4*R[2, 9, 3, 7] - 4*R[2, 9, 3, 8] + 
    4*R[2, 9, 3, 9] + 4*R[2, 9, 3, 10] + 8*R[2, 9, 4, 3] - 8*R[2, 9, 4, 7] - 
    8*R[2, 9, 4, 8] + 10*R[2, 9, 7, 2] - 4*R[2, 9, 7, 3] - 8*R[2, 9, 7, 4] + 
    6*R[2, 9, 7, 7] + 6*R[2, 9, 7, 8] - 6*R[2, 9, 7, 9] + 2*R[2, 9, 7, 10] + 
    10*R[2, 9, 8, 2] - 4*R[2, 9, 8, 3] - 8*R[2, 9, 8, 4] + 6*R[2, 9, 8, 7] + 
    6*R[2, 9, 8, 8] - 6*R[2, 9, 8, 9] + 2*R[2, 9, 8, 10] + 4*R[2, 9, 9, 3] + 
    2*R[2, 9, 9, 7] + 2*R[2, 9, 9, 8] + 4*R[2, 9, 10, 3] + 2*R[2, 9, 10, 7] + 
    2*R[2, 9, 10, 8] - 8*R[2, 9, 12, 8] + 8*R[2, 9, 12, 9] - 
    8*R[2, 10, 2, 3] + 10*R[2, 10, 2, 7] + 10*R[2, 10, 2, 8] - 
    8*R[2, 10, 3, 2] + 8*R[2, 10, 3, 3] + 8*R[2, 10, 3, 4] - 
    4*R[2, 10, 3, 7] - 4*R[2, 10, 3, 8] + 4*R[2, 10, 3, 9] + 
    4*R[2, 10, 3, 10] + 8*R[2, 10, 4, 3] - 8*R[2, 10, 4, 7] - 
    8*R[2, 10, 4, 8] + 10*R[2, 10, 7, 2] - 4*R[2, 10, 7, 3] - 
    8*R[2, 10, 7, 4] + 6*R[2, 10, 7, 7] + 6*R[2, 10, 7, 8] - 
    6*R[2, 10, 7, 9] + 2*R[2, 10, 7, 10] + 10*R[2, 10, 8, 2] - 
    4*R[2, 10, 8, 3] - 8*R[2, 10, 8, 4] + 6*R[2, 10, 8, 7] + 
    6*R[2, 10, 8, 8] - 6*R[2, 10, 8, 9] + 2*R[2, 10, 8, 10] + 
    4*R[2, 10, 9, 3] + 2*R[2, 10, 9, 7] + 2*R[2, 10, 9, 8] + 
    4*R[2, 10, 10, 3] + 2*R[2, 10, 10, 7] + 2*R[2, 10, 10, 8] - 
    8*R[2, 10, 12, 8] + 8*R[2, 10, 12, 9] - 52*R[3, 2, 2, 2] + 
    40*R[3, 2, 2, 3] + 16*R[3, 2, 2, 4] - 28*R[3, 2, 2, 7] - 
    28*R[3, 2, 2, 8] - 8*R[3, 2, 2, 9] - 8*R[3, 2, 2, 10] + 
    40*R[3, 2, 3, 2] + 32*R[3, 2, 3, 3] - 16*R[3, 2, 3, 4] + 
    8*R[3, 2, 3, 7] + 8*R[3, 2, 3, 8] + 8*R[3, 2, 3, 9] + 8*R[3, 2, 3, 10] + 
    16*R[3, 2, 4, 2] - 16*R[3, 2, 4, 3] + 8*R[3, 2, 4, 7] + 8*R[3, 2, 4, 8] + 
    8*R[3, 2, 4, 9] + 8*R[3, 2, 4, 10] - 28*R[3, 2, 7, 2] + 8*R[3, 2, 7, 3] + 
    8*R[3, 2, 7, 4] - 16*R[3, 2, 7, 7] - 16*R[3, 2, 7, 8] - 4*R[3, 2, 7, 9] - 
    4*R[3, 2, 7, 10] - 28*R[3, 2, 8, 2] + 8*R[3, 2, 8, 3] + 8*R[3, 2, 8, 4] - 
    16*R[3, 2, 8, 7] - 16*R[3, 2, 8, 8] - 4*R[3, 2, 8, 9] - 
    4*R[3, 2, 8, 10] - 8*R[3, 2, 9, 2] + 8*R[3, 2, 9, 3] + 8*R[3, 2, 9, 4] - 
    4*R[3, 2, 9, 7] - 4*R[3, 2, 9, 8] + 4*R[3, 2, 9, 9] + 4*R[3, 2, 9, 10] - 
    8*R[3, 2, 10, 2] + 8*R[3, 2, 10, 3] + 8*R[3, 2, 10, 4] - 
    4*R[3, 2, 10, 7] - 4*R[3, 2, 10, 8] + 4*R[3, 2, 10, 9] + 
    4*R[3, 2, 10, 10] + 40*R[3, 3, 2, 2] + 32*R[3, 3, 2, 3] - 
    16*R[3, 3, 2, 4] + 8*R[3, 3, 2, 7] + 8*R[3, 3, 2, 8] + 8*R[3, 3, 2, 9] + 
    8*R[3, 3, 2, 10] + 32*R[3, 3, 3, 2] - 176*R[3, 3, 3, 3] + 
    32*R[3, 3, 3, 7] + 32*R[3, 3, 3, 8] - 16*R[3, 3, 4, 2] - 
    16*R[3, 3, 4, 9] - 16*R[3, 3, 4, 10] + 8*R[3, 3, 7, 2] + 
    32*R[3, 3, 7, 3] + 24*R[3, 3, 7, 7] + 24*R[3, 3, 7, 8] - 
    8*R[3, 3, 7, 9] - 8*R[3, 3, 7, 10] + 8*R[3, 3, 8, 2] + 32*R[3, 3, 8, 3] + 
    24*R[3, 3, 8, 7] + 24*R[3, 3, 8, 8] - 8*R[3, 3, 8, 9] - 
    8*R[3, 3, 8, 10] + 8*R[3, 3, 9, 2] - 16*R[3, 3, 9, 4] - 8*R[3, 3, 9, 7] - 
    8*R[3, 3, 9, 8] - 8*R[3, 3, 9, 9] - 8*R[3, 3, 9, 10] + 8*R[3, 3, 10, 2] - 
    16*R[3, 3, 10, 4] - 8*R[3, 3, 10, 7] - 8*R[3, 3, 10, 8] - 
    8*R[3, 3, 10, 9] - 8*R[3, 3, 10, 10] + 16*R[3, 4, 2, 2] - 
    16*R[3, 4, 2, 3] + 8*R[3, 4, 2, 7] + 8*R[3, 4, 2, 8] + 8*R[3, 4, 2, 9] + 
    8*R[3, 4, 2, 10] - 16*R[3, 4, 3, 2] - 16*R[3, 4, 3, 9] - 
    16*R[3, 4, 3, 10] + 8*R[3, 4, 7, 2] + 8*R[3, 4, 7, 9] + 
    8*R[3, 4, 7, 10] + 8*R[3, 4, 8, 2] + 8*R[3, 4, 8, 9] + 8*R[3, 4, 8, 10] + 
    8*R[3, 4, 9, 2] - 16*R[3, 4, 9, 3] + 8*R[3, 4, 9, 7] + 8*R[3, 4, 9, 8] + 
    8*R[3, 4, 10, 2] - 16*R[3, 4, 10, 3] + 8*R[3, 4, 10, 7] + 
    8*R[3, 4, 10, 8] - 28*R[3, 7, 2, 2] + 8*R[3, 7, 2, 3] + 8*R[3, 7, 2, 4] - 
    16*R[3, 7, 2, 7] - 16*R[3, 7, 2, 8] - 4*R[3, 7, 2, 9] - 
    4*R[3, 7, 2, 10] + 8*R[3, 7, 3, 2] + 32*R[3, 7, 3, 3] + 
    24*R[3, 7, 3, 7] + 24*R[3, 7, 3, 8] - 8*R[3, 7, 3, 9] - 
    8*R[3, 7, 3, 10] + 8*R[3, 7, 4, 2] + 8*R[3, 7, 4, 9] + 8*R[3, 7, 4, 10] - 
    16*R[3, 7, 7, 2] + 24*R[3, 7, 7, 3] - 8*R[3, 7, 7, 9] - 
    8*R[3, 7, 7, 10] - 16*R[3, 7, 8, 2] + 24*R[3, 7, 8, 3] - 
    8*R[3, 7, 8, 9] - 8*R[3, 7, 8, 10] - 4*R[3, 7, 9, 2] - 8*R[3, 7, 9, 3] + 
    8*R[3, 7, 9, 4] - 8*R[3, 7, 9, 7] + 4*R[3, 7, 9, 9] + 4*R[3, 7, 9, 10] - 
    4*R[3, 7, 10, 2] - 8*R[3, 7, 10, 3] + 8*R[3, 7, 10, 4] - 
    8*R[3, 7, 10, 7] + 4*R[3, 7, 10, 9] + 4*R[3, 7, 10, 10] - 
    8*R[3, 7, 12, 8] + 8*R[3, 7, 12, 9] - 28*R[3, 8, 2, 2] + 
    8*R[3, 8, 2, 3] + 8*R[3, 8, 2, 4] - 16*R[3, 8, 2, 7] - 16*R[3, 8, 2, 8] - 
    4*R[3, 8, 2, 9] - 4*R[3, 8, 2, 10] + 8*R[3, 8, 3, 2] + 32*R[3, 8, 3, 3] + 
    24*R[3, 8, 3, 7] + 24*R[3, 8, 3, 8] - 8*R[3, 8, 3, 9] - 
    8*R[3, 8, 3, 10] + 8*R[3, 8, 4, 2] + 8*R[3, 8, 4, 9] + 8*R[3, 8, 4, 10] - 
    16*R[3, 8, 7, 2] + 24*R[3, 8, 7, 3] - 8*R[3, 8, 7, 9] - 
    8*R[3, 8, 7, 10] - 16*R[3, 8, 8, 2] + 24*R[3, 8, 8, 3] - 
    8*R[3, 8, 8, 9] - 8*R[3, 8, 8, 10] - 4*R[3, 8, 9, 2] - 8*R[3, 8, 9, 3] + 
    8*R[3, 8, 9, 4] - 8*R[3, 8, 9, 7] + 4*R[3, 8, 9, 9] + 4*R[3, 8, 9, 10] - 
    4*R[3, 8, 10, 2] - 8*R[3, 8, 10, 3] + 8*R[3, 8, 10, 4] - 
    8*R[3, 8, 10, 7] + 4*R[3, 8, 10, 9] + 4*R[3, 8, 10, 10] - 
    8*R[3, 8, 12, 8] + 8*R[3, 8, 12, 9] - 8*R[3, 9, 2, 2] + 8*R[3, 9, 2, 3] + 
    8*R[3, 9, 2, 4] - 4*R[3, 9, 2, 7] - 4*R[3, 9, 2, 8] + 4*R[3, 9, 2, 9] + 
    4*R[3, 9, 2, 10] + 8*R[3, 9, 3, 2] - 16*R[3, 9, 3, 4] - 8*R[3, 9, 3, 7] - 
    8*R[3, 9, 3, 8] - 8*R[3, 9, 3, 9] - 8*R[3, 9, 3, 10] + 8*R[3, 9, 4, 2] - 
    16*R[3, 9, 4, 3] + 8*R[3, 9, 4, 7] + 8*R[3, 9, 4, 8] - 4*R[3, 9, 7, 2] - 
    8*R[3, 9, 7, 3] + 8*R[3, 9, 7, 4] - 8*R[3, 9, 7, 7] - 8*R[3, 9, 7, 8] + 
    12*R[3, 9, 7, 9] + 4*R[3, 9, 7, 10] - 4*R[3, 9, 8, 2] - 8*R[3, 9, 8, 3] + 
    8*R[3, 9, 8, 4] - 8*R[3, 9, 8, 7] - 8*R[3, 9, 8, 8] + 12*R[3, 9, 8, 9] + 
    4*R[3, 9, 8, 10] + 4*R[3, 9, 9, 2] - 8*R[3, 9, 9, 3] + 4*R[3, 9, 9, 7] + 
    4*R[3, 9, 9, 8] + 4*R[3, 9, 10, 2] - 8*R[3, 9, 10, 3] + 
    4*R[3, 9, 10, 7] + 4*R[3, 9, 10, 8] + 8*R[3, 9, 12, 8] - 
    8*R[3, 9, 12, 9] - 8*R[3, 10, 2, 2] + 8*R[3, 10, 2, 3] + 
    8*R[3, 10, 2, 4] - 4*R[3, 10, 2, 7] - 4*R[3, 10, 2, 8] + 
    4*R[3, 10, 2, 9] + 4*R[3, 10, 2, 10] + 8*R[3, 10, 3, 2] - 
    16*R[3, 10, 3, 4] - 8*R[3, 10, 3, 7] - 8*R[3, 10, 3, 8] - 
    8*R[3, 10, 3, 9] - 8*R[3, 10, 3, 10] + 8*R[3, 10, 4, 2] - 
    16*R[3, 10, 4, 3] + 8*R[3, 10, 4, 7] + 8*R[3, 10, 4, 8] - 
    4*R[3, 10, 7, 2] - 8*R[3, 10, 7, 3] + 8*R[3, 10, 7, 4] - 
    8*R[3, 10, 7, 7] - 8*R[3, 10, 7, 8] + 12*R[3, 10, 7, 9] + 
    4*R[3, 10, 7, 10] - 4*R[3, 10, 8, 2] - 8*R[3, 10, 8, 3] + 
    8*R[3, 10, 8, 4] - 8*R[3, 10, 8, 7] - 8*R[3, 10, 8, 8] + 
    12*R[3, 10, 8, 9] + 4*R[3, 10, 8, 10] + 4*R[3, 10, 9, 2] - 
    8*R[3, 10, 9, 3] + 4*R[3, 10, 9, 7] + 4*R[3, 10, 9, 8] + 
    4*R[3, 10, 10, 2] - 8*R[3, 10, 10, 3] + 4*R[3, 10, 10, 7] + 
    4*R[3, 10, 10, 8] + 8*R[3, 10, 12, 8] - 8*R[3, 10, 12, 9] + 
    16*R[4, 2, 2, 3] - 8*R[4, 2, 2, 7] - 8*R[4, 2, 2, 8] + 16*R[4, 2, 3, 2] - 
    16*R[4, 2, 3, 3] + 8*R[4, 2, 3, 7] + 8*R[4, 2, 3, 8] + 8*R[4, 2, 3, 9] + 
    8*R[4, 2, 3, 10] - 8*R[4, 2, 7, 2] + 8*R[4, 2, 7, 3] + 4*R[4, 2, 7, 7] + 
    4*R[4, 2, 7, 8] - 8*R[4, 2, 7, 9] - 8*R[4, 2, 7, 10] - 8*R[4, 2, 8, 2] + 
    8*R[4, 2, 8, 3] + 4*R[4, 2, 8, 7] + 4*R[4, 2, 8, 8] - 8*R[4, 2, 8, 9] - 
    8*R[4, 2, 8, 10] + 8*R[4, 2, 9, 3] - 8*R[4, 2, 9, 7] - 8*R[4, 2, 9, 8] + 
    8*R[4, 2, 10, 3] - 8*R[4, 2, 10, 7] - 8*R[4, 2, 10, 8] + 
    16*R[4, 3, 2, 2] - 16*R[4, 3, 2, 3] + 8*R[4, 3, 2, 7] + 8*R[4, 3, 2, 8] + 
    8*R[4, 3, 2, 9] + 8*R[4, 3, 2, 10] - 16*R[4, 3, 3, 2] - 
    16*R[4, 3, 3, 9] - 16*R[4, 3, 3, 10] + 8*R[4, 3, 7, 2] + 
    8*R[4, 3, 7, 9] + 8*R[4, 3, 7, 10] + 8*R[4, 3, 8, 2] + 8*R[4, 3, 8, 9] + 
    8*R[4, 3, 8, 10] + 8*R[4, 3, 9, 2] - 16*R[4, 3, 9, 3] + 8*R[4, 3, 9, 7] + 
    8*R[4, 3, 9, 8] + 8*R[4, 3, 10, 2] - 16*R[4, 3, 10, 3] + 
    8*R[4, 3, 10, 7] + 8*R[4, 3, 10, 8] - 8*R[4, 7, 2, 2] + 8*R[4, 7, 2, 3] + 
    4*R[4, 7, 2, 7] + 4*R[4, 7, 2, 8] - 8*R[4, 7, 2, 9] - 8*R[4, 7, 2, 10] + 
    8*R[4, 7, 3, 2] + 8*R[4, 7, 3, 9] + 8*R[4, 7, 3, 10] + 4*R[4, 7, 7, 2] + 
    4*R[4, 7, 7, 9] + 4*R[4, 7, 7, 10] + 4*R[4, 7, 8, 2] + 4*R[4, 7, 8, 9] + 
    4*R[4, 7, 8, 10] - 8*R[4, 7, 9, 2] + 8*R[4, 7, 9, 3] + 4*R[4, 7, 9, 7] + 
    4*R[4, 7, 9, 8] - 8*R[4, 7, 9, 9] - 8*R[4, 7, 9, 10] - 8*R[4, 7, 10, 2] + 
    8*R[4, 7, 10, 3] + 4*R[4, 7, 10, 7] + 4*R[4, 7, 10, 8] - 
    8*R[4, 7, 10, 9] - 8*R[4, 7, 10, 10] - 8*R[4, 8, 2, 2] + 
    8*R[4, 8, 2, 3] + 4*R[4, 8, 2, 7] + 4*R[4, 8, 2, 8] - 8*R[4, 8, 2, 9] - 
    8*R[4, 8, 2, 10] + 8*R[4, 8, 3, 2] + 8*R[4, 8, 3, 9] + 8*R[4, 8, 3, 10] + 
    4*R[4, 8, 7, 2] + 4*R[4, 8, 7, 9] + 4*R[4, 8, 7, 10] + 4*R[4, 8, 8, 2] + 
    4*R[4, 8, 8, 9] + 4*R[4, 8, 8, 10] - 8*R[4, 8, 9, 2] + 8*R[4, 8, 9, 3] + 
    4*R[4, 8, 9, 7] + 4*R[4, 8, 9, 8] - 8*R[4, 8, 9, 9] - 8*R[4, 8, 9, 10] - 
    8*R[4, 8, 10, 2] + 8*R[4, 8, 10, 3] + 4*R[4, 8, 10, 7] + 
    4*R[4, 8, 10, 8] - 8*R[4, 8, 10, 9] - 8*R[4, 8, 10, 10] + 
    8*R[4, 9, 2, 3] - 8*R[4, 9, 2, 7] - 8*R[4, 9, 2, 8] + 8*R[4, 9, 3, 2] - 
    16*R[4, 9, 3, 3] + 8*R[4, 9, 3, 7] + 8*R[4, 9, 3, 8] - 8*R[4, 9, 7, 2] + 
    8*R[4, 9, 7, 3] + 4*R[4, 9, 7, 7] + 4*R[4, 9, 7, 8] - 8*R[4, 9, 7, 9] - 
    8*R[4, 9, 7, 10] - 8*R[4, 9, 8, 2] + 8*R[4, 9, 8, 3] + 4*R[4, 9, 8, 7] + 
    4*R[4, 9, 8, 8] - 8*R[4, 9, 8, 9] - 8*R[4, 9, 8, 10] - 8*R[4, 9, 9, 7] - 
    8*R[4, 9, 9, 8] - 8*R[4, 9, 10, 7] - 8*R[4, 9, 10, 8] + 
    8*R[4, 10, 2, 3] - 8*R[4, 10, 2, 7] - 8*R[4, 10, 2, 8] + 
    8*R[4, 10, 3, 2] - 16*R[4, 10, 3, 3] + 8*R[4, 10, 3, 7] + 
    8*R[4, 10, 3, 8] - 8*R[4, 10, 7, 2] + 8*R[4, 10, 7, 3] + 
    4*R[4, 10, 7, 7] + 4*R[4, 10, 7, 8] - 8*R[4, 10, 7, 9] - 
    8*R[4, 10, 7, 10] - 8*R[4, 10, 8, 2] + 8*R[4, 10, 8, 3] + 
    4*R[4, 10, 8, 7] + 4*R[4, 10, 8, 8] - 8*R[4, 10, 8, 9] - 
    8*R[4, 10, 8, 10] - 8*R[4, 10, 9, 7] - 8*R[4, 10, 9, 8] - 
    8*R[4, 10, 10, 7] - 8*R[4, 10, 10, 8] + 34*R[7, 2, 2, 2] - 
    28*R[7, 2, 2, 3] - 8*R[7, 2, 2, 4] + 10*R[7, 2, 2, 7] + 
    10*R[7, 2, 2, 8] + 10*R[7, 2, 2, 9] + 10*R[7, 2, 2, 10] - 
    28*R[7, 2, 3, 2] + 8*R[7, 2, 3, 3] + 8*R[7, 2, 3, 4] - 16*R[7, 2, 3, 7] - 
    16*R[7, 2, 3, 8] - 4*R[7, 2, 3, 9] - 4*R[7, 2, 3, 10] - 8*R[7, 2, 4, 2] + 
    8*R[7, 2, 4, 3] + 4*R[7, 2, 4, 7] + 4*R[7, 2, 4, 8] - 8*R[7, 2, 4, 9] - 
    8*R[7, 2, 4, 10] + 10*R[7, 2, 7, 2] - 16*R[7, 2, 7, 3] + 
    4*R[7, 2, 7, 4] + 6*R[7, 2, 7, 9] + 6*R[7, 2, 7, 10] + 10*R[7, 2, 8, 2] - 
    16*R[7, 2, 8, 3] + 4*R[7, 2, 8, 4] + 6*R[7, 2, 8, 9] + 6*R[7, 2, 8, 10] + 
    10*R[7, 2, 9, 2] - 4*R[7, 2, 9, 3] - 8*R[7, 2, 9, 4] + 6*R[7, 2, 9, 7] - 
    2*R[7, 2, 9, 8] + 2*R[7, 2, 9, 9] + 2*R[7, 2, 9, 10] + 
    10*R[7, 2, 10, 2] - 4*R[7, 2, 10, 3] - 8*R[7, 2, 10, 4] + 
    6*R[7, 2, 10, 7] - 2*R[7, 2, 10, 8] + 2*R[7, 2, 10, 9] + 
    2*R[7, 2, 10, 10] + 8*R[7, 2, 12, 8] - 8*R[7, 2, 12, 9] - 
    28*R[7, 3, 2, 2] + 8*R[7, 3, 2, 3] + 8*R[7, 3, 2, 4] - 16*R[7, 3, 2, 7] - 
    16*R[7, 3, 2, 8] - 4*R[7, 3, 2, 9] - 4*R[7, 3, 2, 10] + 8*R[7, 3, 3, 2] + 
    32*R[7, 3, 3, 3] + 24*R[7, 3, 3, 7] + 24*R[7, 3, 3, 8] - 
    8*R[7, 3, 3, 9] - 8*R[7, 3, 3, 10] + 8*R[7, 3, 4, 2] + 8*R[7, 3, 4, 9] + 
    8*R[7, 3, 4, 10] - 16*R[7, 3, 7, 2] + 24*R[7, 3, 7, 3] - 
    8*R[7, 3, 7, 9] - 8*R[7, 3, 7, 10] - 16*R[7, 3, 8, 2] + 
    24*R[7, 3, 8, 3] - 8*R[7, 3, 8, 9] - 8*R[7, 3, 8, 10] - 4*R[7, 3, 9, 2] - 
    8*R[7, 3, 9, 3] + 8*R[7, 3, 9, 4] - 8*R[7, 3, 9, 7] + 4*R[7, 3, 9, 9] + 
    4*R[7, 3, 9, 10] - 4*R[7, 3, 10, 2] - 8*R[7, 3, 10, 3] + 
    8*R[7, 3, 10, 4] - 8*R[7, 3, 10, 7] + 4*R[7, 3, 10, 9] + 
    4*R[7, 3, 10, 10] - 8*R[7, 3, 12, 8] + 8*R[7, 3, 12, 9] - 
    8*R[7, 4, 2, 2] + 8*R[7, 4, 2, 3] + 4*R[7, 4, 2, 7] + 4*R[7, 4, 2, 8] - 
    8*R[7, 4, 2, 9] - 8*R[7, 4, 2, 10] + 8*R[7, 4, 3, 2] + 8*R[7, 4, 3, 9] + 
    8*R[7, 4, 3, 10] + 4*R[7, 4, 7, 2] + 4*R[7, 4, 7, 9] + 4*R[7, 4, 7, 10] + 
    4*R[7, 4, 8, 2] + 4*R[7, 4, 8, 9] + 4*R[7, 4, 8, 10] - 8*R[7, 4, 9, 2] + 
    8*R[7, 4, 9, 3] + 4*R[7, 4, 9, 7] + 4*R[7, 4, 9, 8] - 8*R[7, 4, 9, 9] - 
    8*R[7, 4, 9, 10] - 8*R[7, 4, 10, 2] + 8*R[7, 4, 10, 3] + 
    4*R[7, 4, 10, 7] + 4*R[7, 4, 10, 8] - 8*R[7, 4, 10, 9] - 
    8*R[7, 4, 10, 10] + 10*R[7, 7, 2, 2] - 16*R[7, 7, 2, 3] + 
    4*R[7, 7, 2, 4] + 6*R[7, 7, 2, 9] + 6*R[7, 7, 2, 10] - 16*R[7, 7, 3, 2] + 
    24*R[7, 7, 3, 3] - 8*R[7, 7, 3, 9] - 8*R[7, 7, 3, 10] + 4*R[7, 7, 4, 2] + 
    4*R[7, 7, 4, 9] + 4*R[7, 7, 4, 10] + 2*R[7, 7, 7, 9] + 2*R[7, 7, 7, 10] - 
    2*R[7, 7, 7, 12] + 2*R[7, 7, 8, 9] + 2*R[7, 7, 8, 10] - 
    2*R[7, 7, 8, 12] + 6*R[7, 7, 9, 2] - 8*R[7, 7, 9, 3] + 4*R[7, 7, 9, 4] - 
    4*R[7, 7, 9, 8] + 6*R[7, 7, 9, 9] + 6*R[7, 7, 9, 10] + 2*R[7, 7, 9, 12] + 
    6*R[7, 7, 10, 2] - 8*R[7, 7, 10, 3] + 4*R[7, 7, 10, 4] - 
    4*R[7, 7, 10, 8] + 6*R[7, 7, 10, 9] + 6*R[7, 7, 10, 10] + 
    2*R[7, 7, 10, 12] + 4*R[7, 7, 12, 8] - 4*R[7, 7, 12, 9] + 
    10*R[7, 8, 2, 2] - 16*R[7, 8, 2, 3] + 4*R[7, 8, 2, 4] + 6*R[7, 8, 2, 9] + 
    6*R[7, 8, 2, 10] - 16*R[7, 8, 3, 2] + 24*R[7, 8, 3, 3] - 
    8*R[7, 8, 3, 9] - 8*R[7, 8, 3, 10] + 4*R[7, 8, 4, 2] + 4*R[7, 8, 4, 9] + 
    4*R[7, 8, 4, 10] + 2*R[7, 8, 7, 9] + 2*R[7, 8, 7, 10] - 
    2*R[7, 8, 7, 12] + 2*R[7, 8, 8, 9] + 2*R[7, 8, 8, 10] - 
    2*R[7, 8, 8, 12] + 6*R[7, 8, 9, 2] - 8*R[7, 8, 9, 3] + 4*R[7, 8, 9, 4] - 
    4*R[7, 8, 9, 8] + 6*R[7, 8, 9, 9] + 6*R[7, 8, 9, 10] + 2*R[7, 8, 9, 12] + 
    6*R[7, 8, 10, 2] - 8*R[7, 8, 10, 3] + 4*R[7, 8, 10, 4] - 
    4*R[7, 8, 10, 8] + 6*R[7, 8, 10, 9] + 6*R[7, 8, 10, 10] + 
    2*R[7, 8, 10, 12] + 4*R[7, 8, 12, 8] - 4*R[7, 8, 12, 9] + 
    10*R[7, 9, 2, 2] - 4*R[7, 9, 2, 3] - 8*R[7, 9, 2, 4] + 6*R[7, 9, 2, 7] - 
    2*R[7, 9, 2, 8] + 2*R[7, 9, 2, 9] + 2*R[7, 9, 2, 10] - 4*R[7, 9, 3, 2] - 
    8*R[7, 9, 3, 3] + 8*R[7, 9, 3, 4] - 8*R[7, 9, 3, 7] + 4*R[7, 9, 3, 9] + 
    4*R[7, 9, 3, 10] - 8*R[7, 9, 4, 2] + 8*R[7, 9, 4, 3] + 4*R[7, 9, 4, 7] + 
    4*R[7, 9, 4, 8] - 8*R[7, 9, 4, 9] - 8*R[7, 9, 4, 10] + 6*R[7, 9, 7, 2] - 
    8*R[7, 9, 7, 3] + 4*R[7, 9, 7, 4] + 4*R[7, 9, 7, 9] + 2*R[7, 9, 7, 10] + 
    6*R[7, 9, 7, 12] - 2*R[7, 9, 8, 2] + 4*R[7, 9, 8, 4] - 4*R[7, 9, 8, 8] - 
    2*R[7, 9, 8, 9] + 6*R[7, 9, 8, 10] + 2*R[7, 9, 8, 12] + 2*R[7, 9, 9, 2] + 
    4*R[7, 9, 9, 3] - 8*R[7, 9, 9, 4] + 8*R[7, 9, 9, 7] + 4*R[7, 9, 9, 8] - 
    6*R[7, 9, 9, 9] - 6*R[7, 9, 9, 10] - 2*R[7, 9, 9, 12] + 
    2*R[7, 9, 10, 2] + 4*R[7, 9, 10, 3] - 8*R[7, 9, 10, 4] + 
    8*R[7, 9, 10, 7] + 10*R[7, 9, 10, 8] - 6*R[7, 9, 10, 9] - 
    6*R[7, 9, 10, 10] - 6*R[7, 9, 10, 12] - 4*R[7, 9, 12, 8] + 
    4*R[7, 9, 12, 9] + 10*R[7, 10, 2, 2] - 4*R[7, 10, 2, 3] - 
    8*R[7, 10, 2, 4] + 6*R[7, 10, 2, 7] - 2*R[7, 10, 2, 8] + 
    2*R[7, 10, 2, 9] + 2*R[7, 10, 2, 10] - 4*R[7, 10, 3, 2] - 
    8*R[7, 10, 3, 3] + 8*R[7, 10, 3, 4] - 8*R[7, 10, 3, 7] + 
    4*R[7, 10, 3, 9] + 4*R[7, 10, 3, 10] - 8*R[7, 10, 4, 2] + 
    8*R[7, 10, 4, 3] + 4*R[7, 10, 4, 7] + 4*R[7, 10, 4, 8] - 
    8*R[7, 10, 4, 9] - 8*R[7, 10, 4, 10] + 6*R[7, 10, 7, 2] - 
    8*R[7, 10, 7, 3] + 4*R[7, 10, 7, 4] + 2*R[7, 10, 7, 9] + 
    6*R[7, 10, 7, 10] + 2*R[7, 10, 7, 12] - 2*R[7, 10, 8, 2] + 
    4*R[7, 10, 8, 4] - 4*R[7, 10, 8, 8] + 2*R[7, 10, 8, 10] + 
    6*R[7, 10, 8, 12] + 2*R[7, 10, 9, 2] + 4*R[7, 10, 9, 3] - 
    8*R[7, 10, 9, 4] + 8*R[7, 10, 9, 7] + 10*R[7, 10, 9, 8] - 
    6*R[7, 10, 9, 9] - 6*R[7, 10, 9, 10] - 6*R[7, 10, 9, 12] + 
    2*R[7, 10, 10, 2] + 4*R[7, 10, 10, 3] - 8*R[7, 10, 10, 4] + 
    8*R[7, 10, 10, 7] + 4*R[7, 10, 10, 8] - 6*R[7, 10, 10, 9] - 
    6*R[7, 10, 10, 10] - 2*R[7, 10, 10, 12] - 4*R[7, 10, 12, 8] + 
    4*R[7, 10, 12, 9] + 8*R[7, 12, 2, 8] - 8*R[7, 12, 2, 9] - 
    8*R[7, 12, 3, 8] + 8*R[7, 12, 3, 9] + 8*R[7, 12, 8, 2] - 
    8*R[7, 12, 8, 3] + 4*R[7, 12, 8, 8] + 4*R[7, 12, 8, 9] - 
    8*R[7, 12, 9, 2] + 8*R[7, 12, 9, 3] - 4*R[7, 12, 9, 8] - 
    4*R[7, 12, 9, 9] + 8*R[7, 12, 12, 8] - 8*R[7, 12, 12, 9] + 
    34*R[8, 2, 2, 2] - 28*R[8, 2, 2, 3] - 8*R[8, 2, 2, 4] + 
    10*R[8, 2, 2, 7] + 10*R[8, 2, 2, 8] + 10*R[8, 2, 2, 9] + 
    10*R[8, 2, 2, 10] - 28*R[8, 2, 3, 2] + 8*R[8, 2, 3, 3] + 
    8*R[8, 2, 3, 4] - 16*R[8, 2, 3, 7] - 16*R[8, 2, 3, 8] - 4*R[8, 2, 3, 9] - 
    4*R[8, 2, 3, 10] - 8*R[8, 2, 4, 2] + 8*R[8, 2, 4, 3] + 4*R[8, 2, 4, 7] + 
    4*R[8, 2, 4, 8] - 8*R[8, 2, 4, 9] - 8*R[8, 2, 4, 10] + 10*R[8, 2, 7, 2] - 
    16*R[8, 2, 7, 3] + 4*R[8, 2, 7, 4] + 6*R[8, 2, 7, 9] + 6*R[8, 2, 7, 10] + 
    10*R[8, 2, 8, 2] - 16*R[8, 2, 8, 3] + 4*R[8, 2, 8, 4] + 6*R[8, 2, 8, 9] + 
    6*R[8, 2, 8, 10] + 10*R[8, 2, 9, 2] - 4*R[8, 2, 9, 3] - 8*R[8, 2, 9, 4] + 
    6*R[8, 2, 9, 7] - 2*R[8, 2, 9, 8] + 2*R[8, 2, 9, 9] + 2*R[8, 2, 9, 10] + 
    10*R[8, 2, 10, 2] - 4*R[8, 2, 10, 3] - 8*R[8, 2, 10, 4] + 
    6*R[8, 2, 10, 7] - 2*R[8, 2, 10, 8] + 2*R[8, 2, 10, 9] + 
    2*R[8, 2, 10, 10] + 8*R[8, 2, 12, 8] - 8*R[8, 2, 12, 9] - 
    28*R[8, 3, 2, 2] + 8*R[8, 3, 2, 3] + 8*R[8, 3, 2, 4] - 16*R[8, 3, 2, 7] - 
    16*R[8, 3, 2, 8] - 4*R[8, 3, 2, 9] - 4*R[8, 3, 2, 10] + 8*R[8, 3, 3, 2] + 
    32*R[8, 3, 3, 3] + 24*R[8, 3, 3, 7] + 24*R[8, 3, 3, 8] - 
    8*R[8, 3, 3, 9] - 8*R[8, 3, 3, 10] + 8*R[8, 3, 4, 2] + 8*R[8, 3, 4, 9] + 
    8*R[8, 3, 4, 10] - 16*R[8, 3, 7, 2] + 24*R[8, 3, 7, 3] - 
    8*R[8, 3, 7, 9] - 8*R[8, 3, 7, 10] - 16*R[8, 3, 8, 2] + 
    24*R[8, 3, 8, 3] - 8*R[8, 3, 8, 9] - 8*R[8, 3, 8, 10] - 4*R[8, 3, 9, 2] - 
    8*R[8, 3, 9, 3] + 8*R[8, 3, 9, 4] - 8*R[8, 3, 9, 7] + 4*R[8, 3, 9, 9] + 
    4*R[8, 3, 9, 10] - 4*R[8, 3, 10, 2] - 8*R[8, 3, 10, 3] + 
    8*R[8, 3, 10, 4] - 8*R[8, 3, 10, 7] + 4*R[8, 3, 10, 9] + 
    4*R[8, 3, 10, 10] - 8*R[8, 3, 12, 8] + 8*R[8, 3, 12, 9] - 
    8*R[8, 4, 2, 2] + 8*R[8, 4, 2, 3] + 4*R[8, 4, 2, 7] + 4*R[8, 4, 2, 8] - 
    8*R[8, 4, 2, 9] - 8*R[8, 4, 2, 10] + 8*R[8, 4, 3, 2] + 8*R[8, 4, 3, 9] + 
    8*R[8, 4, 3, 10] + 4*R[8, 4, 7, 2] + 4*R[8, 4, 7, 9] + 4*R[8, 4, 7, 10] + 
    4*R[8, 4, 8, 2] + 4*R[8, 4, 8, 9] + 4*R[8, 4, 8, 10] - 8*R[8, 4, 9, 2] + 
    8*R[8, 4, 9, 3] + 4*R[8, 4, 9, 7] + 4*R[8, 4, 9, 8] - 8*R[8, 4, 9, 9] - 
    8*R[8, 4, 9, 10] - 8*R[8, 4, 10, 2] + 8*R[8, 4, 10, 3] + 
    4*R[8, 4, 10, 7] + 4*R[8, 4, 10, 8] - 8*R[8, 4, 10, 9] - 
    8*R[8, 4, 10, 10] + 10*R[8, 7, 2, 2] - 16*R[8, 7, 2, 3] + 
    4*R[8, 7, 2, 4] + 6*R[8, 7, 2, 9] + 6*R[8, 7, 2, 10] - 16*R[8, 7, 3, 2] + 
    24*R[8, 7, 3, 3] - 8*R[8, 7, 3, 9] - 8*R[8, 7, 3, 10] + 4*R[8, 7, 4, 2] + 
    4*R[8, 7, 4, 9] + 4*R[8, 7, 4, 10] + 2*R[8, 7, 7, 9] + 2*R[8, 7, 7, 10] - 
    2*R[8, 7, 7, 12] + 2*R[8, 7, 8, 9] + 2*R[8, 7, 8, 10] - 
    2*R[8, 7, 8, 12] + 6*R[8, 7, 9, 2] - 8*R[8, 7, 9, 3] + 4*R[8, 7, 9, 4] - 
    4*R[8, 7, 9, 8] + 6*R[8, 7, 9, 9] + 6*R[8, 7, 9, 10] + 2*R[8, 7, 9, 12] + 
    6*R[8, 7, 10, 2] - 8*R[8, 7, 10, 3] + 4*R[8, 7, 10, 4] - 
    4*R[8, 7, 10, 8] + 6*R[8, 7, 10, 9] + 6*R[8, 7, 10, 10] + 
    2*R[8, 7, 10, 12] + 4*R[8, 7, 12, 8] - 4*R[8, 7, 12, 9] + 
    10*R[8, 8, 2, 2] - 16*R[8, 8, 2, 3] + 4*R[8, 8, 2, 4] + 6*R[8, 8, 2, 9] + 
    6*R[8, 8, 2, 10] - 16*R[8, 8, 3, 2] + 24*R[8, 8, 3, 3] - 
    8*R[8, 8, 3, 9] - 8*R[8, 8, 3, 10] + 4*R[8, 8, 4, 2] + 4*R[8, 8, 4, 9] + 
    4*R[8, 8, 4, 10] + 2*R[8, 8, 7, 9] + 2*R[8, 8, 7, 10] - 
    2*R[8, 8, 7, 12] + 2*R[8, 8, 8, 9] + 2*R[8, 8, 8, 10] - 
    2*R[8, 8, 8, 12] + 6*R[8, 8, 9, 2] - 8*R[8, 8, 9, 3] + 4*R[8, 8, 9, 4] - 
    4*R[8, 8, 9, 8] + 6*R[8, 8, 9, 9] + 6*R[8, 8, 9, 10] + 2*R[8, 8, 9, 12] + 
    6*R[8, 8, 10, 2] - 8*R[8, 8, 10, 3] + 4*R[8, 8, 10, 4] - 
    4*R[8, 8, 10, 8] + 6*R[8, 8, 10, 9] + 6*R[8, 8, 10, 10] + 
    2*R[8, 8, 10, 12] + 4*R[8, 8, 12, 8] - 4*R[8, 8, 12, 9] + 
    10*R[8, 9, 2, 2] - 4*R[8, 9, 2, 3] - 8*R[8, 9, 2, 4] + 6*R[8, 9, 2, 7] - 
    2*R[8, 9, 2, 8] + 2*R[8, 9, 2, 9] + 2*R[8, 9, 2, 10] - 4*R[8, 9, 3, 2] - 
    8*R[8, 9, 3, 3] + 8*R[8, 9, 3, 4] - 8*R[8, 9, 3, 7] + 4*R[8, 9, 3, 9] + 
    4*R[8, 9, 3, 10] - 8*R[8, 9, 4, 2] + 8*R[8, 9, 4, 3] + 4*R[8, 9, 4, 7] + 
    4*R[8, 9, 4, 8] - 8*R[8, 9, 4, 9] - 8*R[8, 9, 4, 10] + 6*R[8, 9, 7, 2] - 
    8*R[8, 9, 7, 3] + 4*R[8, 9, 7, 4] + 4*R[8, 9, 7, 9] + 2*R[8, 9, 7, 10] + 
    6*R[8, 9, 7, 12] - 2*R[8, 9, 8, 2] + 4*R[8, 9, 8, 4] - 4*R[8, 9, 8, 8] - 
    2*R[8, 9, 8, 9] + 6*R[8, 9, 8, 10] + 2*R[8, 9, 8, 12] + 2*R[8, 9, 9, 2] + 
    4*R[8, 9, 9, 3] - 8*R[8, 9, 9, 4] + 8*R[8, 9, 9, 7] + 4*R[8, 9, 9, 8] - 
    6*R[8, 9, 9, 9] - 6*R[8, 9, 9, 10] - 2*R[8, 9, 9, 12] + 
    2*R[8, 9, 10, 2] + 4*R[8, 9, 10, 3] - 8*R[8, 9, 10, 4] + 
    8*R[8, 9, 10, 7] + 10*R[8, 9, 10, 8] - 6*R[8, 9, 10, 9] - 
    6*R[8, 9, 10, 10] - 6*R[8, 9, 10, 12] - 4*R[8, 9, 12, 8] + 
    4*R[8, 9, 12, 9] + 10*R[8, 10, 2, 2] - 4*R[8, 10, 2, 3] - 
    8*R[8, 10, 2, 4] + 6*R[8, 10, 2, 7] - 2*R[8, 10, 2, 8] + 
    2*R[8, 10, 2, 9] + 2*R[8, 10, 2, 10] - 4*R[8, 10, 3, 2] - 
    8*R[8, 10, 3, 3] + 8*R[8, 10, 3, 4] - 8*R[8, 10, 3, 7] + 
    4*R[8, 10, 3, 9] + 4*R[8, 10, 3, 10] - 8*R[8, 10, 4, 2] + 
    8*R[8, 10, 4, 3] + 4*R[8, 10, 4, 7] + 4*R[8, 10, 4, 8] - 
    8*R[8, 10, 4, 9] - 8*R[8, 10, 4, 10] + 6*R[8, 10, 7, 2] - 
    8*R[8, 10, 7, 3] + 4*R[8, 10, 7, 4] + 2*R[8, 10, 7, 9] + 
    6*R[8, 10, 7, 10] + 2*R[8, 10, 7, 12] - 2*R[8, 10, 8, 2] + 
    4*R[8, 10, 8, 4] - 4*R[8, 10, 8, 8] + 2*R[8, 10, 8, 10] + 
    6*R[8, 10, 8, 12] + 2*R[8, 10, 9, 2] + 4*R[8, 10, 9, 3] - 
    8*R[8, 10, 9, 4] + 8*R[8, 10, 9, 7] + 10*R[8, 10, 9, 8] - 
    6*R[8, 10, 9, 9] - 6*R[8, 10, 9, 10] - 6*R[8, 10, 9, 12] + 
    2*R[8, 10, 10, 2] + 4*R[8, 10, 10, 3] - 8*R[8, 10, 10, 4] + 
    8*R[8, 10, 10, 7] + 4*R[8, 10, 10, 8] - 6*R[8, 10, 10, 9] - 
    6*R[8, 10, 10, 10] - 2*R[8, 10, 10, 12] - 4*R[8, 10, 12, 8] + 
    4*R[8, 10, 12, 9] + 8*R[8, 12, 2, 8] - 8*R[8, 12, 2, 9] - 
    8*R[8, 12, 3, 8] + 8*R[8, 12, 3, 9] + 8*R[8, 12, 8, 2] - 
    8*R[8, 12, 8, 3] + 4*R[8, 12, 8, 8] + 4*R[8, 12, 8, 9] - 
    8*R[8, 12, 9, 2] + 8*R[8, 12, 9, 3] - 4*R[8, 12, 9, 8] - 
    4*R[8, 12, 9, 9] + 8*R[8, 12, 12, 8] - 8*R[8, 12, 12, 9] - 
    8*R[9, 2, 2, 3] + 10*R[9, 2, 2, 7] + 10*R[9, 2, 2, 8] - 8*R[9, 2, 3, 2] + 
    8*R[9, 2, 3, 3] + 8*R[9, 2, 3, 4] - 4*R[9, 2, 3, 7] - 4*R[9, 2, 3, 8] + 
    4*R[9, 2, 3, 9] + 4*R[9, 2, 3, 10] + 8*R[9, 2, 4, 3] - 8*R[9, 2, 4, 7] - 
    8*R[9, 2, 4, 8] + 10*R[9, 2, 7, 2] - 4*R[9, 2, 7, 3] - 8*R[9, 2, 7, 4] + 
    6*R[9, 2, 7, 7] + 6*R[9, 2, 7, 8] - 6*R[9, 2, 7, 9] + 2*R[9, 2, 7, 10] + 
    10*R[9, 2, 8, 2] - 4*R[9, 2, 8, 3] - 8*R[9, 2, 8, 4] + 6*R[9, 2, 8, 7] + 
    6*R[9, 2, 8, 8] - 6*R[9, 2, 8, 9] + 2*R[9, 2, 8, 10] + 4*R[9, 2, 9, 3] + 
    2*R[9, 2, 9, 7] + 2*R[9, 2, 9, 8] + 4*R[9, 2, 10, 3] + 2*R[9, 2, 10, 7] + 
    2*R[9, 2, 10, 8] - 8*R[9, 2, 12, 8] + 8*R[9, 2, 12, 9] - 
    8*R[9, 3, 2, 2] + 8*R[9, 3, 2, 3] + 8*R[9, 3, 2, 4] - 4*R[9, 3, 2, 7] - 
    4*R[9, 3, 2, 8] + 4*R[9, 3, 2, 9] + 4*R[9, 3, 2, 10] + 8*R[9, 3, 3, 2] - 
    16*R[9, 3, 3, 4] - 8*R[9, 3, 3, 7] - 8*R[9, 3, 3, 8] - 8*R[9, 3, 3, 9] - 
    8*R[9, 3, 3, 10] + 8*R[9, 3, 4, 2] - 16*R[9, 3, 4, 3] + 8*R[9, 3, 4, 7] + 
    8*R[9, 3, 4, 8] - 4*R[9, 3, 7, 2] - 8*R[9, 3, 7, 3] + 8*R[9, 3, 7, 4] - 
    8*R[9, 3, 7, 7] - 8*R[9, 3, 7, 8] + 12*R[9, 3, 7, 9] + 4*R[9, 3, 7, 10] - 
    4*R[9, 3, 8, 2] - 8*R[9, 3, 8, 3] + 8*R[9, 3, 8, 4] - 8*R[9, 3, 8, 7] - 
    8*R[9, 3, 8, 8] + 12*R[9, 3, 8, 9] + 4*R[9, 3, 8, 10] + 4*R[9, 3, 9, 2] - 
    8*R[9, 3, 9, 3] + 4*R[9, 3, 9, 7] + 4*R[9, 3, 9, 8] + 4*R[9, 3, 10, 2] - 
    8*R[9, 3, 10, 3] + 4*R[9, 3, 10, 7] + 4*R[9, 3, 10, 8] + 
    8*R[9, 3, 12, 8] - 8*R[9, 3, 12, 9] + 8*R[9, 4, 2, 3] - 8*R[9, 4, 2, 7] - 
    8*R[9, 4, 2, 8] + 8*R[9, 4, 3, 2] - 16*R[9, 4, 3, 3] + 8*R[9, 4, 3, 7] + 
    8*R[9, 4, 3, 8] - 8*R[9, 4, 7, 2] + 8*R[9, 4, 7, 3] + 4*R[9, 4, 7, 7] + 
    4*R[9, 4, 7, 8] - 8*R[9, 4, 7, 9] - 8*R[9, 4, 7, 10] - 8*R[9, 4, 8, 2] + 
    8*R[9, 4, 8, 3] + 4*R[9, 4, 8, 7] + 4*R[9, 4, 8, 8] - 8*R[9, 4, 8, 9] - 
    8*R[9, 4, 8, 10] - 8*R[9, 4, 9, 7] - 8*R[9, 4, 9, 8] - 8*R[9, 4, 10, 7] - 
    8*R[9, 4, 10, 8] + 10*R[9, 7, 2, 2] - 4*R[9, 7, 2, 3] - 8*R[9, 7, 2, 4] + 
    6*R[9, 7, 2, 7] + 6*R[9, 7, 2, 8] - 6*R[9, 7, 2, 9] + 2*R[9, 7, 2, 10] - 
    4*R[9, 7, 3, 2] - 8*R[9, 7, 3, 3] + 8*R[9, 7, 3, 4] - 8*R[9, 7, 3, 7] - 
    8*R[9, 7, 3, 8] + 12*R[9, 7, 3, 9] + 4*R[9, 7, 3, 10] - 8*R[9, 7, 4, 2] + 
    8*R[9, 7, 4, 3] + 4*R[9, 7, 4, 7] + 4*R[9, 7, 4, 8] - 8*R[9, 7, 4, 9] - 
    8*R[9, 7, 4, 10] + 6*R[9, 7, 7, 2] - 8*R[9, 7, 7, 3] + 4*R[9, 7, 7, 4] + 
    2*R[9, 7, 7, 9] + 6*R[9, 7, 7, 10] + 2*R[9, 7, 7, 12] + 6*R[9, 7, 8, 2] - 
    8*R[9, 7, 8, 3] + 4*R[9, 7, 8, 4] + 4*R[9, 7, 8, 9] + 2*R[9, 7, 8, 10] + 
    6*R[9, 7, 8, 12] - 6*R[9, 7, 9, 2] + 12*R[9, 7, 9, 3] - 8*R[9, 7, 9, 4] + 
    8*R[9, 7, 9, 7] + 6*R[9, 7, 9, 8] - 10*R[9, 7, 9, 9] - 6*R[9, 7, 9, 10] - 
    6*R[9, 7, 9, 12] + 2*R[9, 7, 10, 2] + 4*R[9, 7, 10, 3] - 
    8*R[9, 7, 10, 4] + 8*R[9, 7, 10, 7] + 4*R[9, 7, 10, 8] - 
    6*R[9, 7, 10, 9] - 6*R[9, 7, 10, 10] - 2*R[9, 7, 10, 12] + 
    4*R[9, 7, 12, 8] - 4*R[9, 7, 12, 9] + 10*R[9, 8, 2, 2] - 
    4*R[9, 8, 2, 3] - 8*R[9, 8, 2, 4] + 6*R[9, 8, 2, 7] + 6*R[9, 8, 2, 8] - 
    6*R[9, 8, 2, 9] + 2*R[9, 8, 2, 10] - 4*R[9, 8, 3, 2] - 8*R[9, 8, 3, 3] + 
    8*R[9, 8, 3, 4] - 8*R[9, 8, 3, 7] - 8*R[9, 8, 3, 8] + 12*R[9, 8, 3, 9] + 
    4*R[9, 8, 3, 10] - 8*R[9, 8, 4, 2] + 8*R[9, 8, 4, 3] + 4*R[9, 8, 4, 7] + 
    4*R[9, 8, 4, 8] - 8*R[9, 8, 4, 9] - 8*R[9, 8, 4, 10] + 6*R[9, 8, 7, 2] - 
    8*R[9, 8, 7, 3] + 4*R[9, 8, 7, 4] + 4*R[9, 8, 7, 9] + 2*R[9, 8, 7, 10] + 
    6*R[9, 8, 7, 12] + 6*R[9, 8, 8, 2] - 8*R[9, 8, 8, 3] + 4*R[9, 8, 8, 4] + 
    2*R[9, 8, 8, 9] + 6*R[9, 8, 8, 10] + 2*R[9, 8, 8, 12] - 6*R[9, 8, 9, 2] + 
    12*R[9, 8, 9, 3] - 8*R[9, 8, 9, 4] + 8*R[9, 8, 9, 7] - 10*R[9, 8, 9, 9] - 
    6*R[9, 8, 9, 10] - 2*R[9, 8, 9, 12] + 2*R[9, 8, 10, 2] + 
    4*R[9, 8, 10, 3] - 8*R[9, 8, 10, 4] + 8*R[9, 8, 10, 7] + 
    10*R[9, 8, 10, 8] - 6*R[9, 8, 10, 9] - 6*R[9, 8, 10, 10] - 
    6*R[9, 8, 10, 12] + 4*R[9, 8, 12, 8] - 4*R[9, 8, 12, 9] + 
    4*R[9, 9, 2, 3] + 2*R[9, 9, 2, 7] + 2*R[9, 9, 2, 8] + 4*R[9, 9, 3, 2] - 
    8*R[9, 9, 3, 3] + 4*R[9, 9, 3, 7] + 4*R[9, 9, 3, 8] - 8*R[9, 9, 4, 7] - 
    8*R[9, 9, 4, 8] + 2*R[9, 9, 7, 2] + 4*R[9, 9, 7, 3] - 8*R[9, 9, 7, 4] + 
    8*R[9, 9, 7, 7] + 8*R[9, 9, 7, 8] - 10*R[9, 9, 7, 9] - 6*R[9, 9, 7, 10] - 
    2*R[9, 9, 7, 12] + 2*R[9, 9, 8, 2] + 4*R[9, 9, 8, 3] - 8*R[9, 9, 8, 4] + 
    8*R[9, 9, 8, 7] + 8*R[9, 9, 8, 8] - 10*R[9, 9, 8, 9] - 6*R[9, 9, 8, 10] - 
    2*R[9, 9, 8, 12] - 8*R[9, 9, 9, 7] - 8*R[9, 9, 9, 8] + 2*R[9, 9, 9, 12] - 
    8*R[9, 9, 10, 7] - 8*R[9, 9, 10, 8] + 2*R[9, 9, 10, 12] - 
    4*R[9, 9, 12, 8] + 4*R[9, 9, 12, 9] + 4*R[9, 10, 2, 3] + 
    2*R[9, 10, 2, 7] + 2*R[9, 10, 2, 8] + 4*R[9, 10, 3, 2] - 
    8*R[9, 10, 3, 3] + 4*R[9, 10, 3, 7] + 4*R[9, 10, 3, 8] - 
    8*R[9, 10, 4, 7] - 8*R[9, 10, 4, 8] + 2*R[9, 10, 7, 2] + 
    4*R[9, 10, 7, 3] - 8*R[9, 10, 7, 4] + 8*R[9, 10, 7, 7] + 
    8*R[9, 10, 7, 8] - 10*R[9, 10, 7, 9] - 6*R[9, 10, 7, 10] - 
    2*R[9, 10, 7, 12] + 2*R[9, 10, 8, 2] + 4*R[9, 10, 8, 3] - 
    8*R[9, 10, 8, 4] + 8*R[9, 10, 8, 7] + 8*R[9, 10, 8, 8] - 
    10*R[9, 10, 8, 9] - 6*R[9, 10, 8, 10] - 2*R[9, 10, 8, 12] - 
    8*R[9, 10, 9, 7] - 8*R[9, 10, 9, 8] + 2*R[9, 10, 9, 12] - 
    8*R[9, 10, 10, 7] - 8*R[9, 10, 10, 8] + 2*R[9, 10, 10, 12] - 
    4*R[9, 10, 12, 8] + 4*R[9, 10, 12, 9] - 8*R[9, 12, 2, 8] + 
    8*R[9, 12, 2, 9] + 8*R[9, 12, 3, 8] - 8*R[9, 12, 3, 9] - 
    8*R[9, 12, 8, 2] + 8*R[9, 12, 8, 3] - 4*R[9, 12, 8, 8] - 
    4*R[9, 12, 8, 9] + 8*R[9, 12, 9, 2] - 8*R[9, 12, 9, 3] + 
    4*R[9, 12, 9, 8] + 4*R[9, 12, 9, 9] - 8*R[9, 12, 12, 8] + 
    8*R[9, 12, 12, 9] - 8*R[10, 2, 2, 3] + 10*R[10, 2, 2, 7] + 
    10*R[10, 2, 2, 8] - 8*R[10, 2, 3, 2] + 8*R[10, 2, 3, 3] + 
    8*R[10, 2, 3, 4] - 4*R[10, 2, 3, 7] - 4*R[10, 2, 3, 8] + 
    4*R[10, 2, 3, 9] + 4*R[10, 2, 3, 10] + 8*R[10, 2, 4, 3] - 
    8*R[10, 2, 4, 7] - 8*R[10, 2, 4, 8] + 10*R[10, 2, 7, 2] - 
    4*R[10, 2, 7, 3] - 8*R[10, 2, 7, 4] + 6*R[10, 2, 7, 7] + 
    6*R[10, 2, 7, 8] - 6*R[10, 2, 7, 9] + 2*R[10, 2, 7, 10] + 
    10*R[10, 2, 8, 2] - 4*R[10, 2, 8, 3] - 8*R[10, 2, 8, 4] + 
    6*R[10, 2, 8, 7] + 6*R[10, 2, 8, 8] - 6*R[10, 2, 8, 9] + 
    2*R[10, 2, 8, 10] + 4*R[10, 2, 9, 3] + 2*R[10, 2, 9, 7] + 
    2*R[10, 2, 9, 8] + 4*R[10, 2, 10, 3] + 2*R[10, 2, 10, 7] + 
    2*R[10, 2, 10, 8] - 8*R[10, 2, 12, 8] + 8*R[10, 2, 12, 9] - 
    8*R[10, 3, 2, 2] + 8*R[10, 3, 2, 3] + 8*R[10, 3, 2, 4] - 
    4*R[10, 3, 2, 7] - 4*R[10, 3, 2, 8] + 4*R[10, 3, 2, 9] + 
    4*R[10, 3, 2, 10] + 8*R[10, 3, 3, 2] - 16*R[10, 3, 3, 4] - 
    8*R[10, 3, 3, 7] - 8*R[10, 3, 3, 8] - 8*R[10, 3, 3, 9] - 
    8*R[10, 3, 3, 10] + 8*R[10, 3, 4, 2] - 16*R[10, 3, 4, 3] + 
    8*R[10, 3, 4, 7] + 8*R[10, 3, 4, 8] - 4*R[10, 3, 7, 2] - 
    8*R[10, 3, 7, 3] + 8*R[10, 3, 7, 4] - 8*R[10, 3, 7, 7] - 
    8*R[10, 3, 7, 8] + 12*R[10, 3, 7, 9] + 4*R[10, 3, 7, 10] - 
    4*R[10, 3, 8, 2] - 8*R[10, 3, 8, 3] + 8*R[10, 3, 8, 4] - 
    8*R[10, 3, 8, 7] - 8*R[10, 3, 8, 8] + 12*R[10, 3, 8, 9] + 
    4*R[10, 3, 8, 10] + 4*R[10, 3, 9, 2] - 8*R[10, 3, 9, 3] + 
    4*R[10, 3, 9, 7] + 4*R[10, 3, 9, 8] + 4*R[10, 3, 10, 2] - 
    8*R[10, 3, 10, 3] + 4*R[10, 3, 10, 7] + 4*R[10, 3, 10, 8] + 
    8*R[10, 3, 12, 8] - 8*R[10, 3, 12, 9] + 8*R[10, 4, 2, 3] - 
    8*R[10, 4, 2, 7] - 8*R[10, 4, 2, 8] + 8*R[10, 4, 3, 2] - 
    16*R[10, 4, 3, 3] + 8*R[10, 4, 3, 7] + 8*R[10, 4, 3, 8] - 
    8*R[10, 4, 7, 2] + 8*R[10, 4, 7, 3] + 4*R[10, 4, 7, 7] + 
    4*R[10, 4, 7, 8] - 8*R[10, 4, 7, 9] - 8*R[10, 4, 7, 10] - 
    8*R[10, 4, 8, 2] + 8*R[10, 4, 8, 3] + 4*R[10, 4, 8, 7] + 
    4*R[10, 4, 8, 8] - 8*R[10, 4, 8, 9] - 8*R[10, 4, 8, 10] - 
    8*R[10, 4, 9, 7] - 8*R[10, 4, 9, 8] - 8*R[10, 4, 10, 7] - 
    8*R[10, 4, 10, 8] + 10*R[10, 7, 2, 2] - 4*R[10, 7, 2, 3] - 
    8*R[10, 7, 2, 4] + 6*R[10, 7, 2, 7] + 6*R[10, 7, 2, 8] - 
    6*R[10, 7, 2, 9] + 2*R[10, 7, 2, 10] - 4*R[10, 7, 3, 2] - 
    8*R[10, 7, 3, 3] + 8*R[10, 7, 3, 4] - 8*R[10, 7, 3, 7] - 
    8*R[10, 7, 3, 8] + 12*R[10, 7, 3, 9] + 4*R[10, 7, 3, 10] - 
    8*R[10, 7, 4, 2] + 8*R[10, 7, 4, 3] + 4*R[10, 7, 4, 7] + 
    4*R[10, 7, 4, 8] - 8*R[10, 7, 4, 9] - 8*R[10, 7, 4, 10] + 
    6*R[10, 7, 7, 2] - 8*R[10, 7, 7, 3] + 4*R[10, 7, 7, 4] + 
    2*R[10, 7, 7, 9] + 6*R[10, 7, 7, 10] + 2*R[10, 7, 7, 12] + 
    6*R[10, 7, 8, 2] - 8*R[10, 7, 8, 3] + 4*R[10, 7, 8, 4] + 
    4*R[10, 7, 8, 9] + 2*R[10, 7, 8, 10] + 6*R[10, 7, 8, 12] - 
    6*R[10, 7, 9, 2] + 12*R[10, 7, 9, 3] - 8*R[10, 7, 9, 4] + 
    8*R[10, 7, 9, 7] + 6*R[10, 7, 9, 8] - 10*R[10, 7, 9, 9] - 
    6*R[10, 7, 9, 10] - 6*R[10, 7, 9, 12] + 2*R[10, 7, 10, 2] + 
    4*R[10, 7, 10, 3] - 8*R[10, 7, 10, 4] + 8*R[10, 7, 10, 7] + 
    4*R[10, 7, 10, 8] - 6*R[10, 7, 10, 9] - 6*R[10, 7, 10, 10] - 
    2*R[10, 7, 10, 12] + 4*R[10, 7, 12, 8] - 4*R[10, 7, 12, 9] + 
    10*R[10, 8, 2, 2] - 4*R[10, 8, 2, 3] - 8*R[10, 8, 2, 4] + 
    6*R[10, 8, 2, 7] + 6*R[10, 8, 2, 8] - 6*R[10, 8, 2, 9] + 
    2*R[10, 8, 2, 10] - 4*R[10, 8, 3, 2] - 8*R[10, 8, 3, 3] + 
    8*R[10, 8, 3, 4] - 8*R[10, 8, 3, 7] - 8*R[10, 8, 3, 8] + 
    12*R[10, 8, 3, 9] + 4*R[10, 8, 3, 10] - 8*R[10, 8, 4, 2] + 
    8*R[10, 8, 4, 3] + 4*R[10, 8, 4, 7] + 4*R[10, 8, 4, 8] - 
    8*R[10, 8, 4, 9] - 8*R[10, 8, 4, 10] + 6*R[10, 8, 7, 2] - 
    8*R[10, 8, 7, 3] + 4*R[10, 8, 7, 4] + 4*R[10, 8, 7, 9] + 
    2*R[10, 8, 7, 10] + 6*R[10, 8, 7, 12] + 6*R[10, 8, 8, 2] - 
    8*R[10, 8, 8, 3] + 4*R[10, 8, 8, 4] + 2*R[10, 8, 8, 9] + 
    6*R[10, 8, 8, 10] + 2*R[10, 8, 8, 12] - 6*R[10, 8, 9, 2] + 
    12*R[10, 8, 9, 3] - 8*R[10, 8, 9, 4] + 8*R[10, 8, 9, 7] - 
    10*R[10, 8, 9, 9] - 6*R[10, 8, 9, 10] - 2*R[10, 8, 9, 12] + 
    2*R[10, 8, 10, 2] + 4*R[10, 8, 10, 3] - 8*R[10, 8, 10, 4] + 
    8*R[10, 8, 10, 7] + 10*R[10, 8, 10, 8] - 6*R[10, 8, 10, 9] - 
    6*R[10, 8, 10, 10] - 6*R[10, 8, 10, 12] + 4*R[10, 8, 12, 8] - 
    4*R[10, 8, 12, 9] + 4*R[10, 9, 2, 3] + 2*R[10, 9, 2, 7] + 
    2*R[10, 9, 2, 8] + 4*R[10, 9, 3, 2] - 8*R[10, 9, 3, 3] + 
    4*R[10, 9, 3, 7] + 4*R[10, 9, 3, 8] - 8*R[10, 9, 4, 7] - 
    8*R[10, 9, 4, 8] + 2*R[10, 9, 7, 2] + 4*R[10, 9, 7, 3] - 
    8*R[10, 9, 7, 4] + 8*R[10, 9, 7, 7] + 8*R[10, 9, 7, 8] - 
    10*R[10, 9, 7, 9] - 6*R[10, 9, 7, 10] - 2*R[10, 9, 7, 12] + 
    2*R[10, 9, 8, 2] + 4*R[10, 9, 8, 3] - 8*R[10, 9, 8, 4] + 
    8*R[10, 9, 8, 7] + 8*R[10, 9, 8, 8] - 10*R[10, 9, 8, 9] - 
    6*R[10, 9, 8, 10] - 2*R[10, 9, 8, 12] - 8*R[10, 9, 9, 7] - 
    8*R[10, 9, 9, 8] + 2*R[10, 9, 9, 12] - 8*R[10, 9, 10, 7] - 
    8*R[10, 9, 10, 8] + 2*R[10, 9, 10, 12] - 4*R[10, 9, 12, 8] + 
    4*R[10, 9, 12, 9] + 4*R[10, 10, 2, 3] + 2*R[10, 10, 2, 7] + 
    2*R[10, 10, 2, 8] + 4*R[10, 10, 3, 2] - 8*R[10, 10, 3, 3] + 
    4*R[10, 10, 3, 7] + 4*R[10, 10, 3, 8] - 8*R[10, 10, 4, 7] - 
    8*R[10, 10, 4, 8] + 2*R[10, 10, 7, 2] + 4*R[10, 10, 7, 3] - 
    8*R[10, 10, 7, 4] + 8*R[10, 10, 7, 7] + 8*R[10, 10, 7, 8] - 
    10*R[10, 10, 7, 9] - 6*R[10, 10, 7, 10] - 2*R[10, 10, 7, 12] + 
    2*R[10, 10, 8, 2] + 4*R[10, 10, 8, 3] - 8*R[10, 10, 8, 4] + 
    8*R[10, 10, 8, 7] + 8*R[10, 10, 8, 8] - 10*R[10, 10, 8, 9] - 
    6*R[10, 10, 8, 10] - 2*R[10, 10, 8, 12] - 8*R[10, 10, 9, 7] - 
    8*R[10, 10, 9, 8] + 2*R[10, 10, 9, 12] - 8*R[10, 10, 10, 7] - 
    8*R[10, 10, 10, 8] + 2*R[10, 10, 10, 12] - 4*R[10, 10, 12, 8] + 
    4*R[10, 10, 12, 9] - 8*R[10, 12, 2, 8] + 8*R[10, 12, 2, 9] + 
    8*R[10, 12, 3, 8] - 8*R[10, 12, 3, 9] - 8*R[10, 12, 8, 2] + 
    8*R[10, 12, 8, 3] - 4*R[10, 12, 8, 8] - 4*R[10, 12, 8, 9] + 
    8*R[10, 12, 9, 2] - 8*R[10, 12, 9, 3] + 4*R[10, 12, 9, 8] + 
    4*R[10, 12, 9, 9] - 8*R[10, 12, 12, 8] + 8*R[10, 12, 12, 9])*T[19])/s1 + 
 (x*(1 - z1)*\[Kappa]*(R[1, 1]*(-72*R[2, 2] + 16*R[2, 3] - 24*R[2, 7] - 
      24*R[2, 8] - 24*R[2, 9] - 24*R[2, 10] + 16*R[3, 2] + 16*R[3, 7] + 
      16*R[3, 8] + 176*R[4, 4] + 32*R[4, 7] + 32*R[4, 8] - 32*R[4, 9] - 
      32*R[4, 10] - 24*R[7, 2] + 16*R[7, 3] + 32*R[7, 4] + 8*R[7, 7] + 
      8*R[7, 8] - 8*R[7, 9] - 8*R[7, 10] - 24*R[8, 2] + 16*R[8, 3] + 
      32*R[8, 4] + 8*R[8, 7] + 8*R[8, 8] - 8*R[8, 9] - 8*R[8, 10] - 
      24*R[9, 2] - 32*R[9, 4] - 8*R[9, 7] - 8*R[9, 8] - 24*R[9, 9] - 
      24*R[9, 10] - 24*R[10, 2] - 32*R[10, 4] - 8*R[10, 7] - 8*R[10, 8] - 
      24*R[10, 9] - 24*R[10, 10]) + (-16*R[2] - 176*R[4] - 48*R[7] - 
      48*R[8] + 32*R[9] + 32*R[10])*R[1, 1, 1] + 
    R[1]*(-52*R[2, 2, 2] + 16*R[2, 2, 3] + 56*R[2, 2, 4] - 8*R[2, 2, 7] - 
      8*R[2, 2, 8] - 36*R[2, 2, 9] - 36*R[2, 2, 10] + 16*R[2, 3, 2] - 
      16*R[2, 3, 4] + 8*R[2, 3, 7] + 8*R[2, 3, 8] + 8*R[2, 3, 9] + 
      8*R[2, 3, 10] + 56*R[2, 4, 2] - 16*R[2, 4, 3] + 16*R[2, 4, 4] + 
      16*R[2, 4, 7] + 16*R[2, 4, 8] + 16*R[2, 4, 9] + 16*R[2, 4, 10] - 
      8*R[2, 7, 2] + 8*R[2, 7, 3] + 16*R[2, 7, 4] + 4*R[2, 7, 7] + 
      4*R[2, 7, 8] - 12*R[2, 7, 9] - 12*R[2, 7, 10] - 8*R[2, 8, 2] + 
      8*R[2, 8, 3] + 16*R[2, 8, 4] + 4*R[2, 8, 7] + 4*R[2, 8, 8] - 
      12*R[2, 8, 9] - 12*R[2, 8, 10] - 36*R[2, 9, 2] + 8*R[2, 9, 3] + 
      16*R[2, 9, 4] - 12*R[2, 9, 7] - 12*R[2, 9, 8] - 12*R[2, 9, 9] - 
      12*R[2, 9, 10] - 36*R[2, 10, 2] + 8*R[2, 10, 3] + 16*R[2, 10, 4] - 
      12*R[2, 10, 7] - 12*R[2, 10, 8] - 12*R[2, 10, 9] - 12*R[2, 10, 10] + 
      16*R[3, 2, 2] - 16*R[3, 2, 4] + 8*R[3, 2, 7] + 8*R[3, 2, 8] + 
      8*R[3, 2, 9] + 8*R[3, 2, 10] - 16*R[3, 4, 2] - 16*R[3, 4, 7] - 
      16*R[3, 4, 8] + 8*R[3, 7, 2] - 16*R[3, 7, 4] + 8*R[3, 7, 9] + 
      8*R[3, 7, 10] + 8*R[3, 8, 2] - 16*R[3, 8, 4] + 8*R[3, 8, 9] + 
      8*R[3, 8, 10] + 8*R[3, 9, 2] + 8*R[3, 9, 7] + 8*R[3, 9, 8] + 
      8*R[3, 10, 2] + 8*R[3, 10, 7] + 8*R[3, 10, 8] + 56*R[4, 2, 2] - 
      16*R[4, 2, 3] + 16*R[4, 2, 4] + 16*R[4, 2, 7] + 16*R[4, 2, 8] + 
      16*R[4, 2, 9] + 16*R[4, 2, 10] - 16*R[4, 3, 2] - 16*R[4, 3, 7] - 
      16*R[4, 3, 8] + 16*R[4, 4, 2] - 176*R[4, 4, 4] - 16*R[4, 4, 7] - 
      16*R[4, 4, 8] + 32*R[4, 4, 9] + 32*R[4, 4, 10] + 16*R[4, 7, 2] - 
      16*R[4, 7, 3] - 16*R[4, 7, 4] - 8*R[4, 7, 7] - 8*R[4, 7, 8] + 
      16*R[4, 8, 2] - 16*R[4, 8, 3] - 16*R[4, 8, 4] - 8*R[4, 8, 7] - 
      8*R[4, 8, 8] + 16*R[4, 9, 2] + 32*R[4, 9, 4] + 24*R[4, 9, 9] + 
      24*R[4, 9, 10] + 16*R[4, 10, 2] + 32*R[4, 10, 4] + 24*R[4, 10, 9] + 
      24*R[4, 10, 10] - 8*R[7, 2, 2] + 8*R[7, 2, 3] + 16*R[7, 2, 4] + 
      4*R[7, 2, 7] + 4*R[7, 2, 8] - 12*R[7, 2, 9] - 12*R[7, 2, 10] + 
      8*R[7, 3, 2] - 16*R[7, 3, 4] + 8*R[7, 3, 9] + 8*R[7, 3, 10] + 
      16*R[7, 4, 2] - 16*R[7, 4, 3] - 16*R[7, 4, 4] - 8*R[7, 4, 7] - 
      8*R[7, 4, 8] + 4*R[7, 7, 2] - 8*R[7, 7, 4] - 4*R[7, 7, 9] - 
      4*R[7, 7, 10] + 4*R[7, 8, 2] - 8*R[7, 8, 4] - 4*R[7, 8, 9] - 
      4*R[7, 8, 10] - 12*R[7, 9, 2] + 8*R[7, 9, 3] - 4*R[7, 9, 7] + 
      4*R[7, 9, 8] - 4*R[7, 9, 9] - 4*R[7, 9, 10] - 12*R[7, 10, 2] + 
      8*R[7, 10, 3] - 4*R[7, 10, 7] + 4*R[7, 10, 8] - 4*R[7, 10, 9] - 
      4*R[7, 10, 10] - 8*R[7, 12, 8] + 8*R[7, 12, 9] - 8*R[8, 2, 2] + 
      8*R[8, 2, 3] + 16*R[8, 2, 4] + 4*R[8, 2, 7] + 4*R[8, 2, 8] - 
      12*R[8, 2, 9] - 12*R[8, 2, 10] + 8*R[8, 3, 2] - 16*R[8, 3, 4] + 
      8*R[8, 3, 9] + 8*R[8, 3, 10] + 16*R[8, 4, 2] - 16*R[8, 4, 3] - 
      16*R[8, 4, 4] - 8*R[8, 4, 7] - 8*R[8, 4, 8] + 4*R[8, 7, 2] - 
      8*R[8, 7, 4] - 4*R[8, 7, 9] - 4*R[8, 7, 10] + 4*R[8, 8, 2] - 
      8*R[8, 8, 4] - 4*R[8, 8, 9] - 4*R[8, 8, 10] - 12*R[8, 9, 2] + 
      8*R[8, 9, 3] - 4*R[8, 9, 7] + 4*R[8, 9, 8] - 4*R[8, 9, 9] - 
      4*R[8, 9, 10] - 12*R[8, 10, 2] + 8*R[8, 10, 3] - 4*R[8, 10, 7] + 
      4*R[8, 10, 8] - 4*R[8, 10, 9] - 4*R[8, 10, 10] - 8*R[8, 12, 8] + 
      8*R[8, 12, 9] - 36*R[9, 2, 2] + 8*R[9, 2, 3] + 16*R[9, 2, 4] - 
      12*R[9, 2, 7] - 12*R[9, 2, 8] - 12*R[9, 2, 9] - 12*R[9, 2, 10] + 
      8*R[9, 3, 2] + 8*R[9, 3, 7] + 8*R[9, 3, 8] + 16*R[9, 4, 2] + 
      32*R[9, 4, 4] + 24*R[9, 4, 9] + 24*R[9, 4, 10] - 12*R[9, 7, 2] + 
      8*R[9, 7, 3] - 4*R[9, 7, 7] - 4*R[9, 7, 8] + 4*R[9, 7, 9] - 
      4*R[9, 7, 10] - 12*R[9, 8, 2] + 8*R[9, 8, 3] - 4*R[9, 8, 7] - 
      4*R[9, 8, 8] + 4*R[9, 8, 9] - 4*R[9, 8, 10] - 12*R[9, 9, 2] + 
      24*R[9, 9, 4] - 4*R[9, 9, 7] - 4*R[9, 9, 8] - 12*R[9, 10, 2] + 
      24*R[9, 10, 4] - 4*R[9, 10, 7] - 4*R[9, 10, 8] + 8*R[9, 12, 8] - 
      8*R[9, 12, 9] - 36*R[10, 2, 2] + 8*R[10, 2, 3] + 16*R[10, 2, 4] - 
      12*R[10, 2, 7] - 12*R[10, 2, 8] - 12*R[10, 2, 9] - 12*R[10, 2, 10] + 
      8*R[10, 3, 2] + 8*R[10, 3, 7] + 8*R[10, 3, 8] + 16*R[10, 4, 2] + 
      32*R[10, 4, 4] + 24*R[10, 4, 9] + 24*R[10, 4, 10] - 12*R[10, 7, 2] + 
      8*R[10, 7, 3] - 4*R[10, 7, 7] - 4*R[10, 7, 8] + 4*R[10, 7, 9] - 
      4*R[10, 7, 10] - 12*R[10, 8, 2] + 8*R[10, 8, 3] - 4*R[10, 8, 7] - 
      4*R[10, 8, 8] + 4*R[10, 8, 9] - 4*R[10, 8, 10] - 12*R[10, 9, 2] + 
      24*R[10, 9, 4] - 4*R[10, 9, 7] - 4*R[10, 9, 8] - 12*R[10, 10, 2] + 
      24*R[10, 10, 4] - 4*R[10, 10, 7] - 4*R[10, 10, 8] + 8*R[10, 12, 8] - 
      8*R[10, 12, 9]) + 176*R[1, 1, 1, 1] - 16*R[2, 2, 2, 2] + 
    52*R[2, 2, 2, 4] - 34*R[2, 2, 2, 9] - 34*R[2, 2, 2, 10] - 
    16*R[2, 2, 3, 4] + 8*R[2, 2, 3, 9] + 8*R[2, 2, 3, 10] + 
    52*R[2, 2, 4, 2] - 16*R[2, 2, 4, 3] - 40*R[2, 2, 4, 4] + 
    8*R[2, 2, 4, 7] + 8*R[2, 2, 4, 8] + 28*R[2, 2, 4, 9] + 
    28*R[2, 2, 4, 10] + 8*R[2, 2, 7, 4] - 10*R[2, 2, 7, 9] - 
    10*R[2, 2, 7, 10] + 8*R[2, 2, 8, 4] - 10*R[2, 2, 8, 9] - 
    10*R[2, 2, 8, 10] - 34*R[2, 2, 9, 2] + 8*R[2, 2, 9, 3] + 
    28*R[2, 2, 9, 4] - 10*R[2, 2, 9, 7] - 10*R[2, 2, 9, 8] - 
    10*R[2, 2, 9, 9] - 10*R[2, 2, 9, 10] - 34*R[2, 2, 10, 2] + 
    8*R[2, 2, 10, 3] + 28*R[2, 2, 10, 4] - 10*R[2, 2, 10, 7] - 
    10*R[2, 2, 10, 8] - 10*R[2, 2, 10, 9] - 10*R[2, 2, 10, 10] - 
    16*R[2, 3, 2, 4] + 8*R[2, 3, 2, 9] + 8*R[2, 3, 2, 10] - 
    16*R[2, 3, 4, 2] + 16*R[2, 3, 4, 4] - 8*R[2, 3, 4, 7] - 8*R[2, 3, 4, 8] - 
    8*R[2, 3, 4, 9] - 8*R[2, 3, 4, 10] - 8*R[2, 3, 7, 4] + 8*R[2, 3, 7, 9] + 
    8*R[2, 3, 7, 10] - 8*R[2, 3, 8, 4] + 8*R[2, 3, 8, 9] + 8*R[2, 3, 8, 10] + 
    8*R[2, 3, 9, 2] - 8*R[2, 3, 9, 4] + 8*R[2, 3, 9, 7] + 8*R[2, 3, 9, 8] - 
    4*R[2, 3, 9, 9] - 4*R[2, 3, 9, 10] + 8*R[2, 3, 10, 2] - 
    8*R[2, 3, 10, 4] + 8*R[2, 3, 10, 7] + 8*R[2, 3, 10, 8] - 
    4*R[2, 3, 10, 9] - 4*R[2, 3, 10, 10] + 52*R[2, 4, 2, 2] - 
    16*R[2, 4, 2, 3] - 40*R[2, 4, 2, 4] + 8*R[2, 4, 2, 7] + 8*R[2, 4, 2, 8] + 
    28*R[2, 4, 2, 9] + 28*R[2, 4, 2, 10] - 16*R[2, 4, 3, 2] + 
    16*R[2, 4, 3, 4] - 8*R[2, 4, 3, 7] - 8*R[2, 4, 3, 8] - 8*R[2, 4, 3, 9] - 
    8*R[2, 4, 3, 10] - 40*R[2, 4, 4, 2] + 16*R[2, 4, 4, 3] - 
    32*R[2, 4, 4, 4] - 8*R[2, 4, 4, 7] - 8*R[2, 4, 4, 8] - 8*R[2, 4, 4, 9] - 
    8*R[2, 4, 4, 10] + 8*R[2, 4, 7, 2] - 8*R[2, 4, 7, 3] - 8*R[2, 4, 7, 4] - 
    4*R[2, 4, 7, 7] - 4*R[2, 4, 7, 8] + 4*R[2, 4, 7, 9] + 4*R[2, 4, 7, 10] + 
    8*R[2, 4, 8, 2] - 8*R[2, 4, 8, 3] - 8*R[2, 4, 8, 4] - 4*R[2, 4, 8, 7] - 
    4*R[2, 4, 8, 8] + 4*R[2, 4, 8, 9] + 4*R[2, 4, 8, 10] + 28*R[2, 4, 9, 2] - 
    8*R[2, 4, 9, 3] - 8*R[2, 4, 9, 4] + 4*R[2, 4, 9, 7] + 4*R[2, 4, 9, 8] + 
    16*R[2, 4, 9, 9] + 16*R[2, 4, 9, 10] + 28*R[2, 4, 10, 2] - 
    8*R[2, 4, 10, 3] - 8*R[2, 4, 10, 4] + 4*R[2, 4, 10, 7] + 
    4*R[2, 4, 10, 8] + 16*R[2, 4, 10, 9] + 16*R[2, 4, 10, 10] + 
    8*R[2, 7, 2, 4] - 10*R[2, 7, 2, 9] - 10*R[2, 7, 2, 10] - 
    8*R[2, 7, 3, 4] + 8*R[2, 7, 3, 9] + 8*R[2, 7, 3, 10] + 8*R[2, 7, 4, 2] - 
    8*R[2, 7, 4, 3] - 8*R[2, 7, 4, 4] - 4*R[2, 7, 4, 7] - 4*R[2, 7, 4, 8] + 
    4*R[2, 7, 4, 9] + 4*R[2, 7, 4, 10] - 4*R[2, 7, 7, 4] - 2*R[2, 7, 7, 9] - 
    2*R[2, 7, 7, 10] - 4*R[2, 7, 8, 4] - 2*R[2, 7, 8, 9] - 2*R[2, 7, 8, 10] - 
    10*R[2, 7, 9, 2] + 8*R[2, 7, 9, 3] + 4*R[2, 7, 9, 4] - 2*R[2, 7, 9, 7] + 
    6*R[2, 7, 9, 8] - 6*R[2, 7, 9, 9] - 6*R[2, 7, 9, 10] - 
    10*R[2, 7, 10, 2] + 8*R[2, 7, 10, 3] + 4*R[2, 7, 10, 4] - 
    2*R[2, 7, 10, 7] + 6*R[2, 7, 10, 8] - 6*R[2, 7, 10, 9] - 
    6*R[2, 7, 10, 10] - 8*R[2, 7, 12, 8] + 8*R[2, 7, 12, 9] + 
    8*R[2, 8, 2, 4] - 10*R[2, 8, 2, 9] - 10*R[2, 8, 2, 10] - 
    8*R[2, 8, 3, 4] + 8*R[2, 8, 3, 9] + 8*R[2, 8, 3, 10] + 8*R[2, 8, 4, 2] - 
    8*R[2, 8, 4, 3] - 8*R[2, 8, 4, 4] - 4*R[2, 8, 4, 7] - 4*R[2, 8, 4, 8] + 
    4*R[2, 8, 4, 9] + 4*R[2, 8, 4, 10] - 4*R[2, 8, 7, 4] - 2*R[2, 8, 7, 9] - 
    2*R[2, 8, 7, 10] - 4*R[2, 8, 8, 4] - 2*R[2, 8, 8, 9] - 2*R[2, 8, 8, 10] - 
    10*R[2, 8, 9, 2] + 8*R[2, 8, 9, 3] + 4*R[2, 8, 9, 4] - 2*R[2, 8, 9, 7] + 
    6*R[2, 8, 9, 8] - 6*R[2, 8, 9, 9] - 6*R[2, 8, 9, 10] - 
    10*R[2, 8, 10, 2] + 8*R[2, 8, 10, 3] + 4*R[2, 8, 10, 4] - 
    2*R[2, 8, 10, 7] + 6*R[2, 8, 10, 8] - 6*R[2, 8, 10, 9] - 
    6*R[2, 8, 10, 10] - 8*R[2, 8, 12, 8] + 8*R[2, 8, 12, 9] - 
    34*R[2, 9, 2, 2] + 8*R[2, 9, 2, 3] + 28*R[2, 9, 2, 4] - 
    10*R[2, 9, 2, 7] - 10*R[2, 9, 2, 8] - 10*R[2, 9, 2, 9] - 
    10*R[2, 9, 2, 10] + 8*R[2, 9, 3, 2] - 8*R[2, 9, 3, 4] + 8*R[2, 9, 3, 7] + 
    8*R[2, 9, 3, 8] - 4*R[2, 9, 3, 9] - 4*R[2, 9, 3, 10] + 28*R[2, 9, 4, 2] - 
    8*R[2, 9, 4, 3] - 8*R[2, 9, 4, 4] + 4*R[2, 9, 4, 7] + 4*R[2, 9, 4, 8] + 
    16*R[2, 9, 4, 9] + 16*R[2, 9, 4, 10] - 10*R[2, 9, 7, 2] + 
    8*R[2, 9, 7, 3] + 4*R[2, 9, 7, 4] - 2*R[2, 9, 7, 7] - 2*R[2, 9, 7, 8] + 
    2*R[2, 9, 7, 9] - 6*R[2, 9, 7, 10] - 10*R[2, 9, 8, 2] + 8*R[2, 9, 8, 3] + 
    4*R[2, 9, 8, 4] - 2*R[2, 9, 8, 7] - 2*R[2, 9, 8, 8] + 2*R[2, 9, 8, 9] - 
    6*R[2, 9, 8, 10] - 10*R[2, 9, 9, 2] - 4*R[2, 9, 9, 3] + 
    16*R[2, 9, 9, 4] - 6*R[2, 9, 9, 7] - 6*R[2, 9, 9, 8] - 
    10*R[2, 9, 10, 2] - 4*R[2, 9, 10, 3] + 16*R[2, 9, 10, 4] - 
    6*R[2, 9, 10, 7] - 6*R[2, 9, 10, 8] + 8*R[2, 9, 12, 8] - 
    8*R[2, 9, 12, 9] - 34*R[2, 10, 2, 2] + 8*R[2, 10, 2, 3] + 
    28*R[2, 10, 2, 4] - 10*R[2, 10, 2, 7] - 10*R[2, 10, 2, 8] - 
    10*R[2, 10, 2, 9] - 10*R[2, 10, 2, 10] + 8*R[2, 10, 3, 2] - 
    8*R[2, 10, 3, 4] + 8*R[2, 10, 3, 7] + 8*R[2, 10, 3, 8] - 
    4*R[2, 10, 3, 9] - 4*R[2, 10, 3, 10] + 28*R[2, 10, 4, 2] - 
    8*R[2, 10, 4, 3] - 8*R[2, 10, 4, 4] + 4*R[2, 10, 4, 7] + 
    4*R[2, 10, 4, 8] + 16*R[2, 10, 4, 9] + 16*R[2, 10, 4, 10] - 
    10*R[2, 10, 7, 2] + 8*R[2, 10, 7, 3] + 4*R[2, 10, 7, 4] - 
    2*R[2, 10, 7, 7] - 2*R[2, 10, 7, 8] + 2*R[2, 10, 7, 9] - 
    6*R[2, 10, 7, 10] - 10*R[2, 10, 8, 2] + 8*R[2, 10, 8, 3] + 
    4*R[2, 10, 8, 4] - 2*R[2, 10, 8, 7] - 2*R[2, 10, 8, 8] + 
    2*R[2, 10, 8, 9] - 6*R[2, 10, 8, 10] - 10*R[2, 10, 9, 2] - 
    4*R[2, 10, 9, 3] + 16*R[2, 10, 9, 4] - 6*R[2, 10, 9, 7] - 
    6*R[2, 10, 9, 8] - 10*R[2, 10, 10, 2] - 4*R[2, 10, 10, 3] + 
    16*R[2, 10, 10, 4] - 6*R[2, 10, 10, 7] - 6*R[2, 10, 10, 8] + 
    8*R[2, 10, 12, 8] - 8*R[2, 10, 12, 9] - 16*R[3, 2, 2, 4] + 
    8*R[3, 2, 2, 9] + 8*R[3, 2, 2, 10] - 16*R[3, 2, 4, 2] + 
    16*R[3, 2, 4, 4] - 8*R[3, 2, 4, 7] - 8*R[3, 2, 4, 8] - 8*R[3, 2, 4, 9] - 
    8*R[3, 2, 4, 10] - 8*R[3, 2, 7, 4] + 8*R[3, 2, 7, 9] + 8*R[3, 2, 7, 10] - 
    8*R[3, 2, 8, 4] + 8*R[3, 2, 8, 9] + 8*R[3, 2, 8, 10] + 8*R[3, 2, 9, 2] - 
    8*R[3, 2, 9, 4] + 8*R[3, 2, 9, 7] + 8*R[3, 2, 9, 8] - 4*R[3, 2, 9, 9] - 
    4*R[3, 2, 9, 10] + 8*R[3, 2, 10, 2] - 8*R[3, 2, 10, 4] + 
    8*R[3, 2, 10, 7] + 8*R[3, 2, 10, 8] - 4*R[3, 2, 10, 9] - 
    4*R[3, 2, 10, 10] - 16*R[3, 4, 2, 2] + 16*R[3, 4, 2, 4] - 
    8*R[3, 4, 2, 7] - 8*R[3, 4, 2, 8] - 8*R[3, 4, 2, 9] - 8*R[3, 4, 2, 10] + 
    16*R[3, 4, 4, 2] + 16*R[3, 4, 4, 7] + 16*R[3, 4, 4, 8] - 
    8*R[3, 4, 7, 2] + 16*R[3, 4, 7, 4] - 8*R[3, 4, 7, 9] - 8*R[3, 4, 7, 10] - 
    8*R[3, 4, 8, 2] + 16*R[3, 4, 8, 4] - 8*R[3, 4, 8, 9] - 8*R[3, 4, 8, 10] - 
    8*R[3, 4, 9, 2] - 8*R[3, 4, 9, 7] - 8*R[3, 4, 9, 8] - 8*R[3, 4, 10, 2] - 
    8*R[3, 4, 10, 7] - 8*R[3, 4, 10, 8] - 8*R[3, 7, 2, 4] + 8*R[3, 7, 2, 9] + 
    8*R[3, 7, 2, 10] - 8*R[3, 7, 4, 2] + 16*R[3, 7, 4, 4] - 8*R[3, 7, 4, 9] - 
    8*R[3, 7, 4, 10] + 8*R[3, 7, 7, 9] + 8*R[3, 7, 7, 10] + 8*R[3, 7, 8, 9] + 
    8*R[3, 7, 8, 10] + 8*R[3, 7, 9, 2] - 8*R[3, 7, 9, 4] + 8*R[3, 7, 9, 7] + 
    8*R[3, 7, 9, 8] - 4*R[3, 7, 9, 9] - 4*R[3, 7, 9, 10] + 8*R[3, 7, 10, 2] - 
    8*R[3, 7, 10, 4] + 8*R[3, 7, 10, 7] + 8*R[3, 7, 10, 8] - 
    4*R[3, 7, 10, 9] - 4*R[3, 7, 10, 10] - 8*R[3, 8, 2, 4] + 
    8*R[3, 8, 2, 9] + 8*R[3, 8, 2, 10] - 8*R[3, 8, 4, 2] + 16*R[3, 8, 4, 4] - 
    8*R[3, 8, 4, 9] - 8*R[3, 8, 4, 10] + 8*R[3, 8, 7, 9] + 8*R[3, 8, 7, 10] + 
    8*R[3, 8, 8, 9] + 8*R[3, 8, 8, 10] + 8*R[3, 8, 9, 2] - 8*R[3, 8, 9, 4] + 
    8*R[3, 8, 9, 7] + 8*R[3, 8, 9, 8] - 4*R[3, 8, 9, 9] - 4*R[3, 8, 9, 10] + 
    8*R[3, 8, 10, 2] - 8*R[3, 8, 10, 4] + 8*R[3, 8, 10, 7] + 
    8*R[3, 8, 10, 8] - 4*R[3, 8, 10, 9] - 4*R[3, 8, 10, 10] + 
    8*R[3, 9, 2, 2] - 8*R[3, 9, 2, 4] + 8*R[3, 9, 2, 7] + 8*R[3, 9, 2, 8] - 
    4*R[3, 9, 2, 9] - 4*R[3, 9, 2, 10] - 8*R[3, 9, 4, 2] - 8*R[3, 9, 4, 7] - 
    8*R[3, 9, 4, 8] + 8*R[3, 9, 7, 2] - 8*R[3, 9, 7, 4] + 8*R[3, 9, 7, 7] + 
    8*R[3, 9, 7, 8] - 4*R[3, 9, 7, 9] - 4*R[3, 9, 7, 10] + 8*R[3, 9, 8, 2] - 
    8*R[3, 9, 8, 4] + 8*R[3, 9, 8, 7] + 8*R[3, 9, 8, 8] - 4*R[3, 9, 8, 9] - 
    4*R[3, 9, 8, 10] - 4*R[3, 9, 9, 2] - 4*R[3, 9, 9, 7] - 4*R[3, 9, 9, 8] - 
    4*R[3, 9, 10, 2] - 4*R[3, 9, 10, 7] - 4*R[3, 9, 10, 8] + 
    8*R[3, 10, 2, 2] - 8*R[3, 10, 2, 4] + 8*R[3, 10, 2, 7] + 
    8*R[3, 10, 2, 8] - 4*R[3, 10, 2, 9] - 4*R[3, 10, 2, 10] - 
    8*R[3, 10, 4, 2] - 8*R[3, 10, 4, 7] - 8*R[3, 10, 4, 8] + 
    8*R[3, 10, 7, 2] - 8*R[3, 10, 7, 4] + 8*R[3, 10, 7, 7] + 
    8*R[3, 10, 7, 8] - 4*R[3, 10, 7, 9] - 4*R[3, 10, 7, 10] + 
    8*R[3, 10, 8, 2] - 8*R[3, 10, 8, 4] + 8*R[3, 10, 8, 7] + 
    8*R[3, 10, 8, 8] - 4*R[3, 10, 8, 9] - 4*R[3, 10, 8, 10] - 
    4*R[3, 10, 9, 2] - 4*R[3, 10, 9, 7] - 4*R[3, 10, 9, 8] - 
    4*R[3, 10, 10, 2] - 4*R[3, 10, 10, 7] - 4*R[3, 10, 10, 8] + 
    52*R[4, 2, 2, 2] - 16*R[4, 2, 2, 3] - 40*R[4, 2, 2, 4] + 
    8*R[4, 2, 2, 7] + 8*R[4, 2, 2, 8] + 28*R[4, 2, 2, 9] + 
    28*R[4, 2, 2, 10] - 16*R[4, 2, 3, 2] + 16*R[4, 2, 3, 4] - 
    8*R[4, 2, 3, 7] - 8*R[4, 2, 3, 8] - 8*R[4, 2, 3, 9] - 8*R[4, 2, 3, 10] - 
    40*R[4, 2, 4, 2] + 16*R[4, 2, 4, 3] - 32*R[4, 2, 4, 4] - 
    8*R[4, 2, 4, 7] - 8*R[4, 2, 4, 8] - 8*R[4, 2, 4, 9] - 8*R[4, 2, 4, 10] + 
    8*R[4, 2, 7, 2] - 8*R[4, 2, 7, 3] - 8*R[4, 2, 7, 4] - 4*R[4, 2, 7, 7] - 
    4*R[4, 2, 7, 8] + 4*R[4, 2, 7, 9] + 4*R[4, 2, 7, 10] + 8*R[4, 2, 8, 2] - 
    8*R[4, 2, 8, 3] - 8*R[4, 2, 8, 4] - 4*R[4, 2, 8, 7] - 4*R[4, 2, 8, 8] + 
    4*R[4, 2, 8, 9] + 4*R[4, 2, 8, 10] + 28*R[4, 2, 9, 2] - 8*R[4, 2, 9, 3] - 
    8*R[4, 2, 9, 4] + 4*R[4, 2, 9, 7] + 4*R[4, 2, 9, 8] + 16*R[4, 2, 9, 9] + 
    16*R[4, 2, 9, 10] + 28*R[4, 2, 10, 2] - 8*R[4, 2, 10, 3] - 
    8*R[4, 2, 10, 4] + 4*R[4, 2, 10, 7] + 4*R[4, 2, 10, 8] + 
    16*R[4, 2, 10, 9] + 16*R[4, 2, 10, 10] - 16*R[4, 3, 2, 2] + 
    16*R[4, 3, 2, 4] - 8*R[4, 3, 2, 7] - 8*R[4, 3, 2, 8] - 8*R[4, 3, 2, 9] - 
    8*R[4, 3, 2, 10] + 16*R[4, 3, 4, 2] + 16*R[4, 3, 4, 7] + 
    16*R[4, 3, 4, 8] - 8*R[4, 3, 7, 2] + 16*R[4, 3, 7, 4] - 8*R[4, 3, 7, 9] - 
    8*R[4, 3, 7, 10] - 8*R[4, 3, 8, 2] + 16*R[4, 3, 8, 4] - 8*R[4, 3, 8, 9] - 
    8*R[4, 3, 8, 10] - 8*R[4, 3, 9, 2] - 8*R[4, 3, 9, 7] - 8*R[4, 3, 9, 8] - 
    8*R[4, 3, 10, 2] - 8*R[4, 3, 10, 7] - 8*R[4, 3, 10, 8] - 
    40*R[4, 4, 2, 2] + 16*R[4, 4, 2, 3] - 32*R[4, 4, 2, 4] - 
    8*R[4, 4, 2, 7] - 8*R[4, 4, 2, 8] - 8*R[4, 4, 2, 9] - 8*R[4, 4, 2, 10] + 
    16*R[4, 4, 3, 2] + 16*R[4, 4, 3, 7] + 16*R[4, 4, 3, 8] - 
    32*R[4, 4, 4, 2] + 176*R[4, 4, 4, 4] - 32*R[4, 4, 4, 9] - 
    32*R[4, 4, 4, 10] - 8*R[4, 4, 7, 2] + 16*R[4, 4, 7, 3] + 
    8*R[4, 4, 7, 7] + 8*R[4, 4, 7, 8] + 8*R[4, 4, 7, 9] + 8*R[4, 4, 7, 10] - 
    8*R[4, 4, 8, 2] + 16*R[4, 4, 8, 3] + 8*R[4, 4, 8, 7] + 8*R[4, 4, 8, 8] + 
    8*R[4, 4, 8, 9] + 8*R[4, 4, 8, 10] - 8*R[4, 4, 9, 2] - 32*R[4, 4, 9, 4] + 
    8*R[4, 4, 9, 7] + 8*R[4, 4, 9, 8] - 24*R[4, 4, 9, 9] - 
    24*R[4, 4, 9, 10] - 8*R[4, 4, 10, 2] - 32*R[4, 4, 10, 4] + 
    8*R[4, 4, 10, 7] + 8*R[4, 4, 10, 8] - 24*R[4, 4, 10, 9] - 
    24*R[4, 4, 10, 10] + 8*R[4, 7, 2, 2] - 8*R[4, 7, 2, 3] - 
    8*R[4, 7, 2, 4] - 4*R[4, 7, 2, 7] - 4*R[4, 7, 2, 8] + 4*R[4, 7, 2, 9] + 
    4*R[4, 7, 2, 10] - 8*R[4, 7, 3, 2] + 16*R[4, 7, 3, 4] - 8*R[4, 7, 3, 9] - 
    8*R[4, 7, 3, 10] - 8*R[4, 7, 4, 2] + 16*R[4, 7, 4, 3] + 8*R[4, 7, 4, 7] + 
    8*R[4, 7, 4, 8] + 8*R[4, 7, 4, 9] + 8*R[4, 7, 4, 10] - 4*R[4, 7, 7, 2] + 
    8*R[4, 7, 7, 4] - 4*R[4, 7, 7, 9] - 4*R[4, 7, 7, 10] - 4*R[4, 7, 8, 2] + 
    8*R[4, 7, 8, 4] - 4*R[4, 7, 8, 9] - 4*R[4, 7, 8, 10] + 4*R[4, 7, 9, 2] - 
    8*R[4, 7, 9, 3] + 8*R[4, 7, 9, 4] - 4*R[4, 7, 9, 7] - 12*R[4, 7, 9, 8] + 
    8*R[4, 7, 9, 9] + 8*R[4, 7, 9, 10] + 4*R[4, 7, 10, 2] - 
    8*R[4, 7, 10, 3] + 8*R[4, 7, 10, 4] - 4*R[4, 7, 10, 7] - 
    12*R[4, 7, 10, 8] + 8*R[4, 7, 10, 9] + 8*R[4, 7, 10, 10] + 
    8*R[4, 7, 12, 8] - 8*R[4, 7, 12, 9] + 8*R[4, 8, 2, 2] - 8*R[4, 8, 2, 3] - 
    8*R[4, 8, 2, 4] - 4*R[4, 8, 2, 7] - 4*R[4, 8, 2, 8] + 4*R[4, 8, 2, 9] + 
    4*R[4, 8, 2, 10] - 8*R[4, 8, 3, 2] + 16*R[4, 8, 3, 4] - 8*R[4, 8, 3, 9] - 
    8*R[4, 8, 3, 10] - 8*R[4, 8, 4, 2] + 16*R[4, 8, 4, 3] + 8*R[4, 8, 4, 7] + 
    8*R[4, 8, 4, 8] + 8*R[4, 8, 4, 9] + 8*R[4, 8, 4, 10] - 4*R[4, 8, 7, 2] + 
    8*R[4, 8, 7, 4] - 4*R[4, 8, 7, 9] - 4*R[4, 8, 7, 10] - 4*R[4, 8, 8, 2] + 
    8*R[4, 8, 8, 4] - 4*R[4, 8, 8, 9] - 4*R[4, 8, 8, 10] + 4*R[4, 8, 9, 2] - 
    8*R[4, 8, 9, 3] + 8*R[4, 8, 9, 4] - 4*R[4, 8, 9, 7] - 12*R[4, 8, 9, 8] + 
    8*R[4, 8, 9, 9] + 8*R[4, 8, 9, 10] + 4*R[4, 8, 10, 2] - 
    8*R[4, 8, 10, 3] + 8*R[4, 8, 10, 4] - 4*R[4, 8, 10, 7] - 
    12*R[4, 8, 10, 8] + 8*R[4, 8, 10, 9] + 8*R[4, 8, 10, 10] + 
    8*R[4, 8, 12, 8] - 8*R[4, 8, 12, 9] + 28*R[4, 9, 2, 2] - 
    8*R[4, 9, 2, 3] - 8*R[4, 9, 2, 4] + 4*R[4, 9, 2, 7] + 4*R[4, 9, 2, 8] + 
    16*R[4, 9, 2, 9] + 16*R[4, 9, 2, 10] - 8*R[4, 9, 3, 2] - 
    8*R[4, 9, 3, 7] - 8*R[4, 9, 3, 8] - 8*R[4, 9, 4, 2] - 32*R[4, 9, 4, 4] + 
    8*R[4, 9, 4, 7] + 8*R[4, 9, 4, 8] - 24*R[4, 9, 4, 9] - 
    24*R[4, 9, 4, 10] + 4*R[4, 9, 7, 2] - 8*R[4, 9, 7, 3] + 8*R[4, 9, 7, 4] - 
    4*R[4, 9, 7, 7] - 4*R[4, 9, 7, 8] + 8*R[4, 9, 7, 10] + 4*R[4, 9, 8, 2] - 
    8*R[4, 9, 8, 3] + 8*R[4, 9, 8, 4] - 4*R[4, 9, 8, 7] - 4*R[4, 9, 8, 8] + 
    8*R[4, 9, 8, 10] + 16*R[4, 9, 9, 2] - 24*R[4, 9, 9, 4] + 
    8*R[4, 9, 9, 7] + 8*R[4, 9, 9, 8] + 16*R[4, 9, 10, 2] - 
    24*R[4, 9, 10, 4] + 8*R[4, 9, 10, 7] + 8*R[4, 9, 10, 8] - 
    8*R[4, 9, 12, 8] + 8*R[4, 9, 12, 9] + 28*R[4, 10, 2, 2] - 
    8*R[4, 10, 2, 3] - 8*R[4, 10, 2, 4] + 4*R[4, 10, 2, 7] + 
    4*R[4, 10, 2, 8] + 16*R[4, 10, 2, 9] + 16*R[4, 10, 2, 10] - 
    8*R[4, 10, 3, 2] - 8*R[4, 10, 3, 7] - 8*R[4, 10, 3, 8] - 
    8*R[4, 10, 4, 2] - 32*R[4, 10, 4, 4] + 8*R[4, 10, 4, 7] + 
    8*R[4, 10, 4, 8] - 24*R[4, 10, 4, 9] - 24*R[4, 10, 4, 10] + 
    4*R[4, 10, 7, 2] - 8*R[4, 10, 7, 3] + 8*R[4, 10, 7, 4] - 
    4*R[4, 10, 7, 7] - 4*R[4, 10, 7, 8] + 8*R[4, 10, 7, 10] + 
    4*R[4, 10, 8, 2] - 8*R[4, 10, 8, 3] + 8*R[4, 10, 8, 4] - 
    4*R[4, 10, 8, 7] - 4*R[4, 10, 8, 8] + 8*R[4, 10, 8, 10] + 
    16*R[4, 10, 9, 2] - 24*R[4, 10, 9, 4] + 8*R[4, 10, 9, 7] + 
    8*R[4, 10, 9, 8] + 16*R[4, 10, 10, 2] - 24*R[4, 10, 10, 4] + 
    8*R[4, 10, 10, 7] + 8*R[4, 10, 10, 8] - 8*R[4, 10, 12, 8] + 
    8*R[4, 10, 12, 9] + 8*R[7, 2, 2, 4] - 10*R[7, 2, 2, 9] - 
    10*R[7, 2, 2, 10] - 8*R[7, 2, 3, 4] + 8*R[7, 2, 3, 9] + 
    8*R[7, 2, 3, 10] + 8*R[7, 2, 4, 2] - 8*R[7, 2, 4, 3] - 8*R[7, 2, 4, 4] - 
    4*R[7, 2, 4, 7] - 4*R[7, 2, 4, 8] + 4*R[7, 2, 4, 9] + 4*R[7, 2, 4, 10] - 
    4*R[7, 2, 7, 4] - 2*R[7, 2, 7, 9] - 2*R[7, 2, 7, 10] - 4*R[7, 2, 8, 4] - 
    2*R[7, 2, 8, 9] - 2*R[7, 2, 8, 10] - 10*R[7, 2, 9, 2] + 8*R[7, 2, 9, 3] + 
    4*R[7, 2, 9, 4] - 2*R[7, 2, 9, 7] + 6*R[7, 2, 9, 8] - 6*R[7, 2, 9, 9] - 
    6*R[7, 2, 9, 10] - 10*R[7, 2, 10, 2] + 8*R[7, 2, 10, 3] + 
    4*R[7, 2, 10, 4] - 2*R[7, 2, 10, 7] + 6*R[7, 2, 10, 8] - 
    6*R[7, 2, 10, 9] - 6*R[7, 2, 10, 10] - 8*R[7, 2, 12, 8] + 
    8*R[7, 2, 12, 9] - 8*R[7, 3, 2, 4] + 8*R[7, 3, 2, 9] + 8*R[7, 3, 2, 10] - 
    8*R[7, 3, 4, 2] + 16*R[7, 3, 4, 4] - 8*R[7, 3, 4, 9] - 8*R[7, 3, 4, 10] + 
    8*R[7, 3, 7, 9] + 8*R[7, 3, 7, 10] + 8*R[7, 3, 8, 9] + 8*R[7, 3, 8, 10] + 
    8*R[7, 3, 9, 2] - 8*R[7, 3, 9, 4] + 8*R[7, 3, 9, 7] + 8*R[7, 3, 9, 8] - 
    4*R[7, 3, 9, 9] - 4*R[7, 3, 9, 10] + 8*R[7, 3, 10, 2] - 
    8*R[7, 3, 10, 4] + 8*R[7, 3, 10, 7] + 8*R[7, 3, 10, 8] - 
    4*R[7, 3, 10, 9] - 4*R[7, 3, 10, 10] + 8*R[7, 4, 2, 2] - 
    8*R[7, 4, 2, 3] - 8*R[7, 4, 2, 4] - 4*R[7, 4, 2, 7] - 4*R[7, 4, 2, 8] + 
    4*R[7, 4, 2, 9] + 4*R[7, 4, 2, 10] - 8*R[7, 4, 3, 2] + 16*R[7, 4, 3, 4] - 
    8*R[7, 4, 3, 9] - 8*R[7, 4, 3, 10] - 8*R[7, 4, 4, 2] + 16*R[7, 4, 4, 3] + 
    8*R[7, 4, 4, 7] + 8*R[7, 4, 4, 8] + 8*R[7, 4, 4, 9] + 8*R[7, 4, 4, 10] - 
    4*R[7, 4, 7, 2] + 8*R[7, 4, 7, 4] - 4*R[7, 4, 7, 9] - 4*R[7, 4, 7, 10] - 
    4*R[7, 4, 8, 2] + 8*R[7, 4, 8, 4] - 4*R[7, 4, 8, 9] - 4*R[7, 4, 8, 10] + 
    4*R[7, 4, 9, 2] - 8*R[7, 4, 9, 3] + 8*R[7, 4, 9, 4] - 4*R[7, 4, 9, 7] - 
    12*R[7, 4, 9, 8] + 8*R[7, 4, 9, 9] + 8*R[7, 4, 9, 10] + 
    4*R[7, 4, 10, 2] - 8*R[7, 4, 10, 3] + 8*R[7, 4, 10, 4] - 
    4*R[7, 4, 10, 7] - 12*R[7, 4, 10, 8] + 8*R[7, 4, 10, 9] + 
    8*R[7, 4, 10, 10] + 8*R[7, 4, 12, 8] - 8*R[7, 4, 12, 9] - 
    4*R[7, 7, 2, 4] - 2*R[7, 7, 2, 9] - 2*R[7, 7, 2, 10] + 8*R[7, 7, 3, 9] + 
    8*R[7, 7, 3, 10] - 4*R[7, 7, 4, 2] + 8*R[7, 7, 4, 4] - 4*R[7, 7, 4, 9] - 
    4*R[7, 7, 4, 10] + 8*R[7, 7, 7, 9] + 8*R[7, 7, 7, 10] - 
    2*R[7, 7, 7, 12] + 8*R[7, 7, 8, 9] + 8*R[7, 7, 8, 10] - 
    2*R[7, 7, 8, 12] - 2*R[7, 7, 9, 2] + 8*R[7, 7, 9, 3] - 4*R[7, 7, 9, 4] + 
    6*R[7, 7, 9, 7] + 10*R[7, 7, 9, 8] - 8*R[7, 7, 9, 9] - 8*R[7, 7, 9, 10] + 
    2*R[7, 7, 9, 12] - 2*R[7, 7, 10, 2] + 8*R[7, 7, 10, 3] - 
    4*R[7, 7, 10, 4] + 6*R[7, 7, 10, 7] + 10*R[7, 7, 10, 8] - 
    8*R[7, 7, 10, 9] - 8*R[7, 7, 10, 10] + 2*R[7, 7, 10, 12] - 
    4*R[7, 7, 12, 8] + 4*R[7, 7, 12, 9] - 4*R[7, 8, 2, 4] - 2*R[7, 8, 2, 9] - 
    2*R[7, 8, 2, 10] + 8*R[7, 8, 3, 9] + 8*R[7, 8, 3, 10] - 4*R[7, 8, 4, 2] + 
    8*R[7, 8, 4, 4] - 4*R[7, 8, 4, 9] - 4*R[7, 8, 4, 10] + 8*R[7, 8, 7, 9] + 
    8*R[7, 8, 7, 10] - 2*R[7, 8, 7, 12] + 8*R[7, 8, 8, 9] + 
    8*R[7, 8, 8, 10] - 2*R[7, 8, 8, 12] - 2*R[7, 8, 9, 2] + 8*R[7, 8, 9, 3] - 
    4*R[7, 8, 9, 4] + 6*R[7, 8, 9, 7] + 10*R[7, 8, 9, 8] - 8*R[7, 8, 9, 9] - 
    8*R[7, 8, 9, 10] + 2*R[7, 8, 9, 12] - 2*R[7, 8, 10, 2] + 
    8*R[7, 8, 10, 3] - 4*R[7, 8, 10, 4] + 6*R[7, 8, 10, 7] + 
    10*R[7, 8, 10, 8] - 8*R[7, 8, 10, 9] - 8*R[7, 8, 10, 10] + 
    2*R[7, 8, 10, 12] - 4*R[7, 8, 12, 8] + 4*R[7, 8, 12, 9] - 
    10*R[7, 9, 2, 2] + 8*R[7, 9, 2, 3] + 4*R[7, 9, 2, 4] - 2*R[7, 9, 2, 7] + 
    6*R[7, 9, 2, 8] - 6*R[7, 9, 2, 9] - 6*R[7, 9, 2, 10] + 8*R[7, 9, 3, 2] - 
    8*R[7, 9, 3, 4] + 8*R[7, 9, 3, 7] + 8*R[7, 9, 3, 8] - 4*R[7, 9, 3, 9] - 
    4*R[7, 9, 3, 10] + 4*R[7, 9, 4, 2] - 8*R[7, 9, 4, 3] + 8*R[7, 9, 4, 4] - 
    4*R[7, 9, 4, 7] - 12*R[7, 9, 4, 8] + 8*R[7, 9, 4, 9] + 8*R[7, 9, 4, 10] - 
    2*R[7, 9, 7, 2] + 8*R[7, 9, 7, 3] - 4*R[7, 9, 7, 4] + 6*R[7, 9, 7, 7] + 
    6*R[7, 9, 7, 8] - 10*R[7, 9, 7, 9] - 8*R[7, 9, 7, 10] + 
    6*R[7, 9, 7, 12] + 6*R[7, 9, 8, 2] + 8*R[7, 9, 8, 3] - 12*R[7, 9, 8, 4] + 
    6*R[7, 9, 8, 7] + 10*R[7, 9, 8, 8] - 8*R[7, 9, 8, 10] + 
    2*R[7, 9, 8, 12] - 6*R[7, 9, 9, 2] - 4*R[7, 9, 9, 3] + 8*R[7, 9, 9, 4] - 
    6*R[7, 9, 9, 7] - 2*R[7, 9, 9, 8] - 2*R[7, 9, 9, 12] - 6*R[7, 9, 10, 2] - 
    4*R[7, 9, 10, 3] + 8*R[7, 9, 10, 4] - 2*R[7, 9, 10, 7] - 
    4*R[7, 9, 10, 8] - 6*R[7, 9, 10, 12] + 4*R[7, 9, 12, 8] - 
    4*R[7, 9, 12, 9] - 10*R[7, 10, 2, 2] + 8*R[7, 10, 2, 3] + 
    4*R[7, 10, 2, 4] - 2*R[7, 10, 2, 7] + 6*R[7, 10, 2, 8] - 
    6*R[7, 10, 2, 9] - 6*R[7, 10, 2, 10] + 8*R[7, 10, 3, 2] - 
    8*R[7, 10, 3, 4] + 8*R[7, 10, 3, 7] + 8*R[7, 10, 3, 8] - 
    4*R[7, 10, 3, 9] - 4*R[7, 10, 3, 10] + 4*R[7, 10, 4, 2] - 
    8*R[7, 10, 4, 3] + 8*R[7, 10, 4, 4] - 4*R[7, 10, 4, 7] - 
    12*R[7, 10, 4, 8] + 8*R[7, 10, 4, 9] + 8*R[7, 10, 4, 10] - 
    2*R[7, 10, 7, 2] + 8*R[7, 10, 7, 3] - 4*R[7, 10, 7, 4] + 
    6*R[7, 10, 7, 7] + 6*R[7, 10, 7, 8] - 4*R[7, 10, 7, 9] - 
    8*R[7, 10, 7, 10] + 2*R[7, 10, 7, 12] + 6*R[7, 10, 8, 2] + 
    8*R[7, 10, 8, 3] - 12*R[7, 10, 8, 4] + 6*R[7, 10, 8, 7] + 
    10*R[7, 10, 8, 8] - 6*R[7, 10, 8, 9] - 8*R[7, 10, 8, 10] + 
    6*R[7, 10, 8, 12] - 6*R[7, 10, 9, 2] - 4*R[7, 10, 9, 3] + 
    8*R[7, 10, 9, 4] - 2*R[7, 10, 9, 7] - 4*R[7, 10, 9, 8] - 
    6*R[7, 10, 9, 12] - 6*R[7, 10, 10, 2] - 4*R[7, 10, 10, 3] + 
    8*R[7, 10, 10, 4] - 6*R[7, 10, 10, 7] - 2*R[7, 10, 10, 8] - 
    2*R[7, 10, 10, 12] + 4*R[7, 10, 12, 8] - 4*R[7, 10, 12, 9] - 
    8*R[7, 12, 2, 8] + 8*R[7, 12, 2, 9] + 8*R[7, 12, 4, 8] - 
    8*R[7, 12, 4, 9] - 8*R[7, 12, 8, 2] + 8*R[7, 12, 8, 4] - 
    4*R[7, 12, 8, 8] - 4*R[7, 12, 8, 9] + 8*R[7, 12, 9, 2] - 
    8*R[7, 12, 9, 4] + 4*R[7, 12, 9, 8] + 4*R[7, 12, 9, 9] - 
    8*R[7, 12, 12, 8] + 8*R[7, 12, 12, 9] + 8*R[8, 2, 2, 4] - 
    10*R[8, 2, 2, 9] - 10*R[8, 2, 2, 10] - 8*R[8, 2, 3, 4] + 
    8*R[8, 2, 3, 9] + 8*R[8, 2, 3, 10] + 8*R[8, 2, 4, 2] - 8*R[8, 2, 4, 3] - 
    8*R[8, 2, 4, 4] - 4*R[8, 2, 4, 7] - 4*R[8, 2, 4, 8] + 4*R[8, 2, 4, 9] + 
    4*R[8, 2, 4, 10] - 4*R[8, 2, 7, 4] - 2*R[8, 2, 7, 9] - 2*R[8, 2, 7, 10] - 
    4*R[8, 2, 8, 4] - 2*R[8, 2, 8, 9] - 2*R[8, 2, 8, 10] - 10*R[8, 2, 9, 2] + 
    8*R[8, 2, 9, 3] + 4*R[8, 2, 9, 4] - 2*R[8, 2, 9, 7] + 6*R[8, 2, 9, 8] - 
    6*R[8, 2, 9, 9] - 6*R[8, 2, 9, 10] - 10*R[8, 2, 10, 2] + 
    8*R[8, 2, 10, 3] + 4*R[8, 2, 10, 4] - 2*R[8, 2, 10, 7] + 
    6*R[8, 2, 10, 8] - 6*R[8, 2, 10, 9] - 6*R[8, 2, 10, 10] - 
    8*R[8, 2, 12, 8] + 8*R[8, 2, 12, 9] - 8*R[8, 3, 2, 4] + 8*R[8, 3, 2, 9] + 
    8*R[8, 3, 2, 10] - 8*R[8, 3, 4, 2] + 16*R[8, 3, 4, 4] - 8*R[8, 3, 4, 9] - 
    8*R[8, 3, 4, 10] + 8*R[8, 3, 7, 9] + 8*R[8, 3, 7, 10] + 8*R[8, 3, 8, 9] + 
    8*R[8, 3, 8, 10] + 8*R[8, 3, 9, 2] - 8*R[8, 3, 9, 4] + 8*R[8, 3, 9, 7] + 
    8*R[8, 3, 9, 8] - 4*R[8, 3, 9, 9] - 4*R[8, 3, 9, 10] + 8*R[8, 3, 10, 2] - 
    8*R[8, 3, 10, 4] + 8*R[8, 3, 10, 7] + 8*R[8, 3, 10, 8] - 
    4*R[8, 3, 10, 9] - 4*R[8, 3, 10, 10] + 8*R[8, 4, 2, 2] - 
    8*R[8, 4, 2, 3] - 8*R[8, 4, 2, 4] - 4*R[8, 4, 2, 7] - 4*R[8, 4, 2, 8] + 
    4*R[8, 4, 2, 9] + 4*R[8, 4, 2, 10] - 8*R[8, 4, 3, 2] + 16*R[8, 4, 3, 4] - 
    8*R[8, 4, 3, 9] - 8*R[8, 4, 3, 10] - 8*R[8, 4, 4, 2] + 16*R[8, 4, 4, 3] + 
    8*R[8, 4, 4, 7] + 8*R[8, 4, 4, 8] + 8*R[8, 4, 4, 9] + 8*R[8, 4, 4, 10] - 
    4*R[8, 4, 7, 2] + 8*R[8, 4, 7, 4] - 4*R[8, 4, 7, 9] - 4*R[8, 4, 7, 10] - 
    4*R[8, 4, 8, 2] + 8*R[8, 4, 8, 4] - 4*R[8, 4, 8, 9] - 4*R[8, 4, 8, 10] + 
    4*R[8, 4, 9, 2] - 8*R[8, 4, 9, 3] + 8*R[8, 4, 9, 4] - 4*R[8, 4, 9, 7] - 
    12*R[8, 4, 9, 8] + 8*R[8, 4, 9, 9] + 8*R[8, 4, 9, 10] + 
    4*R[8, 4, 10, 2] - 8*R[8, 4, 10, 3] + 8*R[8, 4, 10, 4] - 
    4*R[8, 4, 10, 7] - 12*R[8, 4, 10, 8] + 8*R[8, 4, 10, 9] + 
    8*R[8, 4, 10, 10] + 8*R[8, 4, 12, 8] - 8*R[8, 4, 12, 9] - 
    4*R[8, 7, 2, 4] - 2*R[8, 7, 2, 9] - 2*R[8, 7, 2, 10] + 8*R[8, 7, 3, 9] + 
    8*R[8, 7, 3, 10] - 4*R[8, 7, 4, 2] + 8*R[8, 7, 4, 4] - 4*R[8, 7, 4, 9] - 
    4*R[8, 7, 4, 10] + 8*R[8, 7, 7, 9] + 8*R[8, 7, 7, 10] - 
    2*R[8, 7, 7, 12] + 8*R[8, 7, 8, 9] + 8*R[8, 7, 8, 10] - 
    2*R[8, 7, 8, 12] - 2*R[8, 7, 9, 2] + 8*R[8, 7, 9, 3] - 4*R[8, 7, 9, 4] + 
    6*R[8, 7, 9, 7] + 10*R[8, 7, 9, 8] - 8*R[8, 7, 9, 9] - 8*R[8, 7, 9, 10] + 
    2*R[8, 7, 9, 12] - 2*R[8, 7, 10, 2] + 8*R[8, 7, 10, 3] - 
    4*R[8, 7, 10, 4] + 6*R[8, 7, 10, 7] + 10*R[8, 7, 10, 8] - 
    8*R[8, 7, 10, 9] - 8*R[8, 7, 10, 10] + 2*R[8, 7, 10, 12] - 
    4*R[8, 7, 12, 8] + 4*R[8, 7, 12, 9] - 4*R[8, 8, 2, 4] - 2*R[8, 8, 2, 9] - 
    2*R[8, 8, 2, 10] + 8*R[8, 8, 3, 9] + 8*R[8, 8, 3, 10] - 4*R[8, 8, 4, 2] + 
    8*R[8, 8, 4, 4] - 4*R[8, 8, 4, 9] - 4*R[8, 8, 4, 10] + 8*R[8, 8, 7, 9] + 
    8*R[8, 8, 7, 10] - 2*R[8, 8, 7, 12] + 8*R[8, 8, 8, 9] + 
    8*R[8, 8, 8, 10] - 2*R[8, 8, 8, 12] - 2*R[8, 8, 9, 2] + 8*R[8, 8, 9, 3] - 
    4*R[8, 8, 9, 4] + 6*R[8, 8, 9, 7] + 10*R[8, 8, 9, 8] - 8*R[8, 8, 9, 9] - 
    8*R[8, 8, 9, 10] + 2*R[8, 8, 9, 12] - 2*R[8, 8, 10, 2] + 
    8*R[8, 8, 10, 3] - 4*R[8, 8, 10, 4] + 6*R[8, 8, 10, 7] + 
    10*R[8, 8, 10, 8] - 8*R[8, 8, 10, 9] - 8*R[8, 8, 10, 10] + 
    2*R[8, 8, 10, 12] - 4*R[8, 8, 12, 8] + 4*R[8, 8, 12, 9] - 
    10*R[8, 9, 2, 2] + 8*R[8, 9, 2, 3] + 4*R[8, 9, 2, 4] - 2*R[8, 9, 2, 7] + 
    6*R[8, 9, 2, 8] - 6*R[8, 9, 2, 9] - 6*R[8, 9, 2, 10] + 8*R[8, 9, 3, 2] - 
    8*R[8, 9, 3, 4] + 8*R[8, 9, 3, 7] + 8*R[8, 9, 3, 8] - 4*R[8, 9, 3, 9] - 
    4*R[8, 9, 3, 10] + 4*R[8, 9, 4, 2] - 8*R[8, 9, 4, 3] + 8*R[8, 9, 4, 4] - 
    4*R[8, 9, 4, 7] - 12*R[8, 9, 4, 8] + 8*R[8, 9, 4, 9] + 8*R[8, 9, 4, 10] - 
    2*R[8, 9, 7, 2] + 8*R[8, 9, 7, 3] - 4*R[8, 9, 7, 4] + 6*R[8, 9, 7, 7] + 
    6*R[8, 9, 7, 8] - 10*R[8, 9, 7, 9] - 8*R[8, 9, 7, 10] + 
    6*R[8, 9, 7, 12] + 6*R[8, 9, 8, 2] + 8*R[8, 9, 8, 3] - 12*R[8, 9, 8, 4] + 
    6*R[8, 9, 8, 7] + 10*R[8, 9, 8, 8] - 8*R[8, 9, 8, 10] + 
    2*R[8, 9, 8, 12] - 6*R[8, 9, 9, 2] - 4*R[8, 9, 9, 3] + 8*R[8, 9, 9, 4] - 
    6*R[8, 9, 9, 7] - 2*R[8, 9, 9, 8] - 2*R[8, 9, 9, 12] - 6*R[8, 9, 10, 2] - 
    4*R[8, 9, 10, 3] + 8*R[8, 9, 10, 4] - 2*R[8, 9, 10, 7] - 
    4*R[8, 9, 10, 8] - 6*R[8, 9, 10, 12] + 4*R[8, 9, 12, 8] - 
    4*R[8, 9, 12, 9] - 10*R[8, 10, 2, 2] + 8*R[8, 10, 2, 3] + 
    4*R[8, 10, 2, 4] - 2*R[8, 10, 2, 7] + 6*R[8, 10, 2, 8] - 
    6*R[8, 10, 2, 9] - 6*R[8, 10, 2, 10] + 8*R[8, 10, 3, 2] - 
    8*R[8, 10, 3, 4] + 8*R[8, 10, 3, 7] + 8*R[8, 10, 3, 8] - 
    4*R[8, 10, 3, 9] - 4*R[8, 10, 3, 10] + 4*R[8, 10, 4, 2] - 
    8*R[8, 10, 4, 3] + 8*R[8, 10, 4, 4] - 4*R[8, 10, 4, 7] - 
    12*R[8, 10, 4, 8] + 8*R[8, 10, 4, 9] + 8*R[8, 10, 4, 10] - 
    2*R[8, 10, 7, 2] + 8*R[8, 10, 7, 3] - 4*R[8, 10, 7, 4] + 
    6*R[8, 10, 7, 7] + 6*R[8, 10, 7, 8] - 4*R[8, 10, 7, 9] - 
    8*R[8, 10, 7, 10] + 2*R[8, 10, 7, 12] + 6*R[8, 10, 8, 2] + 
    8*R[8, 10, 8, 3] - 12*R[8, 10, 8, 4] + 6*R[8, 10, 8, 7] + 
    10*R[8, 10, 8, 8] - 6*R[8, 10, 8, 9] - 8*R[8, 10, 8, 10] + 
    6*R[8, 10, 8, 12] - 6*R[8, 10, 9, 2] - 4*R[8, 10, 9, 3] + 
    8*R[8, 10, 9, 4] - 2*R[8, 10, 9, 7] - 4*R[8, 10, 9, 8] - 
    6*R[8, 10, 9, 12] - 6*R[8, 10, 10, 2] - 4*R[8, 10, 10, 3] + 
    8*R[8, 10, 10, 4] - 6*R[8, 10, 10, 7] - 2*R[8, 10, 10, 8] - 
    2*R[8, 10, 10, 12] + 4*R[8, 10, 12, 8] - 4*R[8, 10, 12, 9] - 
    8*R[8, 12, 2, 8] + 8*R[8, 12, 2, 9] + 8*R[8, 12, 4, 8] - 
    8*R[8, 12, 4, 9] - 8*R[8, 12, 8, 2] + 8*R[8, 12, 8, 4] - 
    4*R[8, 12, 8, 8] - 4*R[8, 12, 8, 9] + 8*R[8, 12, 9, 2] - 
    8*R[8, 12, 9, 4] + 4*R[8, 12, 9, 8] + 4*R[8, 12, 9, 9] - 
    8*R[8, 12, 12, 8] + 8*R[8, 12, 12, 9] - 34*R[9, 2, 2, 2] + 
    8*R[9, 2, 2, 3] + 28*R[9, 2, 2, 4] - 10*R[9, 2, 2, 7] - 
    10*R[9, 2, 2, 8] - 10*R[9, 2, 2, 9] - 10*R[9, 2, 2, 10] + 
    8*R[9, 2, 3, 2] - 8*R[9, 2, 3, 4] + 8*R[9, 2, 3, 7] + 8*R[9, 2, 3, 8] - 
    4*R[9, 2, 3, 9] - 4*R[9, 2, 3, 10] + 28*R[9, 2, 4, 2] - 8*R[9, 2, 4, 3] - 
    8*R[9, 2, 4, 4] + 4*R[9, 2, 4, 7] + 4*R[9, 2, 4, 8] + 16*R[9, 2, 4, 9] + 
    16*R[9, 2, 4, 10] - 10*R[9, 2, 7, 2] + 8*R[9, 2, 7, 3] + 
    4*R[9, 2, 7, 4] - 2*R[9, 2, 7, 7] - 2*R[9, 2, 7, 8] + 2*R[9, 2, 7, 9] - 
    6*R[9, 2, 7, 10] - 10*R[9, 2, 8, 2] + 8*R[9, 2, 8, 3] + 4*R[9, 2, 8, 4] - 
    2*R[9, 2, 8, 7] - 2*R[9, 2, 8, 8] + 2*R[9, 2, 8, 9] - 6*R[9, 2, 8, 10] - 
    10*R[9, 2, 9, 2] - 4*R[9, 2, 9, 3] + 16*R[9, 2, 9, 4] - 6*R[9, 2, 9, 7] - 
    6*R[9, 2, 9, 8] - 10*R[9, 2, 10, 2] - 4*R[9, 2, 10, 3] + 
    16*R[9, 2, 10, 4] - 6*R[9, 2, 10, 7] - 6*R[9, 2, 10, 8] + 
    8*R[9, 2, 12, 8] - 8*R[9, 2, 12, 9] + 8*R[9, 3, 2, 2] - 8*R[9, 3, 2, 4] + 
    8*R[9, 3, 2, 7] + 8*R[9, 3, 2, 8] - 4*R[9, 3, 2, 9] - 4*R[9, 3, 2, 10] - 
    8*R[9, 3, 4, 2] - 8*R[9, 3, 4, 7] - 8*R[9, 3, 4, 8] + 8*R[9, 3, 7, 2] - 
    8*R[9, 3, 7, 4] + 8*R[9, 3, 7, 7] + 8*R[9, 3, 7, 8] - 4*R[9, 3, 7, 9] - 
    4*R[9, 3, 7, 10] + 8*R[9, 3, 8, 2] - 8*R[9, 3, 8, 4] + 8*R[9, 3, 8, 7] + 
    8*R[9, 3, 8, 8] - 4*R[9, 3, 8, 9] - 4*R[9, 3, 8, 10] - 4*R[9, 3, 9, 2] - 
    4*R[9, 3, 9, 7] - 4*R[9, 3, 9, 8] - 4*R[9, 3, 10, 2] - 4*R[9, 3, 10, 7] - 
    4*R[9, 3, 10, 8] + 28*R[9, 4, 2, 2] - 8*R[9, 4, 2, 3] - 8*R[9, 4, 2, 4] + 
    4*R[9, 4, 2, 7] + 4*R[9, 4, 2, 8] + 16*R[9, 4, 2, 9] + 
    16*R[9, 4, 2, 10] - 8*R[9, 4, 3, 2] - 8*R[9, 4, 3, 7] - 8*R[9, 4, 3, 8] - 
    8*R[9, 4, 4, 2] - 32*R[9, 4, 4, 4] + 8*R[9, 4, 4, 7] + 8*R[9, 4, 4, 8] - 
    24*R[9, 4, 4, 9] - 24*R[9, 4, 4, 10] + 4*R[9, 4, 7, 2] - 
    8*R[9, 4, 7, 3] + 8*R[9, 4, 7, 4] - 4*R[9, 4, 7, 7] - 4*R[9, 4, 7, 8] + 
    8*R[9, 4, 7, 10] + 4*R[9, 4, 8, 2] - 8*R[9, 4, 8, 3] + 8*R[9, 4, 8, 4] - 
    4*R[9, 4, 8, 7] - 4*R[9, 4, 8, 8] + 8*R[9, 4, 8, 10] + 16*R[9, 4, 9, 2] - 
    24*R[9, 4, 9, 4] + 8*R[9, 4, 9, 7] + 8*R[9, 4, 9, 8] + 
    16*R[9, 4, 10, 2] - 24*R[9, 4, 10, 4] + 8*R[9, 4, 10, 7] + 
    8*R[9, 4, 10, 8] - 8*R[9, 4, 12, 8] + 8*R[9, 4, 12, 9] - 
    10*R[9, 7, 2, 2] + 8*R[9, 7, 2, 3] + 4*R[9, 7, 2, 4] - 2*R[9, 7, 2, 7] - 
    2*R[9, 7, 2, 8] + 2*R[9, 7, 2, 9] - 6*R[9, 7, 2, 10] + 8*R[9, 7, 3, 2] - 
    8*R[9, 7, 3, 4] + 8*R[9, 7, 3, 7] + 8*R[9, 7, 3, 8] - 4*R[9, 7, 3, 9] - 
    4*R[9, 7, 3, 10] + 4*R[9, 7, 4, 2] - 8*R[9, 7, 4, 3] + 8*R[9, 7, 4, 4] - 
    4*R[9, 7, 4, 7] - 4*R[9, 7, 4, 8] + 8*R[9, 7, 4, 10] - 2*R[9, 7, 7, 2] + 
    8*R[9, 7, 7, 3] - 4*R[9, 7, 7, 4] + 6*R[9, 7, 7, 7] + 6*R[9, 7, 7, 8] - 
    4*R[9, 7, 7, 9] - 8*R[9, 7, 7, 10] + 2*R[9, 7, 7, 12] - 2*R[9, 7, 8, 2] + 
    8*R[9, 7, 8, 3] - 4*R[9, 7, 8, 4] + 6*R[9, 7, 8, 7] + 6*R[9, 7, 8, 8] - 
    10*R[9, 7, 8, 9] - 8*R[9, 7, 8, 10] + 6*R[9, 7, 8, 12] + 
    2*R[9, 7, 9, 2] - 4*R[9, 7, 9, 3] - 2*R[9, 7, 9, 7] + 4*R[9, 7, 9, 9] - 
    6*R[9, 7, 9, 12] - 6*R[9, 7, 10, 2] - 4*R[9, 7, 10, 3] + 
    8*R[9, 7, 10, 4] - 6*R[9, 7, 10, 7] - 2*R[9, 7, 10, 8] - 
    2*R[9, 7, 10, 12] - 4*R[9, 7, 12, 8] + 4*R[9, 7, 12, 9] - 
    10*R[9, 8, 2, 2] + 8*R[9, 8, 2, 3] + 4*R[9, 8, 2, 4] - 2*R[9, 8, 2, 7] - 
    2*R[9, 8, 2, 8] + 2*R[9, 8, 2, 9] - 6*R[9, 8, 2, 10] + 8*R[9, 8, 3, 2] - 
    8*R[9, 8, 3, 4] + 8*R[9, 8, 3, 7] + 8*R[9, 8, 3, 8] - 4*R[9, 8, 3, 9] - 
    4*R[9, 8, 3, 10] + 4*R[9, 8, 4, 2] - 8*R[9, 8, 4, 3] + 8*R[9, 8, 4, 4] - 
    4*R[9, 8, 4, 7] - 4*R[9, 8, 4, 8] + 8*R[9, 8, 4, 10] - 2*R[9, 8, 7, 2] + 
    8*R[9, 8, 7, 3] - 4*R[9, 8, 7, 4] + 6*R[9, 8, 7, 7] + 6*R[9, 8, 7, 8] - 
    10*R[9, 8, 7, 9] - 8*R[9, 8, 7, 10] + 6*R[9, 8, 7, 12] - 
    2*R[9, 8, 8, 2] + 8*R[9, 8, 8, 3] - 4*R[9, 8, 8, 4] + 6*R[9, 8, 8, 7] + 
    6*R[9, 8, 8, 8] - 4*R[9, 8, 8, 9] - 8*R[9, 8, 8, 10] + 2*R[9, 8, 8, 12] + 
    2*R[9, 8, 9, 2] - 4*R[9, 8, 9, 3] - 6*R[9, 8, 9, 7] + 2*R[9, 8, 9, 8] + 
    4*R[9, 8, 9, 9] - 2*R[9, 8, 9, 12] - 6*R[9, 8, 10, 2] - 
    4*R[9, 8, 10, 3] + 8*R[9, 8, 10, 4] - 2*R[9, 8, 10, 7] - 
    4*R[9, 8, 10, 8] - 6*R[9, 8, 10, 12] - 4*R[9, 8, 12, 8] + 
    4*R[9, 8, 12, 9] - 10*R[9, 9, 2, 2] - 4*R[9, 9, 2, 3] + 
    16*R[9, 9, 2, 4] - 6*R[9, 9, 2, 7] - 6*R[9, 9, 2, 8] - 4*R[9, 9, 3, 2] - 
    4*R[9, 9, 3, 7] - 4*R[9, 9, 3, 8] + 16*R[9, 9, 4, 2] - 24*R[9, 9, 4, 4] + 
    8*R[9, 9, 4, 7] + 8*R[9, 9, 4, 8] - 6*R[9, 9, 7, 2] - 4*R[9, 9, 7, 3] + 
    8*R[9, 9, 7, 4] - 6*R[9, 9, 7, 7] - 6*R[9, 9, 7, 8] + 4*R[9, 9, 7, 9] - 
    2*R[9, 9, 7, 12] - 6*R[9, 9, 8, 2] - 4*R[9, 9, 8, 3] + 8*R[9, 9, 8, 4] - 
    6*R[9, 9, 8, 7] - 6*R[9, 9, 8, 8] + 4*R[9, 9, 8, 9] - 2*R[9, 9, 8, 12] - 
    2*R[9, 9, 9, 7] - 2*R[9, 9, 9, 8] + 2*R[9, 9, 9, 12] - 2*R[9, 9, 10, 7] - 
    2*R[9, 9, 10, 8] + 2*R[9, 9, 10, 12] + 4*R[9, 9, 12, 8] - 
    4*R[9, 9, 12, 9] - 10*R[9, 10, 2, 2] - 4*R[9, 10, 2, 3] + 
    16*R[9, 10, 2, 4] - 6*R[9, 10, 2, 7] - 6*R[9, 10, 2, 8] - 
    4*R[9, 10, 3, 2] - 4*R[9, 10, 3, 7] - 4*R[9, 10, 3, 8] + 
    16*R[9, 10, 4, 2] - 24*R[9, 10, 4, 4] + 8*R[9, 10, 4, 7] + 
    8*R[9, 10, 4, 8] - 6*R[9, 10, 7, 2] - 4*R[9, 10, 7, 3] + 
    8*R[9, 10, 7, 4] - 6*R[9, 10, 7, 7] - 6*R[9, 10, 7, 8] + 
    4*R[9, 10, 7, 9] - 2*R[9, 10, 7, 12] - 6*R[9, 10, 8, 2] - 
    4*R[9, 10, 8, 3] + 8*R[9, 10, 8, 4] - 6*R[9, 10, 8, 7] - 
    6*R[9, 10, 8, 8] + 4*R[9, 10, 8, 9] - 2*R[9, 10, 8, 12] - 
    2*R[9, 10, 9, 7] - 2*R[9, 10, 9, 8] + 2*R[9, 10, 9, 12] - 
    2*R[9, 10, 10, 7] - 2*R[9, 10, 10, 8] + 2*R[9, 10, 10, 12] + 
    4*R[9, 10, 12, 8] - 4*R[9, 10, 12, 9] + 8*R[9, 12, 2, 8] - 
    8*R[9, 12, 2, 9] - 8*R[9, 12, 4, 8] + 8*R[9, 12, 4, 9] + 
    8*R[9, 12, 8, 2] - 8*R[9, 12, 8, 4] + 4*R[9, 12, 8, 8] + 
    4*R[9, 12, 8, 9] - 8*R[9, 12, 9, 2] + 8*R[9, 12, 9, 4] - 
    4*R[9, 12, 9, 8] - 4*R[9, 12, 9, 9] + 8*R[9, 12, 12, 8] - 
    8*R[9, 12, 12, 9] - 34*R[10, 2, 2, 2] + 8*R[10, 2, 2, 3] + 
    28*R[10, 2, 2, 4] - 10*R[10, 2, 2, 7] - 10*R[10, 2, 2, 8] - 
    10*R[10, 2, 2, 9] - 10*R[10, 2, 2, 10] + 8*R[10, 2, 3, 2] - 
    8*R[10, 2, 3, 4] + 8*R[10, 2, 3, 7] + 8*R[10, 2, 3, 8] - 
    4*R[10, 2, 3, 9] - 4*R[10, 2, 3, 10] + 28*R[10, 2, 4, 2] - 
    8*R[10, 2, 4, 3] - 8*R[10, 2, 4, 4] + 4*R[10, 2, 4, 7] + 
    4*R[10, 2, 4, 8] + 16*R[10, 2, 4, 9] + 16*R[10, 2, 4, 10] - 
    10*R[10, 2, 7, 2] + 8*R[10, 2, 7, 3] + 4*R[10, 2, 7, 4] - 
    2*R[10, 2, 7, 7] - 2*R[10, 2, 7, 8] + 2*R[10, 2, 7, 9] - 
    6*R[10, 2, 7, 10] - 10*R[10, 2, 8, 2] + 8*R[10, 2, 8, 3] + 
    4*R[10, 2, 8, 4] - 2*R[10, 2, 8, 7] - 2*R[10, 2, 8, 8] + 
    2*R[10, 2, 8, 9] - 6*R[10, 2, 8, 10] - 10*R[10, 2, 9, 2] - 
    4*R[10, 2, 9, 3] + 16*R[10, 2, 9, 4] - 6*R[10, 2, 9, 7] - 
    6*R[10, 2, 9, 8] - 10*R[10, 2, 10, 2] - 4*R[10, 2, 10, 3] + 
    16*R[10, 2, 10, 4] - 6*R[10, 2, 10, 7] - 6*R[10, 2, 10, 8] + 
    8*R[10, 2, 12, 8] - 8*R[10, 2, 12, 9] + 8*R[10, 3, 2, 2] - 
    8*R[10, 3, 2, 4] + 8*R[10, 3, 2, 7] + 8*R[10, 3, 2, 8] - 
    4*R[10, 3, 2, 9] - 4*R[10, 3, 2, 10] - 8*R[10, 3, 4, 2] - 
    8*R[10, 3, 4, 7] - 8*R[10, 3, 4, 8] + 8*R[10, 3, 7, 2] - 
    8*R[10, 3, 7, 4] + 8*R[10, 3, 7, 7] + 8*R[10, 3, 7, 8] - 
    4*R[10, 3, 7, 9] - 4*R[10, 3, 7, 10] + 8*R[10, 3, 8, 2] - 
    8*R[10, 3, 8, 4] + 8*R[10, 3, 8, 7] + 8*R[10, 3, 8, 8] - 
    4*R[10, 3, 8, 9] - 4*R[10, 3, 8, 10] - 4*R[10, 3, 9, 2] - 
    4*R[10, 3, 9, 7] - 4*R[10, 3, 9, 8] - 4*R[10, 3, 10, 2] - 
    4*R[10, 3, 10, 7] - 4*R[10, 3, 10, 8] + 28*R[10, 4, 2, 2] - 
    8*R[10, 4, 2, 3] - 8*R[10, 4, 2, 4] + 4*R[10, 4, 2, 7] + 
    4*R[10, 4, 2, 8] + 16*R[10, 4, 2, 9] + 16*R[10, 4, 2, 10] - 
    8*R[10, 4, 3, 2] - 8*R[10, 4, 3, 7] - 8*R[10, 4, 3, 8] - 
    8*R[10, 4, 4, 2] - 32*R[10, 4, 4, 4] + 8*R[10, 4, 4, 7] + 
    8*R[10, 4, 4, 8] - 24*R[10, 4, 4, 9] - 24*R[10, 4, 4, 10] + 
    4*R[10, 4, 7, 2] - 8*R[10, 4, 7, 3] + 8*R[10, 4, 7, 4] - 
    4*R[10, 4, 7, 7] - 4*R[10, 4, 7, 8] + 8*R[10, 4, 7, 10] + 
    4*R[10, 4, 8, 2] - 8*R[10, 4, 8, 3] + 8*R[10, 4, 8, 4] - 
    4*R[10, 4, 8, 7] - 4*R[10, 4, 8, 8] + 8*R[10, 4, 8, 10] + 
    16*R[10, 4, 9, 2] - 24*R[10, 4, 9, 4] + 8*R[10, 4, 9, 7] + 
    8*R[10, 4, 9, 8] + 16*R[10, 4, 10, 2] - 24*R[10, 4, 10, 4] + 
    8*R[10, 4, 10, 7] + 8*R[10, 4, 10, 8] - 8*R[10, 4, 12, 8] + 
    8*R[10, 4, 12, 9] - 10*R[10, 7, 2, 2] + 8*R[10, 7, 2, 3] + 
    4*R[10, 7, 2, 4] - 2*R[10, 7, 2, 7] - 2*R[10, 7, 2, 8] + 
    2*R[10, 7, 2, 9] - 6*R[10, 7, 2, 10] + 8*R[10, 7, 3, 2] - 
    8*R[10, 7, 3, 4] + 8*R[10, 7, 3, 7] + 8*R[10, 7, 3, 8] - 
    4*R[10, 7, 3, 9] - 4*R[10, 7, 3, 10] + 4*R[10, 7, 4, 2] - 
    8*R[10, 7, 4, 3] + 8*R[10, 7, 4, 4] - 4*R[10, 7, 4, 7] - 
    4*R[10, 7, 4, 8] + 8*R[10, 7, 4, 10] - 2*R[10, 7, 7, 2] + 
    8*R[10, 7, 7, 3] - 4*R[10, 7, 7, 4] + 6*R[10, 7, 7, 7] + 
    6*R[10, 7, 7, 8] - 4*R[10, 7, 7, 9] - 8*R[10, 7, 7, 10] + 
    2*R[10, 7, 7, 12] - 2*R[10, 7, 8, 2] + 8*R[10, 7, 8, 3] - 
    4*R[10, 7, 8, 4] + 6*R[10, 7, 8, 7] + 6*R[10, 7, 8, 8] - 
    10*R[10, 7, 8, 9] - 8*R[10, 7, 8, 10] + 6*R[10, 7, 8, 12] + 
    2*R[10, 7, 9, 2] - 4*R[10, 7, 9, 3] - 2*R[10, 7, 9, 7] + 
    4*R[10, 7, 9, 9] - 6*R[10, 7, 9, 12] - 6*R[10, 7, 10, 2] - 
    4*R[10, 7, 10, 3] + 8*R[10, 7, 10, 4] - 6*R[10, 7, 10, 7] - 
    2*R[10, 7, 10, 8] - 2*R[10, 7, 10, 12] - 4*R[10, 7, 12, 8] + 
    4*R[10, 7, 12, 9] - 10*R[10, 8, 2, 2] + 8*R[10, 8, 2, 3] + 
    4*R[10, 8, 2, 4] - 2*R[10, 8, 2, 7] - 2*R[10, 8, 2, 8] + 
    2*R[10, 8, 2, 9] - 6*R[10, 8, 2, 10] + 8*R[10, 8, 3, 2] - 
    8*R[10, 8, 3, 4] + 8*R[10, 8, 3, 7] + 8*R[10, 8, 3, 8] - 
    4*R[10, 8, 3, 9] - 4*R[10, 8, 3, 10] + 4*R[10, 8, 4, 2] - 
    8*R[10, 8, 4, 3] + 8*R[10, 8, 4, 4] - 4*R[10, 8, 4, 7] - 
    4*R[10, 8, 4, 8] + 8*R[10, 8, 4, 10] - 2*R[10, 8, 7, 2] + 
    8*R[10, 8, 7, 3] - 4*R[10, 8, 7, 4] + 6*R[10, 8, 7, 7] + 
    6*R[10, 8, 7, 8] - 10*R[10, 8, 7, 9] - 8*R[10, 8, 7, 10] + 
    6*R[10, 8, 7, 12] - 2*R[10, 8, 8, 2] + 8*R[10, 8, 8, 3] - 
    4*R[10, 8, 8, 4] + 6*R[10, 8, 8, 7] + 6*R[10, 8, 8, 8] - 
    4*R[10, 8, 8, 9] - 8*R[10, 8, 8, 10] + 2*R[10, 8, 8, 12] + 
    2*R[10, 8, 9, 2] - 4*R[10, 8, 9, 3] - 6*R[10, 8, 9, 7] + 
    2*R[10, 8, 9, 8] + 4*R[10, 8, 9, 9] - 2*R[10, 8, 9, 12] - 
    6*R[10, 8, 10, 2] - 4*R[10, 8, 10, 3] + 8*R[10, 8, 10, 4] - 
    2*R[10, 8, 10, 7] - 4*R[10, 8, 10, 8] - 6*R[10, 8, 10, 12] - 
    4*R[10, 8, 12, 8] + 4*R[10, 8, 12, 9] - 10*R[10, 9, 2, 2] - 
    4*R[10, 9, 2, 3] + 16*R[10, 9, 2, 4] - 6*R[10, 9, 2, 7] - 
    6*R[10, 9, 2, 8] - 4*R[10, 9, 3, 2] - 4*R[10, 9, 3, 7] - 
    4*R[10, 9, 3, 8] + 16*R[10, 9, 4, 2] - 24*R[10, 9, 4, 4] + 
    8*R[10, 9, 4, 7] + 8*R[10, 9, 4, 8] - 6*R[10, 9, 7, 2] - 
    4*R[10, 9, 7, 3] + 8*R[10, 9, 7, 4] - 6*R[10, 9, 7, 7] - 
    6*R[10, 9, 7, 8] + 4*R[10, 9, 7, 9] - 2*R[10, 9, 7, 12] - 
    6*R[10, 9, 8, 2] - 4*R[10, 9, 8, 3] + 8*R[10, 9, 8, 4] - 
    6*R[10, 9, 8, 7] - 6*R[10, 9, 8, 8] + 4*R[10, 9, 8, 9] - 
    2*R[10, 9, 8, 12] - 2*R[10, 9, 9, 7] - 2*R[10, 9, 9, 8] + 
    2*R[10, 9, 9, 12] - 2*R[10, 9, 10, 7] - 2*R[10, 9, 10, 8] + 
    2*R[10, 9, 10, 12] + 4*R[10, 9, 12, 8] - 4*R[10, 9, 12, 9] - 
    10*R[10, 10, 2, 2] - 4*R[10, 10, 2, 3] + 16*R[10, 10, 2, 4] - 
    6*R[10, 10, 2, 7] - 6*R[10, 10, 2, 8] - 4*R[10, 10, 3, 2] - 
    4*R[10, 10, 3, 7] - 4*R[10, 10, 3, 8] + 16*R[10, 10, 4, 2] - 
    24*R[10, 10, 4, 4] + 8*R[10, 10, 4, 7] + 8*R[10, 10, 4, 8] - 
    6*R[10, 10, 7, 2] - 4*R[10, 10, 7, 3] + 8*R[10, 10, 7, 4] - 
    6*R[10, 10, 7, 7] - 6*R[10, 10, 7, 8] + 4*R[10, 10, 7, 9] - 
    2*R[10, 10, 7, 12] - 6*R[10, 10, 8, 2] - 4*R[10, 10, 8, 3] + 
    8*R[10, 10, 8, 4] - 6*R[10, 10, 8, 7] - 6*R[10, 10, 8, 8] + 
    4*R[10, 10, 8, 9] - 2*R[10, 10, 8, 12] - 2*R[10, 10, 9, 7] - 
    2*R[10, 10, 9, 8] + 2*R[10, 10, 9, 12] - 2*R[10, 10, 10, 7] - 
    2*R[10, 10, 10, 8] + 2*R[10, 10, 10, 12] + 4*R[10, 10, 12, 8] - 
    4*R[10, 10, 12, 9] + 8*R[10, 12, 2, 8] - 8*R[10, 12, 2, 9] - 
    8*R[10, 12, 4, 8] + 8*R[10, 12, 4, 9] + 8*R[10, 12, 8, 2] - 
    8*R[10, 12, 8, 4] + 4*R[10, 12, 8, 8] + 4*R[10, 12, 8, 9] - 
    8*R[10, 12, 9, 2] + 8*R[10, 12, 9, 4] - 4*R[10, 12, 9, 8] - 
    4*R[10, 12, 9, 9] + 8*R[10, 12, 12, 8] - 8*R[10, 12, 12, 9])*T[21])/s2

